Mutually unbiased bases: common states, completion, and extension obstructions

Which pure states give uniform outcomes in several mutually unbiased measurements, and when can they form another measurement basis? We distinguish common unbiased states, their orthonormal completion, and further extension. For a displayed phase-deformed Fourier pair in dimension $2m$, a clock symmetry and skew antiunitary complete every prescribed common unbiased state to an explicit orthonormal basis. In dimension six, an amplitude-profile obstruction proves strong unextendibility of a given mutually unbiased triple when its original third-basis rays are invariant under the ternary clock. We give an exact nonproduct example and an application to a companion whose columns are localized at single Fourier frequencies. For every exact Hadamard matrix in a specified closed entrywise neighborhood of a fixed reference matrix, the coordinate and Hadamard bases have exactly 48 common unbiased rays but no third measurement basis, with a quantitative lower bound on the squared Gram defect of every six-column candidate. We also study auxiliary complex equations for common states, retaining algebraic multiplicities. For a flat unitary of order six with all $3\times3$ minors nonzero, the projective ray scheme is finite; each singular two-minor contributes two reduced isolated boundary points, and the affine coordinate algebra is finite-dimensional over $\mathbb{C}$. In every order, a critical-algebra identity preserves multiplicities; in dimension six it gives finiteness for a fixed phase fibre. Specialization over a discrete valuation ring controls complete reciprocal-orthogonal collections. A nonphysical Tao/Potts collection separates algebraic from physical solutions. These results do not determine the global maximum number of mutually unbiased bases or classify all triples.

==> anc/CONTRACT.md <==
# Fixed C13 specification and replay policy

## Mathematical specification

The phase matrix and arithmetic are fixed: `t=1/100000`, `e=(3+4i)/5`, `z1=i`, the Möbius/block formulas in `verify_c13.py`, the square roots with positive real part, and `BITS=128`. Appendix A of the article supplies the construction, enclosure method and normalization argument.

The verifier uses exact rational coefficients in `Q(sqrt(3),i)` and outward rational enclosures. Its sole runtime data input is `inputs/complete_set_advisory/neighborhood_checks.json`. It derives its strict bounds before comparing the 400 advisory rectangles for overlap. Those advisory rectangles are not premises of the bounds.

The expected certificate contains all 400 positional three-minor enclosures, a phase-minor squared floor greater than `10^-8`, and an upper enclosure of the **normalized** explicit-comparator distance squared below `(7/100000)^2`. The distance field already divides phase-matrix squared distance by six; normalized squared three-minors divide by `6^3=216`. See `README.md` and `numerical_exposition.json` for exact field locators and displayed endpoint comparisons.

The checker retains deterministic polynomial controls from its original implementation. Their presence does not extend the article's claims beyond the fixed C13 example. This replay uses the same implementation; it is not an independent arithmetic implementation, formal verification or a global MUB search.

## Execution policy

The complete command and expected output fields are in the top-level `README.md`. Run synchronously through the unchanged `run_cas_guarded.py`, under the shared `/tmp/mub6-cas-singleton.lock`, with one scientific job at a time, aggregate RSS at most 0.25 GiB and hard wall limit 60 seconds. The launcher sets numerical-library thread variables to one and attempts nice level 10. The host must permit process-tree inspection and this priority setting. These resource and process safeguards are reproduction policy, not additional quantum hypotheses.

Keep the fixed precision and mathematical parameters. Do not bypass a held lock or failed inspection. A mathematical assertion, resource limit or process-inspection failure is a failed replay to record, not permission to tune the calculation or raise the limits. Use ordinary Python without `-O` or `-OO`. Use a fresh output filename; the verifier refuses to overwrite an existing artifact. Preserve actual command, workdir, runtime/platform, input digests, stdout/stderr and exit status, together with the new certificate.


==> anc/README.md <==
# Public computational supplements

Keep this `anc/` directory beside `main.tex` in the extracted source archive. The article supplies the proofs that connect the exact checks to its statements. This guide identifies the relevant inputs, retained results and guarded commands; each replay writes into a fresh directory.

## Which check supports which result?

| Article result | Program and exact input | Retained output and expected success |
| --- | --- | --- |
| Fixed middle-minor applicability example, Appendix A | [`verify_c13.py`](verify_c13.py), fixed matrix literals and [`inputs/complete_set_advisory/neighborhood_checks.json`](inputs/complete_set_advisory/neighborhood_checks.json) | [`certificate.json`](certificate.json): `status="PASS"`, all 400 positional three-minors, strict minor and normalized comparator-distance bounds |
| Exact source-neighborhood theorem, Section 9.3 and Appendix D | [`source_neighborhood/a119_source_independent.py`](source_neighborhood/a119_source_independent.py), `inputs/data/input_certificate.json` and canonical `fixed_inputs.h`; then `a119_independent.cpp` | [`source_neighborhood/a119/source/source_input_verification.json`](source_neighborhood/a119/source/source_input_verification.json) and [`a119/full_checked/`](source_neighborhood/a119/full_checked/): source-input PASS, 96 root records, 1128 pairs, graph and complete fresh exhaustion |
| Inspection of that retained source-neighborhood evidence | [`source_neighborhood/a119_certificate_audit.py`](source_neighborhood/a119_certificate_audit.py), retained source/full/smoke files | Fresh `a119/certificate_audit.json`: `complete_stored_predicate_audit=true`; this inspects stored predicates and accounting, without replaying discarded coverage leaves |
| One exact companion-symmetry witness, Appendix E | [`nonsetwise/checker.py`](nonsetwise/checker.py), self-contained radical literals | [`nonsetwise/witness.json`](nonsetwise/witness.json): `status="PASS"`, 21 matrix checks, action support 30, full matrix/profile/cross-ratio data |
| Four displayed endpoint simplifications, Appendices A and D | [`check_displayed_bounds.py`](check_displayed_bounds.py), retained C13 certificate and A119 input/root/pair fields | [`numerical_exposition.json`](numerical_exposition.json): `status="DISPLAYED_BOUNDS_PASS"`, exact endpoints, denominator powers, strict comparisons and normalization roles |
| Quantitative phase-power estimate, Appendix C | Complete written analytic proof in `main.tex` | No separate CAS notebook or computational output is required |

The C13 verifier derives its own strict bounds before comparing its 400 rectangles with the advisory input for overlap. The advisory rectangles are consistency data, not assumptions of those inequalities. The A119 coefficient rectangles and root centers are proposals: its exact input check validates the consumed coefficients, and its interval program must validate the roots, pair bounds and full torus coverage. In the symmetry check, all matrices are exact radical literals. None of these computations asserts a result about arbitrary MUB pairs or experimental noise.

For source-neighborhood commands and precise output markers, follow the [source-neighborhood guide](source_neighborhood/README.md). For the symmetry normalization dictionary and command, follow the [symmetry guide](nonsetwise/README.md). The four endpoint roles are explained below.

## Execution policy

Use Python 3.9 or later on macOS or Linux, with POSIX `fcntl`, `/bin/ps`, process-tree inspection and permission for nice level 10. The unchanged [`run_cas_guarded.py`](run_cas_guarded.py) does not support Windows. Use ordinary Python without `-O` or `-OO`: assertions in the retained scientific programs are essential. The Python checkers use only the standard library; the A119 interval program also requires a C++17 compiler and existing Boost headers.

All scientific jobs on the host must run synchronously under the same `/tmp/mub6-cas-singleton.lock`, one at a time. On macOS `/tmp` resolves to `/private/tmp`, so this is the unchanged launcher's default lock; on Linux it is the portable equivalent. Do not evade a held lock, bypass failed inspection, alter fixed precision/inputs or raise a recipe's limits to obtain success. The guard sets numerical-library thread variables to one, attempts nice level 10, bounds aggregate process-tree RSS and wall time, and terminates on inspection failure or limit violation. These execution safeguards are not hypotheses about quantum states or measurements.

Record actual command, workdir, runtime/compiler version, platform, input digests, output, stdout/stderr and exit status. Require guard exit zero as well as the indicated mathematical success fields. A held lock (75), failed inspection (74), wall limit (124), RSS limit (125), assertion failure or incomplete interval run must be preserved as a failure. Hash agreement or a PASS string alone does not replace the written certificate-to-statement argument, establish formal verification, or prove a global MUB result.

## Replay the fixed C13 certificate

The fixed input is `t=1/100000`, `e=(3+4i)/5`, `z1=i`, the Möbius/block formulas and positive-real-part square-root branches in `verify_c13.py`, at `BITS=128`. See [`CONTRACT.md`](CONTRACT.md) for its mathematical specification. There are no network calls, third-party Python packages or random choices. The verifier also retains polynomial controls from its original implementation; those controls do not expand the article's C13 claims.

From the source-package root:

```sh
C13_RUN=$(mktemp -d /tmp/c13-replay.XXXXXX)
python3 -B anc/run_cas_guarded.py \
  --lock-file /tmp/mub6-cas-singleton.lock \
  --rss-gib 0.25 --wall-seconds 60 -- \
  python3 -B anc/verify_c13.py "$C13_RUN/certificate_replay.json" \
  > "$C13_RUN/stdout.txt" 2> "$C13_RUN/guard.stderr"
C13_STATUS=$?
printf 'C13 exit=%s outputs=%s\n' "$C13_STATUS" "$C13_RUN"
```

The verifier takes one positional argument, a new output filename, and refuses to overwrite it. The JSON written there and the summary on stdout must contain `status="PASS"`, `precision_bits=128`, `all_400_minors_nonzero=true`, `all_400_minor_moduli_greater_than_1_over_10000=true`, `distance_less_than_7_over_100000=true` and `attachment_enclosures_overlap=true`. The complete file contains all 400 determinant enclosures. Preserve the actual guard status; do not overwrite `anc/certificate.json`.

## Check the displayed rational bounds

[`numerical_exposition.json`](numerical_exposition.json) records four exact endpoints, source hashes/selectors and their roles:

| Endpoint | Retained field | What follows in the article |
| --- | --- | --- |
| `beta_det`, denominator `2^128` | `certificate.json` → `/minimum_phase_minor_squared_lower`, minimum of 400 `/minor_enclosures/*/modulus_squared_lower` fields | Every **phase-matrix** three-minor squared is at least this floor, which is strictly greater than `10^-8`; normalized squared three-minors divide by `6^3=216` |
| `beta_dist`, denominator `2^126` | `certificate.json` → `/normalized_frobenius_distance_squared/1` | The explicit normalized comparator distance squared is at most this endpoint and strictly below `(7/100000)^2`; the field already includes division by six |
| `beta_ctr`, denominator `Q=2^44` | Maximum `lipschitz_numerator/Q` over the 48 `size="large"` A119 root records | The infinity row-sum bound for `I-MJ(X)` is at most this endpoint and strictly below `3/8`; existence also uses strict image inclusion |
| `beta_sep`, denominator `Q=2^44` | Minimum `coordinate_gap/Q` over the 1092 `possible_edge=false` A119 pair records | One coordinate of the raw overlap is separated from zero by at least this floor, strictly above `1/20`; the unit-ray overlap is the raw overlap divided by six and exceeds `1/120` |

The companion extracts these endpoints and checks integer cross-product margins with exact `Fraction` arithmetic. It checks the pair-gap fields against distances of the **stored** real/imaginary intervals from zero. It does not regenerate determinant or interval enclosures, rerun the source check, or verify discarded coverage leaves. The contraction is an infinity norm bound; the pair separation is a coordinate gap, not a Euclidean norm. The 36 possible edges do not assert actual orthogonality.

From the source-package root:

```sh
BOUNDS_RUN=$(mktemp -d /tmp/mub6-bounds.XXXXXX)
python3 -B anc/run_cas_guarded.py \
  --lock-file /tmp/mub6-cas-singleton.lock \
  --rss-gib 0.25 --wall-seconds 60 -- \
  python3 -B anc/check_displayed_bounds.py \
  --output "$BOUNDS_RUN/numerical_exposition.json" \
  > "$BOUNDS_RUN/stdout.txt" 2> "$BOUNDS_RUN/guard.stderr"
BOUNDS_STATUS=$?
printf 'Bounds exit=%s outputs=%s\n' "$BOUNDS_STATUS" "$BOUNDS_RUN"
```

Expect guard exit zero and stdout `DISPLAYED_BOUNDS_PASS four exact comparisons; 400 minors; 48 large boxes; 1092 nonedges`. The new JSON is deterministic and should equal the retained `anc/numerical_exposition.json` byte for byte at the listed source/script hashes. The output path must be unused. The retained scientific workloads were not rerun for this numerical presentation check.

## File integrity

Each subdirectory has a local `SHA256SUMS`; the top-level manifest includes every public ancillary file and both local manifests. From the source-package root, this checks digests only:

```sh
python3 -B - <<'PY'
from pathlib import Path
import hashlib
base = Path('anc')
for line in (base / 'SHA256SUMS').read_text().splitlines():
    digest, name = line.split('  ', 1)
    actual = hashlib.sha256((base / name).read_bytes()).hexdigest()
    if actual != digest:
        raise SystemExit('Digest mismatch: ' + name)
print('All listed ancillary digests agree.')
PY
```

The retained scientific code, inputs, outputs and guard are unchanged from the preceding manuscript version. The new endpoint companion and its output support numerical exposition only. File integrity is separate from the mathematical checks described above.


==> anc/SHA256SUMS <==
614ced1067e922a82ce96504f1b9fa350b8db1337a14af3978547a2c8ccdb7aa  CONTRACT.md
a9a379e660fe0a07715dc7d2f89aca7407c72e50eb42f650c1ca80c143d354f9  README.md
050079573450fd10d5eb39d91c912c47405b66e6487bfd65a81c4672dd61cb5b  certificate.json
624748ce0068d8e9f089bd6319e360ac43ffec3b6e5ebc82323225d56c66bf8f  check_displayed_bounds.py
68359067ee7a1ed0c3775d06b9615d43b89458246b5f9dc39e5b24e89b7d999f  inputs/complete_set_advisory/neighborhood_checks.json
d5ac12462731f6b63fbb82969b4f346908f57c38f7b5096820c27950bda838b0  nonsetwise/README.md
e62f386c3ed0e1fd5a6b474da09390474b901a8a6a30d87d56b502c6dbb2bd58  nonsetwise/SHA256SUMS
2dc6be82acc1469f4d2b4c9e7673257981d57b10910c01279fd1894e80826d7f  nonsetwise/checker.py
56f7f3b45facb8d52363b788d21dede788e71cb56c921237dc88a5d3aace4712  nonsetwise/witness.json
eb1d9db744b03a0deffaf2c60d21522f1582822f4de12dd2afc3e6a49626a542  numerical_exposition.json
6beaf98018244a24d1eb3c6e2c09f08ad044d4443f29887c35005b083969bae8  run_cas_guarded.py
accda09eb33b03ebc0ddfb07b44f1096bb6d3db411723665941d1d4226683e0f  source_neighborhood/README.md
6d6f8359804a8eb05ecabf426b75cf69a0f958ff519da9372b9993974fe77368  source_neighborhood/SHA256SUMS
f3e56619de5d1854010b4caeb40ebd7d4594b5cfddf0a684724a463c38f87970  source_neighborhood/a119/full_checked/guard.stderr
2b71f9b0652f5154dd6cdd69241894aceebfa7134d9d754f162d91572eb0dab1  source_neighborhood/a119/full_checked/independent_coverage.json
58f3a063a5e98c218ef8725ca61f0bcf8128b5d15e5ba62bad2b16c4ac5cdc58  source_neighborhood/a119/full_checked/independent_graph.txt
5d6bac6174ad9cc777f1fe28a00338aa12197849d542e23e4aef63bf0236a5a0  source_neighborhood/a119/full_checked/independent_pairs.jsonl
3d64cdb3cea585915db48f6ccbe4bb1ee91eb2ac883f9111a9074dd4f84686d3  source_neighborhood/a119/full_checked/independent_roots.jsonl
75ddd43ddfc7682879ee65208a2ee6f629e2af25d44edcd376cbaf14433fcab5  source_neighborhood/a119/full_checked/stdout.txt
58f3a063a5e98c218ef8725ca61f0bcf8128b5d15e5ba62bad2b16c4ac5cdc58  source_neighborhood/a119/smoke/independent_graph.txt
5d6bac6174ad9cc777f1fe28a00338aa12197849d542e23e4aef63bf0236a5a0  source_neighborhood/a119/smoke/independent_pairs.jsonl
3d64cdb3cea585915db48f6ccbe4bb1ee91eb2ac883f9111a9074dd4f84686d3  source_neighborhood/a119/smoke/independent_roots.jsonl
ec06a53272a721f9271f341aa52bd08ae22f2627962a142ca82917e6fe0acf71  source_neighborhood/a119/source/source_input_verification.json
4702169c8c98017e56ce53aa1692420c233e138010be3a891a54acab4c52bbf0  source_neighborhood/a119_certificate_audit.py
2c6692308f5a8ba99d5db0b0f1ff46b526ff9d1464c062267bcb012d36095d87  source_neighborhood/a119_independent.cpp
9b28988e5b77e0d3fe5ce306b5ace38630c6d89c24a619e716cb3852f8761818  source_neighborhood/a119_source_independent.py
995e1f73ee83820516c284c19d03a57d01da2068b214812673a58a398277d666  source_neighborhood/fixed_inputs.h
995e1f73ee83820516c284c19d03a57d01da2068b214812673a58a398277d666  source_neighborhood/inputs/data/fixed_inputs.h
1dcdcf714528452b2e896d81df0c92e7d55e366cec4de63e7d529a2379e653c1  source_neighborhood/inputs/data/input_certificate.json
922177f4adc49f7450a98960b3da757ce170e0e77c57d5c7f6d0fc84ddf5a08f  verify_c13.py


==> anc/certificate.json <==
{
  "status": "PASS",
  "scope": "Fixed C13 polynomial/field core and one actual Hadamard; no global MUB search",
  "precision_bits": 128,
  "arithmetic": "Independent Q(sqrt(3),i) rational basis and center-radius balls; pivoted Gaussian minors",
  "controls": "PASS: exact inverses/conjugation, directed square roots, signed products, swap determinant and singular determinant",
  "polynomial": {
    "gradient_polynomial_identity": true,
    "g_power_coefficients": [
      "1463/15625",
      "2811/625",
      "3/25",
      "-2"
    ],
    "bernstein_expansion_coefficients": [
      "33163/15625",
      "83213/31250",
      "45994/15625",
      "83863/31250"
    ],
    "tau_strict_gap": "4/225",
    "per_ray_upper": "-6791/202500",
    "total_upper": "-41/6750"
  },
  "field_identities": {
    "norm_A": true,
    "norm_B": true,
    "ABstar_plus_BAstar": true,
    "mobius_nondegenerate": true,
    "unit_square_parameters": true,
    "all_four_mobius_relations": true
  },
  "field_basis": [
    "1",
    "sqrt(3)",
    "i",
    "i sqrt(3)"
  ],
  "a": [
    "-1/2",
    "80000/10000000001",
    "0",
    "10000119999/20000000002"
  ],
  "b": [
    "-1/2",
    "-80000/10000000001",
    "0",
    "-9999879999/20000000002"
  ],
  "zeta2": [
    "-70000000027999999980975680000280000000007/249999999823520000042647999998235200000025",
    "0",
    "239999999808000000036426239998080000000024/249999999823520000042647999998235200000025",
    "0"
  ],
  "zeta3": [
    "99999999772799999847136000124755507177388560538847555071984713599999772800000001/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "230399999738265600076636569599999999999233634304026173439999769600000000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "-9600000000652799993957529601844943052615505694726042470399993471999999040000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "2399999991657600005401843199268616243126861624325401843199916576000000240000/100000000319999999851513599993031680013203595417530316799985151360000320000000001"
  ],
  "zeta4": [
    "99999999772799999847136000124755507177388560538847555071984713599999772800000001/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "-230399999738265600076636569599999999999233634304026173439999769600000000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "-9600000000652799993957529601844943052615505694726042470399993471999999040000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "-2399999991657600005401843199268616243126861624325401843199916576000000240000/100000000319999999851513599993031680013203595417530316799985151360000320000000001"
  ],
  "checked_nonzero_denominators": [
    [
      "99999999943200000001/100000000020000000001",
      "0",
      "4799999999520000/100000000020000000001",
      "-120000/10000000001"
    ],
    [
      "99999999943200000001/100000000020000000001",
      "0",
      "4799999999520000/100000000020000000001",
      "120000/10000000001"
    ],
    [
      "86388940491043553505360431893994941563167539998689103470592086400000000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
      "32001152025600078298879274912392618192199183167139771093092735999216665599884800320000/1000000003299999998835135999781830400125067634188506763417381830399988351360000330000000001",
      "-115208294026741748305656520073632997437805977611841075117056115200000000/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
      "23998464011135379419838590572342310837503521877302099186078175801405451136153600240000/1000000003299999998835135999781830400125067634188506763417381830399988351360000330000000001"
    ],
    [
      "160002519871998316664284328334719997480016/249999999823520000042647999998235200000025",
      "-1200028798919972121878138319332186601217080002879988/2499999998485200000250000000024999999998485200000025",
      "-119996639863681115561114768446636803360012/249999999823520000042647999998235200000025",
      "899961598887624269210597268438940082689112396159991/2499999998485200000250000000024999999998485200000025"
    ],
    [
      "160002519871998316664284328334719997480016/249999999823520000042647999998235200000025",
      "1200028798919972121878138319332186601217080002879988/2499999998485200000250000000024999999998485200000025",
      "-119996639863681115561114768446636803360012/249999999823520000042647999998235200000025",
      "-899961598887624269210597268438940082689112396159991/2499999998485200000250000000024999999998485200000025"
    ]
  ],
  "phase_branches": [
    {
      "real": [
        "102084710054329242975132842790516207915/170141183460469231731687303715884105728",
        "102084710054329242975132842790516207917/170141183460469231731687303715884105728"
      ],
      "imag": [
        "136112946784839607430493508247110157699/170141183460469231731687303715884105728",
        "17014118348104950928811688530888769713/21267647932558653966460912964485513216"
      ]
    },
    {
      "real": [
        "21267647924682420137496865488294555985/21267647932558653966460912964485513216",
        "85070591698729680549987461953178223941/85070591730234615865843651857942052864"
      ],
      "imag": [
        "-578807339410789133117840673722785/21267647932558653966460912964485513216",
        "-4630458715286313064942725389782277/170141183460469231731687303715884105728"
      ]
    },
    {
      "real": [
        "340282366115945650827398647572085763541/340282366920938463463374607431768211456",
        "340282366115945650827398647572085763545/340282366920938463463374607431768211456"
      ],
      "imag": [
        "-5851547437581219913851710496938291/85070591730234615865843651857942052864",
        "-11703094875162439827703420993876579/170141183460469231731687303715884105728"
      ]
    }
  ],
  "comparator": {
    "exact_flatness_and_gram": true,
    "row_permutation": [
      0,
      2,
      4,
      1,
      5,
      3
    ],
    "column_permutation": [
      0,
      2,
      4,
      1,
      3,
      5
    ],
    "ordinary_F_D_diagonal": [
      "1",
      "i",
      "(3+4i)/5"
    ],
    "exact_entrywise_monomial_identity": true
  },
  "all_400_minors_nonzero": true,
  "all_400_minor_moduli_greater_than_1_over_10000": true,
  "minimum_phase_minor_squared_lower": "3674990753523032670105372073467/340282366920938463463374607431768211456",
  "normalized_frobenius_distance_squared": [
    "402893882523666315109986423789/85070591730234615865843651857942052864",
    "402893882523666315109986423793/85070591730234615865843651857942052864"
  ],
  "distance_less_than_7_over_100000": true,
  "attachment_enclosures_overlap": true,
  "minor_enclosures": [
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020832261759490672724222886300505481323/340282366920938463463374607431768211456",
          "1020832261759490672724222886300505481397/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-18418713425616039595665230111307978441/10633823966279326983230456482242756608",
          "-147349707404928316765321840890463827507/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083342606256528163715615962734768377805/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020845899201050702125111191631242549237/340282366920938463463374607431768211456",
          "1020845899201050702125111191631242549337/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589401649788920973901704848802707049439/340282366920938463463374607431768211456",
          "-589401649788920973901704848802707049335/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083434199845994959405374615627668696301/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020837503618162882483564712648006671257/340282366920938463463374607431768211456",
          "1020837503618162882483564712648006671381/340282366920938463463374607431768211456"
        ],
        "imag": [
          "294691953802846939764120176270221343723/170141183460469231731687303715884105728",
          "294691953802846939764120176270221343783/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083322365218981670730717206596096602297/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020872737716438856647047940887131941305/340282366920938463463374607431768211456",
          "1020872737716438856647047940887131941389/340282366920938463463374607431768211456"
        ],
        "imag": [
          "589361006298356925677972547119442284581/340282366920938463463374607431768211456",
          "589361006298356925677972547119442284673/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083454440883541452390273371766340471605/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-147348355245884276445262988379228161485/85070591730234615865843651857942052864",
          "-294696710491768552890525976758456322795/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020840490564874540844875781586299885155/340282366920938463463374607431768211456",
          "-1020840490564874540844875781586299884809/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083373242194029016914761782038279270249/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "104587973133822136920879587211497360587/42535295865117307932921825928971026432",
          "209175946267644273841759174422994721273/85070591730234615865843651857942052864"
        ],
        "imag": [
          "310485872708919666501525697968191548293/340282366920938463463374607431768211456",
          "310485872708919666501525697968191548691/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1170314389649675330634987992615264706825/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-247308469210741495922846807394972574023/340282366920938463463374607431768211456",
          "-247308469210741495922846807394972573671/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-76284853402240933201219105671981529431/170141183460469231731687303715884105728",
          "-76284853402240933201219105671981529253/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "124071951100223293355904305100057905921/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "15457392377765846835451398312978695361/21267647932558653966460912964485513216",
          "123659139022126774683611186503829563225/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1331329395337548943882257835011640716747/340282366920938463463374607431768211456",
          "1331329395337548943882257835011640717421/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5388478710008032244753708246568565958733/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-418340756765014392265066843850637427643/170141183460469231731687303715884105728",
          "-104585189191253598066266710962659356875/42535295865117307932921825928971026432"
        ],
        "imag": [
          "108537479008837287773482473798572265569/42535295865117307932921825928971026432",
          "434149916035349151093929895194289062417/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "66763512765392657604601305489410405629/5316911983139663491615228241121378304"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-70498744800437503751595699121852883883/170141183460469231731687303715884105728",
          "-17624686200109375937898924780463220927/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-1170319021381467330563004844186722031549/340282366920938463463374607431768211456",
          "-1170319021381467330563004844186722031197/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041726282284659605728869135273168131613/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589407058425097135181940258847649713799/340282366920938463463374607431768211456",
          "-589407058425097135181940258847649713583/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510418835197833417002229148172724072885/170141183460469231731687303715884105728",
          "-510418835197833417002229148172724072779/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083403563908494106206228796324157802043/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "104587317901488110700961858918059711851/42535295865117307932921825928971026432",
          "104587317901488110700961858918059711881/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-868296864516487480088002018134106449201/340282366920938463463374607431768211456",
          "-868296864516487480088002018134106448969/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4272933417910284970619043977788509706571/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-247348945167689679845671861981599034079/340282366920938463463374607431768211456",
          "-247348945167689679845671861981599033601/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1331329542722552059141698122025260653629/340282366920938463463374607431768211456",
          "-1331329542722552059141698122025260653145/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5388524443958135939749336593287405290547/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "247326673627141369008768851990895003963/340282366920938463463374607431768211456",
          "247326673627141369008768851990895004225/340282366920938463463374607431768211456"
        ],
        "imag": [
          "152543837942934090452312633668490980071/340282366920938463463374607431768211456",
          "152543837942934090452312633668490980333/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "248147168911181168345324174964510237257/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-3268392000177409918172150144363922841/1329227995784915872903807060280344576",
          "-418354176022708469526035218478582123557/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-4850981625259056209247150086462050147/5316911983139663491615228241121378304",
          "-155231412008289798695908802766785604613/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2340609179035007711219290595725408835163/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-35258180924787745416668656620707759439/85070591730234615865843651857942052864",
          "-70516361849575490833337313241415518743/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-585148060037065188356368519382860814313/170141183460469231731687303715884105728",
          "-585148060037065188356368519382860814177/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083324241533203911663252307816100809231/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589389464004930325890433139100616202319/170141183460469231731687303715884105728",
          "-589389464004930325890433139100616202207/170141183460469231731687303715884105728"
        ],
        "imag": [
          "379007969342066982044432143660439/42535295865117307932921825928971026432",
          "379007969342066982044432143660467/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083431573908477092083706854757880761467/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589383232651412197194169416911607463605/170141183460469231731687303715884105728",
          "-589383232651412197194169416911607463451/170141183460469231731687303715884105728"
        ],
        "imag": [
          "14524155152813872711110073120649125/170141183460469231731687303715884105728",
          "14524155152813872711110073120649275/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083345232194046031037283723604556311557/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "943014764680443583786692106843245690981/340282366920938463463374607431768211456",
          "943014764680443583786692106843245691311/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-707263441868065797659040934874567424351/340282366920938463463374607431768211456",
          "-707263441868065797659040934874567424037/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083368865631561485736695316664764079747/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "943002301973407326394164662465228213505/340282366920938463463374607431768211456",
          "943002301973407326394164662465228213843/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-176822364528654172217151699890914859785/85070591730234615865843651857942052864",
          "-353644729057308344434303399781829719405/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083407940470961637384295261697672991933/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589373866851051967116081331321364769933/340282366920938463463374607431768211456",
          "-589373866851051967116081331321364769849/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1020861939618938916044212369602808648675/340282366920938463463374607431768211456",
          "1020861939618938916044212369602808648759/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083434199845994959405374615627668696359/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589371047052993599547861093732975499277/340282366920938463463374607431768211456",
          "589371047052993599547861093732975499383/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-63803018881289495712171974624637461839/21267647932558653966460912964485513216",
          "-255212075525157982848687898498549847331/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083342606256528163715615962734768377713/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "135503131267316753670645885683989268293/42535295865117307932921825928971026432",
          "542012525069267014682583542735957073241/170141183460469231731687303715884105728"
        ],
        "imag": [
          "115763021143902441037105069468064022605/85070591730234615865843651857942052864",
          "115763021143902441037105069468064022641/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083454440883541452390273371766340471393/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-67751389349022325888524893135574561359/21267647932558653966460912964485513216",
          "-542011114792178607108199145084596490811/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-463010156589333313041101740776187962537/340282366920938463463374607431768211456",
          "-463010156589333313041101740776187962413/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041661182609490835365358603298048301119/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147344818927794068914175400082868691025/85070591730234615865843651857942052864",
          "147344818927794068914175400082868691115/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-1020853710960756239935371863004309383945/340282366920938463463374607431768211456",
          "-1020853710960756239935371863004309383589/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083403563908494106206228796324157801407/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "3773973163033867395138233579134345715/2658455991569831745807614120560689152",
          "30191785304270939161105868633074765745/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-93801052192505601665036749466813276665/42535295865117307932921825928971026432",
          "-375204208770022406660146997867253106461/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2340609179035007711219290595725408834349/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "106327676252943573666431099391563164359/340282366920938463463374607431768211456",
          "106327676252943573666431099391563164731/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-270433968362844284744643502971628954141/340282366920938463463374607431768211456",
          "-270433968362844284744643502971628953767/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "248147168911181168345324174964510237155/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "150237898555621851128614853534719557029/85070591730234615865843651857942052864",
          "150237898555621851128614853534719557179/85070591730234615865843651857942052864"
        ],
        "imag": [
          "1213456646692768817294843349975691758465/340282366920938463463374607431768211456",
          "1213456646692768817294843349975691759065/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5388524443958135939749336593287405289631/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1190342194991530822041595378768527209541/340282366920938463463374607431768211456",
          "-1190342194991530822041595378768527209221/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-96292985160955126386024044891048861587/170141183460469231731687303715884105728",
          "-96292985160955126386024044891048861425/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2136466708955142485309521988894254853229/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1084007714833185875289206283924008603141/340282366920938463463374607431768211456",
          "-1084007714833185875289206283924008602813/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-463044827200022631597905628382979605969/340282366920938463463374607431768211456",
          "-463044827200022631597905628382979605645/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020831060383300977915813076954025202201/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589365638192869291007240824722865505145/340282366920938463463374607431768211456",
          "-589365638192869291007240824722865504725/340282366920938463463374607431768211456"
        ],
        "imag": [
          "255214132689703651875898025148174663527/85070591730234615865843651857942052864",
          "255214132689703651875898025148174663633/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1020843310548507254228690445509569817453/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1190330352121250969903554518664082664847/340282366920938463463374607431768211456",
          "-1190330352121250969903554518664082664323/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-192598562496715661424501904003953655143/340282366920938463463374607431768211456",
          "-192598562496715661424501904003953654637/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "267054051061570630418405221957641622469/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "300488019493124410383374029119695688029/170141183460469231731687303715884105728",
          "75122004873281102595843507279923922075/42535295865117307932921825928971026432"
        ],
        "imag": [
          "303359531961356986085167651851841914243/85070591730234615865843651857942052864",
          "606719063922713972170335303703683828747/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "5388478710008032244753708246568565958985/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "26574397784236743674288355599984895277/85070591730234615865843651857942052864",
          "13287198892118371837144177799992447693/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-270443739983472878248328521890763721329/340282366920938463463374607431768211456",
          "-270443739983472878248328521890763720877/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "248143902200446586711808610200115811771/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "483051081645819991722664005133641271399/340282366920938463463374607431768211456",
          "483051081645819991722664005133641271871/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-750424115833208871125697943000109150157/340282366920938463463374607431768211456",
          "-750424115833208871125697943000109149673/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2340628779299350661269975985230529413227/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1084039564889705368292359091717098524947/340282366920938463463374607431768211456",
          "1084039564889705368292359091717098525289/340282366920938463463374607431768211456"
        ],
        "imag": [
          "463017413964920445591616390265464446981/340282366920938463463374607431768211456",
          "463017413964920445591616390265464447341/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083452564569319211457738270546336262951/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "176815576266332163398366779085289185217/85070591730234615865843651857942052864",
          "176815576266332163398366779085289185273/85070591730234615865843651857942052864"
        ],
        "imag": [
          "471505676636028695339882741352944294001/170141183460469231731687303715884105728",
          "471505676636028695339882741352944294117/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083345232194046031037283723604556311527/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-353645297766649060025662438914307804897/170141183460469231731687303715884105728",
          "-353645297766649060025662438914307804749/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-471502856459911103981388224907389076493/170141183460469231731687303715884105728",
          "-471502856459911103981388224907389076335/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041715786954238546041853427378940380389/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-707266826217794422377943485186375516155/340282366920938463463374607431768211456",
          "-707266826217794422377943485186375515461/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-471509638188611580086778060572928432665/170141183460469231731687303715884105728",
          "-235754819094305790043389030286464216157/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083407940470961637384295261697672990205/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "707286074380832351266848508983396834613/340282366920938463463374607431768211456",
          "707286074380832351266848508983396835019/340282366920938463463374607431768211456"
        ],
        "imag": [
          "942997789814656438468985811374809875753/340282366920938463463374607431768211456",
          "942997789814656438468985811374809876175/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083368865631561485736695316664764079273/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "510412594059519801405325623217949068969/170141183460469231731687303715884105728",
          "255206297029759900702662811608974534509/85070591730234615865843651857942052864"
        ],
        "imag": [
          "294681040137821908372105072510670475235/170141183460469231731687303715884105728",
          "147340520068910954186052536255335237641/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083172862988604228120202873126246904463/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020909551214997582859832776402464663989/340282366920938463463374607431768211456",
          "1020909551214997582859832776402464664071/340282366920938463463374607431768211456"
        ],
        "imag": [
          "147335099256862818253673861701069867883/85070591730234615865843651857942052864",
          "73667549628431409126836930850534933951/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "7975788951394372841798413486789433925/664613997892457936451903530140172288"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020797896301144147403122391745214797653/340282366920938463463374607431768211456",
          "1020797896301144147403122391745214797749/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589413306375334262252479582873150069441/340282366920938463463374607431768211456",
          "-589413306375334262252479582873150069339/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041593285302332602693360952413075923961/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "255213940646530838167758278859886562557/85070591730234615865843651857942052864",
          "127606970323265419083879139429943281291/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-73678701008282847098044806250549608963/42535295865117307932921825928971026432",
          "-294714804033131388392179225002198435799/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083590235497857917734268673536285226091/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "294696710099763267452021780448046736957/170141183460469231731687303715884105728",
          "294696710099763267452021780448046737107/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-127609776411389358087499920065964017579/42535295865117307932921825928971026432",
          "-63804888205694679043749960032982008771/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "2041799783275719184669044096671997049885/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-224217574865531674146711315702232860889/340282366920938463463374607431768211456",
          "-224217574865531674146711315702232860507/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-514647942134381447676769935615708027599/340282366920938463463374607431768211456",
          "-514647942134381447676769935615708027217/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "231525385867961347492740378870821515985/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-365202241030672698145281193580058224087/340282366920938463463374607431768211456",
          "-365202241030672698145281193580058223575/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1684962424805694638622936979436786917869/340282366920938463463374607431768211456",
          "-1684962424805694638622936979436786917363/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4367653658867869775788385613628098784989/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "182593766094941808138984977334385517001/170141183460469231731687303715884105728",
          "182593766094941808138984977334385517183/170141183460469231731687303715884105728"
        ],
        "imag": [
          "253094018027394940572835908111184684775/170141183460469231731687303715884105728",
          "253094018027394940572835908111184684961/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "286224250346227798512330473172775314371/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "56037800814887767604423509739979574029/85070591730234615865843651857942052864",
          "112075601629775535208847019479959148243/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-83015382607425740455213565734130223503/42535295865117307932921825928971026432",
          "-332061530429702961820854262936520893825/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "90238146618783039077984492661025603823/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-135500541278206929711597233228752697307/42535295865117307932921825928971026432",
          "-542002165112827718846388932915010788929/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-463016740242725030368295387091563181453/340282366920938463463374607431768211456",
          "-463016740242725030368295387091563180853/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083226240211844677619581734555104025027/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147327264275892138713715507732381736983/85070591730234615865843651857942052864",
          "294654528551784277427431015464763474055/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-510428264021461160485242331155325330813/170141183460469231731687303715884105728",
          "-127607066005365290121310582788831332681/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083177239551084753782902385018442972891/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-28023785380954527342397807626443690067/42535295865117307932921825928971026432",
          "-28023785380954527342397807626443690035/42535295865117307932921825928971026432"
        ],
        "imag": [
          "83015930564574578914989974034847874047/42535295865117307932921825928971026432",
          "83015930564574578914989974034847874079/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "721939473412796127595775242449107742633/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-365232815497756448005663062583706336205/340282366920938463463374607431768211456",
          "-365232815497756448005663062583706336029/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-506170736463788045094368384411049095541/340282366920938463463374607431768211456",
          "-506170736463788045094368384411049095365/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1144942735334954053057775105954837893625/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "182649593551868525867340169663010450159/170141183460469231731687303715884105728",
          "91324796775934262933670084831505225175/85070591730234615865843651857942052864"
        ],
        "imag": [
          "842470869728787708206423422949899455249/170141183460469231731687303715884105728",
          "105308858716098463525802927868737431931/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "8735310584446469787782614280025864761897/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "224204991888425300606493699922836709907/340282366920938463463374607431768211456",
          "224204991888425300606493699922836710195/340282366920938463463374607431768211456"
        ],
        "imag": [
          "514646944234308126157345370935634555249/340282366920938463463374607431768211456",
          "514646944234308126157345370935634555511/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "463040971603764256243112673100699260733/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-542031098255317321480344294762176515445/170141183460469231731687303715884105728",
          "-542031098255317321480344294762176515295/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-57875054818974564479552064995039547381/42535295865117307932921825928971026432",
          "-231500219275898257918208259980158189369/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083550565890678445501408843807333045769/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589399263627470912664362415633548684415/170141183460469231731687303715884105728",
          "589399263627470912664362415633548684527/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-21116550971767938778804344817371725/170141183460469231731687303715884105728",
          "-21116550971767938778804344817371615/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083567368522823975421306367981473264663/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589373432244875151733509396718034997021/170141183460469231731687303715884105728",
          "589373432244875151733509396718034997173/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1213979525817178711590842623969089/10633823966279326983230456482242756608",
          "-9711836206537429692726740991752639/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041604718789849573849842105190481904247/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-943019664060514413694207987952196215343/340282366920938463463374607431768211456",
          "-943019664060514413694207987952196214715/340282366920938463463374607431768211456"
        ],
        "imag": [
          "176824435607147040144467914182378927195/85070591730234615865843651857942052864",
          "353648871214294080288935828364757854673/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "510442326112446541235651904898413595215/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-942968001295322891832501950121168840461/340282366920938463463374607431768211456",
          "-942968001295322891832501950121168840101/340282366920938463463374607431768211456"
        ],
        "imag": [
          "707294356671470774419084955003847976245/340282366920938463463374607431768211456",
          "707294356671470774419084955003847976597/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041619098601475396617887669587564154255/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "294705309249076236180727421587785209615/170141183460469231731687303715884105728",
          "294705309249076236180727421587785209663/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1020869011250761315053112493528314979541/340282366920938463463374607431768211456",
          "1020869011250761315053112493528314979639/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083603943113918895000787705236190169551/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-147358073985852775938139354294018360985/85070591730234615865843651857942052864",
          "-294716147971705551876278708588036721929/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020784646663529148498486648597982301573/340282366920938463463374607431768211456",
          "-1020784646663529148498486648597982301493/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041586431494302114060101436563123452249/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "141050272119740637229987568211668148225/340282366920938463463374607431768211456",
          "141050272119740637229987568211668148361/340282366920938463463374607431768211456"
        ],
        "imag": [
          "292583168903026476935435262856443295941/85070591730234615865843651857942052864",
          "585166337806052953870870525712886591951/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083590235497857917734268673536285226063/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-70514294922262565011514617526535218131/170141183460469231731687303715884105728",
          "-70514294922262565011514617526535218059/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-585138301530418062509217227652089671489/170141183460469231731687303715884105728",
          "-73142287691302257813652153456511208927/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "127599580331395787668335059525817245243/10633823966279326983230456482242756608"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-294689637463582852389846603855327796349/170141183460469231731687303715884105728",
          "-294689637463582852389846603855327796213/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-15950249847414311188753879438482767631/5316911983139663491615228241121378304",
          "-510407995117257958040124142031448564055/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083177239551084753782902385018442972433/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "129461745578570467903574833367252218853/340282366920938463463374607431768211456",
          "129461745578570467903574833367252219311/340282366920938463463374607431768211456"
        ],
        "imag": [
          "136557911714487775720303171939183828873/85070591730234615865843651857942052864",
          "136557911714487775720303171939183828989/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "926081943207528512486225346201398521137/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-718833486663480295299897211902726862159/340282366920938463463374607431768211456",
          "-718833486663480295299897211902726861541/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-783541731485342640088075524901776115601/170141183460469231731687303715884105728",
          "-783541731485342640088075524901776115291/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "8735310584446469787782614280025864760091/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "361222381103948298185699114715190815/10633823966279326983230456482242756608",
          "5779558097663172770971185835443053215/170141183460469231731687303715884105728"
        ],
        "imag": [
          "312037742429299213811698371173114657697/170141183460469231731687303715884105728",
          "312037742429299213811698371173114657873/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "143117841916869256632221888244354736679/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "577855984610057620452440914023689273055/340282366920938463463374607431768211456",
          "577855984610057620452440914023689273409/340282366920938463463374607431768211456"
        ],
        "imag": [
          "99187009804543341460055592722962190575/85070591730234615865843651857942052864",
          "198374019609086682920111185445924381327/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1443878946825592255191550484898215484923/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-141023506644185510918012678974653041543/340282366920938463463374607431768211456",
          "-141023506644185510918012678974653040943/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1170330134011935585802638338269378966803/340282366920938463463374607431768211456",
          "-1170330134011935585802638338269378966237/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041775282945339222750704421903666522509/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589463639514397871334319052640988270421/340282366920938463463374607431768211456",
          "589463639514397871334319052640988270807/340282366920938463463374607431768211456"
        ],
        "imag": [
          "255209416919943636867837714515850038171/85070591730234615865843651857942052864",
          "255209416919943636867837714515850038265/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083599566551438369338088193343994099341/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "288911045978491151517521054165577244927/170141183460469231731687303715884105728",
          "144455522989245575758760527082788622571/85070591730234615865843651857942052864"
        ],
        "imag": [
          "198383991248303255096292064929638555639/170141183460469231731687303715884105728",
          "99191995624151627548146032464819277919/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1443810345900528625247751882576409660957/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "11605721679197307084586866325913993399/340282366920938463463374607431768211456",
          "11605721679197307084586866325913993827/340282366920938463463374607431768211456"
        ],
        "imag": [
          "78007768917614019986924487378617761425/42535295865117307932921825928971026432",
          "312031075670456079947697949514471045897/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1144897001384911194049321892691101257677/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-718923451867825395440602613716855486163/340282366920938463463374607431768211456",
          "-718923451867825395440602613716855485709/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1567041837417036628616830957677526170033/340282366920938463463374607431768211456",
          "-1567041837417036628616830957677526169555/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1091913414716967443947096403407024696235/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "8090767406948227920182045743792891583/21267647932558653966460912964485513216",
          "64726139255585823361456365950343132863/170141183460469231731687303715884105728"
        ],
        "imag": [
          "546239995615480342360170177598045803639/340282366920938463463374607431768211456",
          "546239995615480342360170177598045804063/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "463050771735922694985480757741643031963/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "141055355320080256335004124290085543057/340282366920938463463374607431768211456",
          "141055355320080256335004124290085543429/340282366920938463463374607431768211456"
        ],
        "imag": [
          "146284893082625805869692146057571695005/42535295865117307932921825928971026432",
          "585139572330503223478768584230286780205/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083226240211844677619581734555104026341/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-176820476077602456785331417351755426373/85070591730234615865843651857942052864",
          "-176820476077602456785331417351755426319/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-14733939878654196739657253585521923883/5316911983139663491615228241121378304",
          "-29467879757308393479314507171043847759/10633823966279326983230456482242756608"
        ]
      },
      "modulus_squared_lower": "4083209437579699147699684210380963808415/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "176827549086593052743161229553940135593/85070591730234615865843651857942052864",
          "44206887271648263185790307388485033917/21267647932558653966460912964485513216"
        ],
        "imag": [
          "58938469497146420621007821039531491561/21267647932558653966460912964485513216",
          "117876938994292841242015642079062983159/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "255222960532676498463831647998842078999/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "353635862798932626142729683147663019671/170141183460469231731687303715884105728",
          "88408965699733156535682420786915755005/42535295865117307932921825928971026432"
        ],
        "imag": [
          "471492487908350398627362699645454289875/170141183460469231731687303715884105728",
          "235746243954175199313681349822727145113/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1020809549300737698308943834793782076705/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        1,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-22103761720591149557140975666483006513/10633823966279326983230456482242756608",
          "-353660187529458392914255610663728104007/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-471501344185755262009731983407499206811/170141183460469231731687303715884105728",
          "-471501344185755262009731983407499206605/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "510442326112446541235651904898413595335/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020838132898068790663155729673731358535/340282366920938463463374607431768211456",
          "-1020838132898068790663155729673731358249/340282366920938463463374607431768211456"
        ],
        "imag": [
          "294702350426958248078910647939812687621/170141183460469231731687303715884105728",
          "73675587606739562019727661984953171941/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "2041699085880564720986609777223802742045/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-510411993556210527334970385505672806353/170141183460469231731687303715884105728",
          "-63801499194526315916871298188209100781/21267647932558653966460912964485513216"
        ],
        "imag": [
          "589423560832088176625576490590946854667/340282366920938463463374607431768211456",
          "589423560832088176625576490590946854875/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041689317170696840573885511957415794181/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020851824456557344260757661091348959003/340282366920938463463374607431768211456",
          "-1020851824456557344260757661091348958693/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589355265082842724151673823649300610483/340282366920938463463374607431768211456",
          "-589355265082842724151673823649300610169/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041654536128200667552787076623876190141/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-255218614267994369201386002994032204867/85070591730234615865843651857942052864",
          "-510437228535988738402772005988064409557/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-147340466398498769279541334352979211331/85070591730234615865843651857942052864",
          "-73670233199249384639770667176489605625/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "1020866933461530447003854106278671172855/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "294682819115621384315763529930900800243/170141183460469231731687303715884105728",
          "294682819115621384315763529930900800407/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020853710775181570299273239178078149553/340282366920938463463374607431768211456",
          "-1020853710775181570299273239178078149227/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041678161146114599266669486078456016111/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "530445726023329116238431263859914784301/170141183460469231731687303715884105728",
          "530445726023329116238431263859914784545/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-471512198853365084908109641392036672843/170141183460469231731687303715884105728",
          "-235756099426682542454054820696018336301/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1480230746252512554431832899853782546103/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "58942263695364615153223780719324119193/170141183460469231731687303715884105728",
          "58942263695364615153223780719324119435/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-29468716513254068010838372758907530557/42535295865117307932921825928971026432",
          "-58937433026508136021676745517815060993/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "204167787519661636947053190678129745657/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-58942508386005348031558834247975014855/170141183460469231731687303715884105728",
          "-14735627096501337007889708561993753653/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-471506531622251794227943734695461806015/170141183460469231731687303715884105728",
          "-58938316452781474278492966836932725721/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "2654179594439469985466580273909945312745/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1060898541939092051200024148539747594671/340282366920938463463374607431768211456",
          "-1060898541939092051200024148539747594385/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1841529414284264298293662639010395705/2658455991569831745807614120560689152",
          "-58928941257096457545397204448332662489/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "867711460380945232400007653026390079731/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1084041256910583608872524301940116199231/340282366920938463463374607431768211456",
          "-1084041256910583608872524301940116198887/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-463019669928803061669627106613721825209/340282366920938463463374607431768211456",
          "-463019669928803061669627106613721824873/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083469484471115839528141797640415084105/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589351492445595032638312101199415854685/340282366920938463463374607431768211456",
          "589351492445595032638312101199415855011/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510436285376676625383514216944699814471/170141183460469231731687303715884105728",
          "-255218142688338312691757108472349907151/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "255213780238143370286728225387845314977/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "530452571802573393037232229568723584569/170141183460469231731687303715884105728",
          "530452571802573393037232229568723584719/170141183460469231731687303715884105728"
        ],
        "imag": [
          "117867784115014525246637918372426320063/170141183460469231731687303715884105728",
          "14733473014376815655829739796553290027/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "3470914442448931347089164059820712336583/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "117920851564637916448835843741045699215/340282366920938463463374607431768211456",
          "117920851564637916448835843741045699835/340282366920938463463374607431768211456"
        ],
        "imag": [
          "235754208585469757297319912805070494015/85070591730234615865843651857942052864",
          "235754208585469757297319912805070494155/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2654225328389570702838590606209536732137/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-117857179427874406472300778415946683433/340282366920938463463374607431768211456",
          "-117857179427874406472300778415946683021/340282366920938463463374607431768211456"
        ],
        "imag": [
          "235765762670427312321362844849323853113/340282366920938463463374607431768211456",
          "235765762670427312321362844849323853527/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "204171054230396005893166629518881379367/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1060848071979535629064420907574964388059/340282366920938463463374607431768211456",
          "-1060848071979535629064420907574964387593/340282366920938463463374607431768211456"
        ],
        "imag": [
          "943069661397697423562153010209533049605/340282366920938463463374607431768211456",
          "943069661397697423562153010209533050079/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5920903384745708543801054763429415202615/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-67751164018447717270483621940958521177/21267647932558653966460912964485513216",
          "-135502328036895434540967243881917042297/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-115753267354412677175783898212776397609/85070591730234615865843651857942052864",
          "-231506534708825354351567796425552794989/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041653660815703641796424390361010993511/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-18419088455857067497139160511061812435/10633823966279326983230456482242756608",
          "-294705415293713079954226568176988998713/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020842376312954988938941425784928415983/340282366920938463463374607431768211456",
          "-1020842376312954988938941425784928415481/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020861216717764729130164932498417771009/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589417431098578512874944650116594232657/340282366920938463463374607431768211456",
          "-589417431098578512874944650116594232361/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1020819743697534856394155074900148555427/340282366920938463463374607431768211456",
          "-1020819743697534856394155074900148555123/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083331939231464206600330848368765987147/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-141034332254654606702109335658934869151/340282366920938463463374607431768211456",
          "-141034332254654606702109335658934868531/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-585147167764750343699569703663267463289/170141183460469231731687303715884105728",
          "-292573583882375171849784851831633731491/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1020828325031741115306779358833744548533/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-141027731743502253735617821896318634241/340282366920938463463374607431768211456",
          "-141027731743502253735617821896318633769/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-585158484072460409971962879105657393479/170141183460469231731687303715884105728",
          "-146289621018115102492990719776414348313/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083463505975558661893873143027458876533/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1768228884768988397550596111175999/21267647932558653966460912964485513216",
          "-221028610596123549693824513895687/2658455991569831745807614120560689152"
        ],
        "imag": [
          "-10608445010943774783389473046279303/170141183460469231731687303715884105728",
          "-2652111252735943695847368261546035/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "1837554177554349402819281161337/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-14145732044950358306114992052090317/170141183460469231731687303715884105728",
          "-14145732044950358306114992052006293/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-165751648893135879896978383797895/2658455991569831745807614120560689152",
          "-10608105529160696313406616562970115/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "3674990753523032670105372073469/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "7072452279879799949071956556891271/85070591730234615865843651857942052864",
          "7072452279879799949071956556933283/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-21219054253646710399722670006165301/340282366920938463463374607431768211456",
          "-21219054253646710399722670005974977/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "918767533235560607332001073733/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "28289243288257095869550251892281289/340282366920938463463374607431768211456",
          "28289243288257095869550251892449337/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-5304869646164467139953374506170729/85070591730234615865843651857942052864",
          "-10609739292328934279906749012246295/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "3675028972387236521750896728403/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "21216649592657686754607459633488797/340282366920938463463374607431768211456",
          "21216649592657686754607459633489231/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-28291223621856221147560318988221685/340282366920938463463374607431768211456",
          "-28291223621856221147560318988221185/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675005452898029837466393232081/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-35362586748469026399887133861893791/340282366920938463463374607431768211456",
          "-35362586748469026399887133861893175/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1768159044318713114692080922546528839887/340282366920938463463374607431768211456",
          "-1768159044318713114692080922546528839201/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "9187623900544235642720359775522616415703/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-35362657525753612230775165234258557/340282366920938463463374607431768211456",
          "-35362657525753612230775165234257949/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-221019880601724776336969223160238418055/42535295865117307932921825928971026432",
          "-884079522406899105347876892640953671879/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623905689325593282548186988476163243/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-77798290594773423554217263501449773/340282366920938463463374607431768211456",
          "-77798290594773423554217263501448933/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1768159042904210777670729650053768276477/340282366920938463463374607431768211456",
          "-1768159042904210777670729650053768275631/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4593811949978143257364668780931885903505/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-77798785703069167545196122892332155/340282366920938463463374607431768211456",
          "-77798785703069167545196122892331323/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1768159042833464611570475775214811497233/340282366920938463463374607431768211456",
          "-1768159042833464611570475775214811496393/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "9187623899221297183554941976500480551295/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "707246642121849234239220107713/170141183460469231731687303715884105728",
          "707246642121849234239220107973/170141183460469231731687303715884105728"
        ],
        "imag": [
          "276273192602186071099606340776153/2658455991569831745807614120560689152",
          "17681484326539908550374805809674095/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "3675005452898029837466393232081/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "5304112881563647251506976489713333/85070591730234615865843651857942052864",
          "663014110195455906438372061214187/10633823966279326983230456482242756608"
        ],
        "imag": [
          "-28291902585422378087526031954649811/340282366920938463463374607431768211456",
          "-28291902585422378087526031954649149/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675093654087279439116285918985/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-22986014506073010139246124467070549/85070591730234615865843651857942052864",
          "-22986014506073010139246124467070347/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-442039760538620338882811994705653806811/85070591730234615865843651857942052864",
          "-442039760538620338882811994705653806607/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "9187623899221173701889993008360224630707/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-45971781485157261230567477452681585/170141183460469231731687303715884105728",
          "-1436618171411164413455233670396287/5316911983139663491615228241121378304"
        ],
        "imag": [
          "-1768159042225235440376760750729975214183/340282366920938463463374607431768211456",
          "-1768159042225235440376760750729975213371/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4593811949978102096809685396410472395993/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-134379563804193339962735073833202723/340282366920938463463374607431768211456",
          "-134379563804193339962735073833201919/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1768159040061015452352956740616888235707/340282366920938463463374607431768211456",
          "-1768159040061015452352956740616888234893/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "9187623905689319713203241645901731829777/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-33594873270306745006744089722200327/85070591730234615865843651857942052864",
          "-67189746540613490013488179444400255/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-55254969986435571096704461717184779339/10633823966279326983230456482242756608",
          "-884079519782969137547271387474956469021/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623900544270923196082850492658309951/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "990162273173812603026387749545/170141183460469231731687303715884105728",
          "990162273173812603026387749925/170141183460469231731687303715884105728"
        ],
        "imag": [
          "17681696492045487630420219818932557/170141183460469231731687303715884105728",
          "17681696492045487630420219818932941/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "459386706760909929889535739873/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-10609527126823355199861335003085393/170141183460469231731687303715884105728",
          "-331547722713229849995666718843875/5316911983139663491615228241121378304"
        ],
        "imag": [
          "-7072452279879799949071956556934083/85070591730234615865843651857942052864",
          "-1768113069969949987267989139223465/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "3675070132942242429328004294937/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-21219478584657868559813498024688399/340282366920938463463374607431768211456",
          "-21219478584657868559813498024525615/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-14144621644128547934775125946226267/170141183460469231731687303715884105728",
          "-442019426379017122961722685817057/5316911983139663491615228241121378304"
        ]
      },
      "modulus_squared_lower": "1837514486193618260875448364205/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "742635284414764678254906290075/170141183460469231731687303715884105728",
          "185658821103691169563726572595/42535295865117307932921825928971026432"
        ],
        "imag": [
          "17681731869087910386806173498926121/170141183460469231731687303715884105728",
          "17681731869087910386806173498926317/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "3675108355108698805638562322699/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "477400394996922361834457774441/85070591730234615865843651857942052864",
          "477400394996922361834457774595/85070591730234615865843651857942052864"
        ],
        "imag": [
          "17681448953456858423437386331284221/170141183460469231731687303715884105728",
          "17681448953456858423437386331284417/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1837495376761516335052686036747/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-510412940666494372529522305442336810321/170141183460469231731687303715884105728",
          "-15950404395827949141547572045073025319/5316911983139663491615228241121378304"
        ],
        "imag": [
          "589441958405882867182984145399682339505/340282366920938463463374607431768211456",
          "589441958405882867182984145399682339787/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041726867750805162876032707606987694001/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020811736695239507195005447057530750311/340282366920938463463374607431768211456",
          "-1020811736695239507195005447057530750041/340282366920938463463374607431768211456"
        ],
        "imag": [
          "147357184332761146664643849435691504145/85070591730234615865843651857942052864",
          "294714368665522293329287698871383008409/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083323067072865233748398663204407628967/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-127609212273228655584324258633538169681/42535295865117307932921825928971026432",
          "-510436849092914622337297034534152678561/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-73668359796022605645251677397156042517/42535295865117307932921825928971026432",
          "-294673439184090422581006709588624169925/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083411265952466167174409093446674517199/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020877081251128741235446845298282227983/340282366920938463463374607431768211456",
          "-1020877081251128741235446845298282227669/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589327814725661223644834370208596110247/340282366920938463463374607431768211456",
          "-589327814725661223644834370208596109867/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041682766001190047964045894447154383489/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-147345702835558648068152403015735194001/42535295865117307932921825928971026432",
          "-589382811342234592272609612062940775845/170141183460469231731687303715884105728"
        ],
        "imag": [
          "49971185433558616248915918989809463/340282366920938463463374607431768211456",
          "49971185433558616248915918989809781/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083339399254439867375649308790187742999/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-224162473188058108041762061478732929579/340282366920938463463374607431768211456",
          "-224162473188058108041762061478732929059/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-514662227366098887395027440633274542437/340282366920938463463374607431768211456",
          "-514662227366098887395027440633274541917/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "926072148594280889352140336345510701865/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-365229053087497277948448805181347978211/340282366920938463463374607431768211456",
          "-365229053087497277948448805181347977535/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1684957107970739738782035538123845866029/340282366920938463463374607431768211456",
          "-1684957107970739738782035538123845865349/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "8735312216782999527808676523751514477359/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "182628135564115115670721871734950141189/170141183460469231731687303715884105728",
          "182628135564115115670721871734950141349/170141183460469231731687303715884105728"
        ],
        "imag": [
          "506161499634296798663317712516041005327/340282366920938463463374607431768211456",
          "506161499634296798663317712516041005655/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "286241402130206626173170611259938351577/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "224208754871310682951936048735937463681/340282366920938463463374607431768211456",
          "224208754871310682951936048735937464137/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-332064998952522278081418804372276723853/170141183460469231731687303715884105728",
          "-332064998952522278081418804372276723637/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "360978313631261393709173679788611612327/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "471491257775194225876292671144876465241/170141183460469231731687303715884105728",
          "471491257775194225876292671144876465739/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-353649675203472068733841618692800837181/170141183460469231731687303715884105728",
          "-353649675203472068733841618692800836681/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041669699627219933687824654395093869633/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1178779767322218422409258387953024422403/340282366920938463463374607431768211456",
          "-1178779767322218422409258387953024421977/340282366920938463463374607431768211456"
        ],
        "imag": [
          "15798065067959785164415893976533091/85070591730234615865843651857942052864",
          "31596130135919570328831787953066397/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083437400575998686378399372797363561787/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-224114656335217608426212603295101192781/340282366920938463463374607431768211456",
          "-224114656335217608426212603295101192331/340282366920938463463374607431768211456"
        ],
        "imag": [
          "664126609407964824949970123943656137249/340282366920938463463374607431768211456",
          "664126609407964824949970123943656137699/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "360944013168715938771987453278326651565/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-365177853169357281772046570767739370797/340282366920938463463374607431768211456",
          "-365177853169357281772046570767739370365/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-506187334839195647954217022515567416171/340282366920938463463374607431768211456",
          "-506187334839195647954217022515567415741/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1144874140620704413435010535064149670705/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "365318232618819968821032365480674889295/340282366920938463463374607431768211456",
          "365318232618819968821032365480674889995/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1684937115333522230483906529436055361827/340282366920938463463374607431768211456",
          "1684937115333522230483906529436055362529/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4367652841680768228654177030616556375501/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "224274099427199916992377446976688941291/340282366920938463463374607431768211456",
          "224274099427199916992377446976688941795/340282366920938463463374607431768211456"
        ],
        "imag": [
          "514626554151661254140572159206808679027/340282366920938463463374607431768211456",
          "514626554151661254140572159206808679539/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "926111349122930232853379486866304367919/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "471492949307843974156719059259864900519/170141183460469231731687303715884105728",
          "471492949307843974156719059259864900993/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-353659207024731879492431143177126952129/170141183460469231731687303715884105728",
          "-353659207024731879492431143177126951651/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083437400575998686378399372797363558671/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589346878368180845162013419177248340197/340282366920938463463374607431768211456",
          "-589346878368180845162013419177248339787/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1020873698185829244674594069068305357085/340282366920938463463374607431768211456",
          "1020873698185829244674594069068305357491/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083411265952466167174409093446674516759/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589327814725661223644834370208596110283/340282366920938463463374607431768211456",
          "-589327814725661223644834370208596109847/340282366920938463463374607431768211456"
        ],
        "imag": [
          "510438540625564370617723422649141113801/170141183460469231731687303715884105728",
          "15951204394548886581803856957785659813/5316911983139663491615228241121378304"
        ]
      },
      "modulus_squared_lower": "2041682766001190047964045894447154383253/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1084049095449827621659272085992367979221/340282366920938463463374607431768211456",
          "1084049095449827621659272085992367979853/340282366920938463463374607431768211456"
        ],
        "imag": [
          "231497765098848356959662430052484824635/170141183460469231731687303715884105728",
          "57874441274712089239915607513121206251/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083453735501610325752065415213975386201/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "542015015903654000071046518511857874613/170141183460469231731687303715884105728",
          "271007507951827000035523259255928937501/85070591730234615865843651857942052864"
        ],
        "imag": [
          "57874018391549652169809010484374097349/42535295865117307932921825928971026432",
          "115748036783099304339618020968748194861/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041661533536432616874199331602203813449/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020868318281635082522746975670212835925/340282366920938463463374607431768211456",
          "1020868318281635082522746975670212836031/340282366920938463463374607431768211456"
        ],
        "imag": [
          "36835528612918711302685411649319977603/21267647932558653966460912964485513216",
          "147342114451674845210741646597279910439/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041726867750783432609048087419863500157/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020882460567352607680495947593591574267/340282366920938463463374607431768211456",
          "1020882460567352607680495947593591574369/340282366920938463463374607431768211456"
        ],
        "imag": [
          "147326559017795370824177476894802242963/85070591730234615865843651857942052864",
          "294653118035590741648354953789604485979/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083323067072908681767536255744182451259/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1020805799701735613088602324505724033759/340282366920938463463374607431768211456",
          "1020805799701735613088602324505724033865/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-294732239820203819671168468820306044449/170141183460469231731687303715884105728",
          "-36841529977525477458896058602538255549/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "2041705637050063910452818607262306506945/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "255207954728615733718061431134815877917/85070591730234615865843651857942052864",
          "510415909457231467436122862269631755893/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-589406216880558609832051310084320431119/340282366920938463463374607431768211456",
          "-589406216880558609832051310084320430999/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510420692518759020956615515178236876573/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589382811734253989901391457333529549433/170141183460469231731687303715884105728",
          "-147345702933563497475347864333382387273/42535295865117307932921825928971026432"
        ],
        "imag": [
          "12735133533502818708181699496355567/170141183460469231731687303715884105728",
          "12735133533502818708181699496355903/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083339399254472454563267972544803935001/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-418347616753147625863275756840587048803/170141183460469231731687303715884105728",
          "-104586904188286906465818939210146762111/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-155246403418504685325232115436411602727/170141183460469231731687303715884105728",
          "-77623201709252342662616057718205801187/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1170299689749615696102459938187198602163/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "247328207757214030836573280022751332527/340282366920938463463374607431768211456",
          "247328207757214030836573280022751333213/340282366920938463463374607431768211456"
        ],
        "imag": [
          "152543172352391232156619764574655298531/340282366920938463463374607431768211456",
          "152543172352391232156619764574655299201/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "248148802266166172209746366172088372099/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-247394089678194911266105536654727087947/340282366920938463463374607431768211456",
          "-247394089678194911266105536654727087181/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-166415509600726498672060364847192493845/42535295865117307932921825928971026432",
          "-41603877400181624668015091211798123437/10633823966279326983230456482242756608"
        ]
      },
      "modulus_squared_lower": "1347136827630990027927725222525869500145/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "836687614345163400807304884605489999965/340282366920938463463374607431768211456",
          "836687614345163400807304884605490000705/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-434157058414569354176521161681800462347/170141183460469231731687303715884105728",
          "-108539264603642338544130290420450115493/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4272967719838375933248160758356977894623/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "471498608364318129307656529646022764397/170141183460469231731687303715884105728",
          "471498608364318129307656529646022764771/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-353639875071335900616563255809814228429/170141183460469231731687303715884105728",
          "-176819937535667950308281627904907114025/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "510417424906809056820408496568100491711/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1178779765754225504960531886590437837039/340282366920938463463374607431768211456",
          "-1178779765754225504960531886590437836701/340282366920938463463374607431768211456"
        ],
        "imag": [
          "87692002584903183673042208903381087/340282366920938463463374607431768211456",
          "87692002584903183673042208903381427/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "255214837535997880759449244491653896741/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-209158178731598945573101715629171323811/85070591730234615865843651857942052864",
          "-104579089365799472786550857814585661865/42535295865117307932921825928971026432"
        ],
        "imag": [
          "868340130610097649534839293156908525265/340282366920938463463374607431768211456",
          "868340130610097649534839293156908525595/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "267051907374267835467511104778767248495/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "61841176781096544621768632788425164201/85070591730234615865843651857942052864",
          "61841176781096544621768632788425164359/85070591730234615865843651857942052864"
        ],
        "imag": [
          "1331317847039649222831637661048095371303/340282366920938463463374607431768211456",
          "1331317847039649222831637661048095371943/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5388455842623898856440404113582976961407/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-123658714406288958337105956783429773635/170141183460469231731687303715884105728",
          "-123658714406288958337105956783429773425/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-19069170136777858342179509194714861231/42535295865117307932921825928971026432",
          "-76276680547111433368718036778859444715/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "248142268844707447137096415648413880007/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "836738255998053073615555107659818062699/340282366920938463463374607431768211456",
          "836738255998053073615555107659818063155/340282366920938463463374607431768211456"
        ],
        "imag": [
          "310398336122601384775718894299928478409/340282366920938463463374607431768211456",
          "310398336122601384775718894299928478865/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2340638580027854663140209806671957834821/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "117871399689488617103958707407313256379/42535295865117307932921825928971026432",
          "471485598757954468415834829629253025735/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-707338012902520830743412139175920114479/340282366920938463463374607431768211456",
          "-707338012902520830743412139175920114033/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041718700287983046075593955933231173407/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-294732239820203819671168468820306044541/170141183460469231731687303715884105728",
          "-73683059955050954917792117205076511075/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-1020805799701735613088602324505724034057/340282366920938463463374607431768211456",
          "-1020805799701735613088602324505724033567/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083411274100127820905637214524613012101/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589406216880558609832051310084320431209/340282366920938463463374607431768211456",
          "-589406216880558609832051310084320430915/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-127603977364307866859030715567407938985/42535295865117307932921825928971026432",
          "-255207954728615733718061431134815877895/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041682770075036083826462060712947505883/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-141026224534873023947811734411879901261/340282366920938463463374607431768211456",
          "-141026224534873023947811734411879900649/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1170315729332072404040210507067106960753/340282366920938463463374607431768211456",
          "-1170315729332072404040210507067106960147/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083453735501566865218096174839726998449/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-70542243647361026729048680984085779479/170141183460469231731687303715884105728",
          "-8817780455920128341131085123010722407/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-1170289710119345082256567107033567482755/340282366920938463463374607431768211456",
          "-1170289710119345082256567107033567482305/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041661533536454340883768127872091224985/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "294690816605565833978655744846141840163/85070591730234615865843651857942052864",
          "589381633211131667957311489692283680403/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-10608897690438830993160167003467909/170141183460469231731687303715884105728",
          "-5304448845219415496580083501733913/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083323068689928358523279060431244291859/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1178782123390481022334575196689783557651/340282366920938463463374607431768211456",
          "-1178782123390481022334575196689783557525/340282366920938463463374607431768211456"
        ],
        "imag": [
          "45972531153640625003374457177323121/170141183460469231731687303715884105728",
          "22986265576820312501687228588661593/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083453737118590795721864689909840063591/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-942974776660838014829426381426684206309/340282366920938463463374607431768211456",
          "-942974776660838014829426381426684206093/340282366920938463463374607431768211456"
        ],
        "imag": [
          "44207247132394383314209432351736927003/21267647932558653966460912964485513216",
          "353657977059155066513675458813895416129/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083365532401183435153953825365377390011/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "471496818851447064742342900087831598133/170141183460469231731687303715884105728",
          "58937102356430883092792862510978949781/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-707301809751318023094218217860889411197/340282366920938463463374607431768211456",
          "-707301809751318023094218217860889410977/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041705633175620288609238370175770747149/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1178779769805793111657595013007362731711/340282366920938463463374607431768211456",
          "-1178779769805793111657595013007362731389/340282366920938463463374607431768211456"
        ],
        "imag": [
          "4715430282306232441846871378613087/170141183460469231731687303715884105728",
          "4715430282306232441846871378613257/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083437406309044994904048557307380653169/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-707265268336404876140366278910600883723/170141183460469231731687303715884105728",
          "-176816317084101219035091569727650220857/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-29466488240773312444182030613552943115/85070591730234615865843651857942052864",
          "-58932976481546624888364061227105885935/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "5920932783789773419365920972917559293241/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "58940638676782838074643047904458063513/85070591730234615865843651857942052864",
          "58940638676782838074643047904458063679/85070591730234615865843651857942052864"
        ],
        "imag": [
          "29464130797930151316520175013167946575/85070591730234615865843651857942052864",
          "58928261595860302633040350026335893473/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "204166154389702392432861851915939935749/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "235782593625646746202106686406975898173/170141183460469231731687303715884105728",
          "235782593625646746202106686406975898371/170141183460469231731687303715884105728"
        ],
        "imag": [
          "412549696418590076293907282614857603747/170141183460469231731687303715884105728",
          "412549696418590076293907282614857603951/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2654156728895307520368234319302162576827/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "353620257380803220430974493382152787321/170141183460469231731687303715884105728",
          "353620257380803220430974493382152787529/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-412573272685869068341744396932874318155/170141183460469231731687303715884105728",
          "-206286636342934534170872198466437158971/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "433851442900942195681471128477817559137/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "943018157442365099447063663005603537277/340282366920938463463374607431768211456",
          "943018157442365099447063663005603538415/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-176818851604959397122419049724600318147/85070591730234615865843651857942052864",
          "-176818851604959397122419049724600317863/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083437406309044994904048557307380648779/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1178765620006951246591603163066988186657/340282366920938463463374607431768211456",
          "1178765620006951246591603163066988186879/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-103731997123546447109375505604355815/340282366920938463463374607431768211456",
          "-103731997123546447109375505604355591/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041669702493774083502554667599216912405/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "353603753205145799231658401495024899831/170141183460469231731687303715884105728",
          "176801876602572899615829200747512449975/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-51575195304799016279129085026000596261/21267647932558653966460912964485513216",
          "-206300781219196065116516340104002384985/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1735474372528816298827589544235167061475/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "117883045856625139682127342706684104637/85070591730234615865843651857942052864",
          "235766091713250279364254685413368209465/170141183460469231731687303715884105728"
        ],
        "imag": [
          "412568557573828875349156298789777130885/170141183460469231731687303715884105728",
          "412568557573828875349156298789777131083/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2654248196795371753262349110241911528025/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "235757840521650484899064557550852444969/340282366920938463463374607431768211456",
          "235757840521650484899064557550852445337/340282366920938463463374607431768211456"
        ],
        "imag": [
          "117875383781177300810470396516279021667/340282366920938463463374607431768211456",
          "117875383781177300810470396516279022035/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "204172687811161330192913928363257220021/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1414535246331768710957312010101141179295/340282366920938463463374607431768211456",
          "-1414535246331768710957312010101141178939/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-58876395279056416169631913545252289447/170141183460469231731687303715884105728",
          "-29438197639528208084815956772626144633/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2960446791630574436153111244550296533655/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-942950256921367044867048518596743864933/340282366920938463463374607431768211456",
          "-942950256921367044867048518596743864539/340282366920938463463374607431768211456"
        ],
        "imag": [
          "707342357449790567631892936590278971017/340282366920938463463374607431768211456",
          "707342357449790567631892936590278971411/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083339404987548167005109335198433823631/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "353657977059155066513675458813895415745/170141183460469231731687303715884105728",
          "353657977059155066513675458813895416401/170141183460469231731687303715884105728"
        ],
        "imag": [
          "235743694165209503707356595356671051383/85070591730234615865843651857942052864",
          "471487388330419007414713190713342103439/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041682766200591717576976912682688692291/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-707301809751318023094218217860889411431/340282366920938463463374607431768211456",
          "-707301809751318023094218217860889410743/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-235748409425723532371171450043915799181/85070591730234615865843651857942052864",
          "-7367137794553860386599107813872368719/2658455991569831745807614120560689152"
        ]
      },
      "modulus_squared_lower": "2041705633175620288609238370175770746015/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-707274933937576005132241086433430483961/340282366920938463463374607431768211456",
          "-707274933937576005132241086433430483415/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-235749470643662860883121255351321207773/85070591730234615865843651857942052864",
          "-117874735321831430441560627675660603815/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083323068689928358523279060431244289645/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "353671414966026075494664024527624879617/170141183460469231731687303715884105728",
          "176835707483013037747332012263812439963/85070591730234615865843651857942052864"
        ],
        "imag": [
          "471485265894540350390813580098531285727/170141183460469231731687303715884105728",
          "471485265894540350390813580098531286051/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "510431717139823849465233086238730007619/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020880565772872963643954667686278086221/340282366920938463463374607431768211456",
          "-1020880565772872963643954667686278086023/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589306698650380727648126382494644110377/340282366920938463463374607431768211456",
          "-589306698650380727648126382494644110165/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020828325031741115306779358833744548903/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020894712342503046208887735090431245673/340282366920938463463374607431768211456",
          "-1020894712342503046208887735090431245399/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-589325558040506847394269458315560081739/340282366920938463463374607431768211456",
          "-589325558040506847394269458315560081455/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083463505975558661893873143027458876953/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1020817874082875236798435664410928146333/340282366920938463463374607431768211456",
          "-1020817874082875236798435664410928145983/340282366920938463463374607431768211456"
        ],
        "imag": [
          "589453265698782488553920612008405731993/340282366920938463463374607431768211456",
          "589453265698782488553920612008405732365/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083444866871058916520659729993671084595/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-510397620596548281638752851838695842411/170141183460469231731687303715884105728",
          "-510397620596548281638752851838695842279/170141183460469231731687303715884105728"
        ],
        "imag": [
          "589459865269108985044340110905651497475/340282366920938463463374607431768211456",
          "589459865269108985044340110905651497733/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "255208246201966512912520678023047874207/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-294731819384380389040798447579552597371/170141183460469231731687303715884105728",
          "-73682954846095097260199611894888149309/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-1020815987333048959911042221954617901221/340282366920938463463374607431768211456",
          "-1020815987333048959911042221954617900949/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020867371117778959882035449410103771101/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-530426125171029283113313652375376578781/170141183460469231731687303715884105728",
          "-530426125171029283113313652375376578559/170141183460469231731687303715884105728"
        ],
        "imag": [
          "471534248660688070762779050558063066671/170141183460469231731687303715884105728",
          "117883562165172017690694762639515766723/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "5920922985010050217727331599415130184741/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-14734340919570522959325087797003080071/42535295865117307932921825928971026432",
          "-14734340919570522959325087797003080013/42535295865117307932921825928971026432"
        ],
        "imag": [
          "117877316135057725026487509653683335019/170141183460469231731687303715884105728",
          "29469329033764431256621877413420833813/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "204167787519661636947053190678129745683/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "117924216986982751130957761364831250195/340282366920938463463374607431768211456",
          "117924216986982751130957761364831250793/340282366920938463463374607431768211456"
        ],
        "imag": [
          "471504081020813216635322051024578799627/170141183460469231731687303715884105728",
          "117876020255203304158830512756144699981/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "41471556163116718522915316779842895507/5316911983139663491615228241121378304"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1060908339542803630173403862636805532753/340282366920938463463374607431768211456",
          "1060908339542803630173403862636805533073/340282366920938463463374607431768211456"
        ],
        "imag": [
          "235671664100587068277131059506861674625/340282366920938463463374607431768211456",
          "235671664100587068277131059506861674943/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "867711460380945232400007653026390079699/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-8816772757788905391278985217470938673/21267647932558653966460912964485513216",
          "-17633545515577810782557970434941877287/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-585148244245503379557074159899676431239/170141183460469231731687303715884105728",
          "-585148244245503379557074159899676431003/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083356322292229198533338972156912031937/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589449492199130695516663827754952035389/340282366920938463463374607431768211456",
          "-589449492199130695516663827754952034985/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-127599640992865355020612393266712741245/42535295865117307932921825928971026432",
          "-510398563971461420082449573066850964773/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1020826830407851820898212195180505496797/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-530457471016028146536073154013051548755/170141183460469231731687303715884105728",
          "-66307183877003518317009144251631443567/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-117845733513893537338244446693461854561/170141183460469231731687303715884105728",
          "-117845733513893537338244446693461854339/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1735457221224465673544582029910356168027/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1843125811505321625641401037264235031/5316911983139663491615228241121378304",
          "-29490012984085146010262416596227760387/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-943011931649374262639491474092928937829/340282366920938463463374607431768211456",
          "-943011931649374262639491474092928937389/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2654225328389570702838590606209536732573/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "117847378727354941720505690685328150831/340282366920938463463374607431768211456",
          "117847378727354941720505690685328151419/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-29471332712207862834693246034351026817/42535295865117307932921825928971026432",
          "-58942665424415725669386492068702053489/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "51042763557599001473291657379720344799/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1060808868393397147242021831223765971809/340282366920938463463374607431768211456",
          "1060808868393397147242021831223765972327/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-471556879604514382080739254857174952345/170141183460469231731687303715884105728",
          "-471556879604514382080739254857174952079/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2960451692372854271900527381714707601171/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-141090997014401159781393724213071480431/340282366920938463463374607431768211456",
          "-141090997014401159781393724213071479583/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1170303088061333255604567818696598628069/340282366920938463463374607431768211456",
          "-1170303088061333255604567818696598627247/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510427560476286740573456450775690629751/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "294656414280140269637994085478239606511/170141183460469231731687303715884105728",
          "294656414280140269637994085478239606715/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020876322612798668165956221021586435295/340282366920938463463374607431768211456",
          "-1020876322612798668165956221021586434895/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041654536128200667552787076623876189925/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589319428130607035766407669853724978437/340282366920938463463374607431768211456",
          "589319428130607035766407669853724978859/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510449477751288670843443090877561448389/170141183460469231731687303715884105728",
          "-510449477751288670843443090877561448181/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041733866923060894007708212557342345583/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-33876433972191152150390323932945735495/10633823966279326983230456482242756608",
          "-271011471777529217203122591463565883807/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-462982623439746067641565237990593399309/340282366920938463463374607431768211456",
          "-462982623439746067641565237990593398595/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510424771470141180246652444305950685331/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-542026243340221682651454932375754650667/170141183460469231731687303715884105728",
          "-135506560835055420662863733093938662571/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-462959990549967394120635277257056937797/340282366920938463463374607431768211456",
          "-462959990549967394120635277257056937159/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083378634341393681147771023914831586085/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589367995712473849177148487948138892791/340282366920938463463374607431768211456",
          "589367995712473849177148487948138892911/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510428034192367843473839218642519291727/170141183460469231731687303715884105728",
          "-127607008548091960868459804660629822917/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "510422329292674210143471377989353948605/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589349134964363952092690673113078562695/340282366920938463463374607431768211456",
          "-589349134964363952092690673113078562595/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1020870213143799134118623235782439194715/340282366920938463463374607431768211456",
          "1020870213143799134118623235782439194805/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083398171761129441973219554447605485079/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-135504921372116061392795004239407054251/42535295865117307932921825928971026432",
          "-135504921372116061392795004239407054233/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-463023442052758608771853748981114013393/340282366920938463463374607431768211456",
          "-463023442052758608771853748981114013245/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083467733846121788015416425114684692437/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1084020510228818594057902219080196103655/340282366920938463463374607431768211456",
          "1084020510228818594057902219080196103807/340282366920938463463374607431768211456"
        ],
        "imag": [
          "463009297293695161600908950483713401853/340282366920938463463374607431768211456",
          "463009297293695161600908950483713402017/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020827268064100333776393538311938095249/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-147351764615867653201556623496646452415/85070591730234615865843651857942052864",
          "-147351764615867653201556623496646452283/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-1020840490379299871208777157760068650871/340282366920938463463374607431768211456",
          "-1020840490379299871208777157760068650339/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083420483810293924587651606205525038659/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "44203958507778134414568916477581631299/10633823966279326983230456482242756608",
          "353631668062225075316551331820653050619/85070591730234615865843651857942052864"
        ],
        "imag": [
          "117869892542234310005600410918624415705/340282366920938463463374607431768211456",
          "117869892542234310005600410918624416613/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5920903384745708543801054763429415201365/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-29468952259119479910353793168485937533/42535295865117307932921825928971026432",
          "-58937904518238959820707586336971874821/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-117885470547670125744501690443594349437/340282366920938463463374607431768211456",
          "-117885470547670125744501690443594348455/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "204171054230396005893166629518881378781/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-58939791618780568901294338703396141505/42535295865117307932921825928971026432",
          "-235759166475122275605177354813584565731/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-51571269662482716366779561522185915859/21267647932558653966460912964485513216",
          "-412570157299861730934236492177487326583/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2654225328389570702838590606209536731727/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-353618930238795006844281228736247620289/170141183460469231731687303715884105728",
          "-11050591569962343963883788398007738125/5316911983139663491615228241121378304"
        ],
        "imag": [
          "412585018682111362389159531188672598661/170141183460469231731687303715884105728",
          "103146254670527840597289882797168149737/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "1735457221224465673544582029910356167547/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-141031031678272741086509416259813364133/340282366920938463463374607431768211456",
          "-141031031678272741086509416259813363219/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-146286733013780970079340790302183031385/42535295865117307932921825928971026432",
          "-292573466027561940158681580604366062533/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083307321631407283592848780722021985473/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147355300805633514994292823120996605153/85070591730234615865843651857942052864",
          "147355300805633514994292823120996605233/85070591730234615865843651857942052864"
        ],
        "imag": [
          "1020821629631189974124319342925008320235/340282366920938463463374607431768211456",
          "1020821629631189974124319342925008320575/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083356322292229198533338972156912032195/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-707244462143642467234172330976987971261/340282366920938463463374607431768211456",
          "-707244462143642467234172330976987970889/340282366920938463463374607431768211456"
        ],
        "imag": [
          "103143779270322342994337788071308234007/42535295865117307932921825928971026432",
          "412575117081289371977351152285232936211/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1735422920761890464800015306052780159163/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-471544736791365441920147449455137342939/340282366920938463463374607431768211456",
          "-471544736791365441920147449455137342157/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-825115795409033031131343210210435609625/340282366920938463463374607431768211456",
          "-825115795409033031131343210210435608873/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2654179594439469985466580273909945311367/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-235763876513401904556969961642828323907/340282366920938463463374607431768211456",
          "-235763876513401904556969961642828323479/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-117856236651163606018217210431194423371/340282366920938463463374607431768211456",
          "-117856236651163606018217210431194422953/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "204167787519661636947053190678129745713/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "707267107350149958313415963619946653429/170141183460469231731687303715884105728",
          "44204194209384372394588497726246665855/10633823966279326983230456482242756608"
        ],
        "imag": [
          "14725956642319305752989164696720443569/42535295865117307932921825928971026432",
          "14725956642319305752989164696720443631/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "2960461492505025108863665799707565092493/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "70515516159942059675608870647720069449/170141183460469231731687303715884105728",
          "70515516159942059675608870647720069721/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1170317439564173746708338843120385462115/340282366920938463463374607431768211456",
          "1170317439564173746708338843120385462667/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041734742235557919764070898820207541759/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "146287322432209878760757522940028068813/42535295865117307932921825928971026432",
          "585149289728839515043030091760112275565/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-35255400406255870419158667840024146659/85070591730234615865843651857942052864",
          "-70510800812511740838317335680048293007/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1020832984807866051650082712092191496527/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1170312724216742477257004982017625162401/340282366920938463463374607431768211456",
          "-1170312724216742477257004982017625161979/340282366920938463463374607431768211456"
        ],
        "imag": [
          "141040462373133378761092486195156916319/340282366920938463463374607431768211456",
          "141040462373133378761092486195156916737/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "255215304179441182282541233124604442793/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "231508184676210598027013593607300159725/170141183460469231731687303715884105728",
          "28938523084526324753376699200912520019/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-1084041728329836535636937386849186875163/340282366920938463463374607431768211456",
          "-1084041728329836535636937386849186874299/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083463505975558661893873143027458874359/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-57877046249254071789841939031278386993/42535295865117307932921825928971026432",
          "-231508184997016287159367756125113547403/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1084018152875910549563324866146265662367/340282366920938463463374607431768211456",
          "1084018152875910549563324866146265663503/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083313300126964461227117435334978191345/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-10609010852616950394584836585693541/170141183460469231731687303715884105728",
          "-2652252713154237598646209146423365/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-589391063392689485677532143764644357415/170141183460469231731687303715884105728",
          "-294695531696344742838766071882322178669/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083453737118590795721864689909840063545/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-22985869509195362833453688831552459/85070591730234615865843651857942052864",
          "-45971739018390725666907377663104855/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1178763263027430568309027108840112547139/340282366920938463463374607431768211456",
          "-1178763263027430568309027108840112547011/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083323068689928358523279060431244291981/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "33948563069127140119304364509765741/170141183460469231731687303715884105728",
          "16974281534563570059652182254882911/85070591730234615865843651857942052864"
        ],
        "imag": [
          "1178775994926774495070320212743586689937/340282366920938463463374607431768211456",
          "1178775994926774495070320212743586690103/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041705633175620288609238370175770747393/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "45264373603761071884375699478065127/340282366920938463463374607431768211456",
          "45264373603761071884375699478065297/340282366920938463463374607431768211456"
        ],
        "imag": [
          "147346174360754380574221397953226821463/42535295865117307932921825928971026432",
          "294692348721508761148442795906453642969/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041682766200591717576976912682688695219/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-294691406133367745749585226738343157749/85070591730234615865843651857942052864",
          "-589382812266735491499170453476686315329/170141183460469231731687303715884105728"
        ],
        "imag": [
          "2357375654616908494004655606008475/85070591730234615865843651857942052864",
          "4714751309233816988009311212017127/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1020834851246887041751277333799608456119/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1060885997349360300487348126260349851855/340282366920938463463374607431768211456",
          "1060885997349360300487348126260349852349/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-943025229475412000513785288962629263909/340282366920938463463374607431768211456",
          "-943025229475412000513785288962629263387/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5920893583261148872306222489100593065991/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "29464602290601362152550902754962847861/85070591730234615865843651857942052864",
          "29464602290601362152550902754962848005/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-58941581703146359618813754297270871355/85070591730234615865843651857942052864",
          "-117883163406292719237627508594541742457/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "204172687811161330192913928363257219871/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-58973526218112420167150899462306678779/170141183460469231731687303715884105728",
          "-58973526218112420167150899462306678629/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-943017683621451714934143631264496928875/340282366920938463463374607431768211456",
          "-943017683621451714934143631264496928545/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "165890512299710734578896819390119470531/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-530455257787641462057686461392042741669/170141183460469231731687303715884105728",
          "-530455257787641462057686461392042741513/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-14733509368960024108806716184574474029/21267647932558653966460912964485513216",
          "-29467018737920048217613432369148948015/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "3470948745057632597655179088470334122801/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "29468963813727303576040154252023625813/10633823966279326983230456482242756608",
          "471503421019636857216642468032378013243/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-707266918170089220377608707483539502627/340282366920938463463374607431768211456",
          "-707266918170089220377608707483539502041/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083339404987548167005109335198433823087/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-294694941319834639166437622354007157775/85070591730234615865843651857942052864",
          "-589389882639669278332875244708014315439/170141183460469231731687303715884105728"
        ],
        "imag": [
          "103731997123547718146965806073562587/340282366920938463463374607431768211456",
          "103731997123547718146965806073562813/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437406309044994904048557307380653443/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1060902968306765357833348140310070461375/340282366920938463463374607431768211456",
          "1060902968306765357833348140310070461615/340282366920938463463374607431768211456"
        ],
        "imag": [
          "235671082012771308263589211960413887467/340282366920938463463374607431768211456",
          "235671082012771308263589211960413887701/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1735405771603768782725884513911270237031/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "117898014994278432733191518779129556279/340282366920938463463374607431768211456",
          "117898014994278432733191518779129556727/340282366920938463463374607431768211456"
        ],
        "imag": [
          "235751828193871028843332027440700316059/85070591730234615865843651857942052864",
          "471503656387742057686664054881400632339/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1327078364447653760184117159651081288481/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-58936749020674421289823497369724739211/170141183460469231731687303715884105728",
          "-58936749020674421289823497369724739045/170141183460469231731687303715884105728"
        ],
        "imag": [
          "235754068300782057193144850876025434699/340282366920938463463374607431768211456",
          "235754068300782057193144850876025435033/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "204166154389702392432861851915939936089/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1060814323759952932634769679921252943137/340282366920938463463374607431768211456",
          "-1060814323759952932634769679921252942785/340282366920938463463374607431768211456"
        ],
        "imag": [
          "943112926723772058834029223770160674737/340282366920938463463374607431768211456",
          "943112926723772058834029223770160675073/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5920932783789773419365920972917559293809/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "471480786569639130486731268420800725751/170141183460469231731687303715884105728",
          "471480786569639130486731268420800725921/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-707350844613221129613586149907147367741/340282366920938463463374607431768211456",
          "-707350844613221129613586149907147367417/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437406309044994904048557307380652609/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589387997463387247535160106371793344651/170141183460469231731687303715884105728",
          "73673499682923405941895013296474168171/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-67897126138254280238608729019532271/340282366920938463463374607431768211456",
          "-67897126138254280238608729019530859/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041705633175620288609238370175770745193/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1178769394886035044593771183625814571397/340282366920938463463374607431768211456",
          "1178769394886035044593771183625814572181/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-45264373603761071884375699478065609/340282366920938463463374607431768211456",
          "-45264373603761071884375699478064819/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083365532401183435153953825365377388311/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-943012970729351163250376053826833623903/340282366920938463463374607431768211456",
          "-943012970729351163250376053826833623233/340282366920938463463374607431768211456"
        ],
        "imag": [
          "176821562584125609492489367068298961045/85070591730234615865843651857942052864",
          "176821562584125609492489367068298961209/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041726868559295397860932344954920030397/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-942955444449200812156371419079523854739/340282366920938463463374607431768211456",
          "-942955444449200812156371419079523853971/340282366920938463463374607431768211456"
        ],
        "imag": [
          "176832878111701978005309347279372756257/85070591730234615865843651857942052864",
          "44208219527925494501327336819843189111/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "2041661534344964179261639530215622144345/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589404238071650544696276567759738558497/340282366920938463463374607431768211456",
          "-589404238071650544696276567759738558397/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510412941232295857465707855845243975029/170141183460469231731687303715884105728",
          "-510412941232295857465707855845243974975/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "510415383384113585220942031968022806415/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147366614612305574670665790437446310737/85070591730234615865843651857942052864",
          "73683307306152787335332895218723155381/42535295865117307932921825928971026432"
        ],
        "imag": [
          "1020811734205652761255357197538041268793/340282366920938463463374607431768211456",
          "1020811734205652761255357197538041268899/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083453735501566865218096174839727000271/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-70543233343703499710508462315983417167/170141183460469231731687303715884105728",
          "-35271616671851749855254231157991708549/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-146286955796824109171939264757822354549/42535295865117307932921825928971026432",
          "-292573911593648218343878529515644709063/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083365540150072167652924121425895012601/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "70512123154917622717315165320960074819/170141183460469231731687303715884105728",
          "35256061577458811358657582660480037447/85070591730234615865843651857942052864"
        ],
        "imag": [
          "585154897316765913525786316107512758691/170141183460469231731687303715884105728",
          "36572181082297869595361644756719547423/10633823966279326983230456482242756608"
        ]
      },
      "modulus_squared_lower": "1020852818525031955226409303631153253445/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589389884370420292773288984966069302691/170141183460469231731687303715884105728",
          "-294694942185210146386644492483034651181/85070591730234615865843651857942052864"
        ],
        "imag": [
          "25470855074933851621418395587052565/340282366920938463463374607431768211456",
          "25470855074933851621418395587053213/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437400575966092151187911866462346721/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "483079566303948519421699802845993736133/340282366920938463463374607431768211456",
          "483079566303948519421699802845993736829/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-750408001515130323774714430421818309751/340282366920938463463374607431768211456",
          "-750408001515130323774714430421818309077/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2340638580027854663140209806671957833925/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "53147982182620760714300799663203154899/170141183460469231731687303715884105728",
          "26573991091310380357150399831601577615/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-270443351804536325008322699664256693795/340282366920938463463374607431768211456",
          "-270443351804536325008322699664256693159/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "124071134422353723568548207824206939893/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "37563464561072339697920234050417081379/21267647932558653966460912964485513216",
          "75126929122144679395840468100834162845/42535295865117307932921825928971026432"
        ],
        "imag": [
          "1213415410113247314922178805181452406643/340282366920938463463374607431768211456",
          "1213415410113247314922178805181452407373/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2694227921311949428220202056791488480279/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-74395546454298482626914909561814166551/21267647932558653966460912964485513216",
          "-74395546454298482626914909561814166507/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-96289102526259809907600094623912042817/170141183460469231731687303715884105728",
          "-96289102526259809907600094623912042451/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "534103814748535670935022209557534496841/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "235752133148424738791851655755175051081/85070591730234615865843651857942052864",
          "235752133148424738791851655755175051233/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-707288237776475882228049743302944739061/340282366920938463463374607431768211456",
          "-707288237776475882228049743302944738367/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437400575966092151187911866462345867/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1178765620481901631870519455779691923743/340282366920938463463374607431768211456",
          "1178765620481901631870519455779691924069/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-87691232646687838008012385633737601/340282366920938463463374607431768211456",
          "-87691232646687838008012385633737273/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020834849813618113640816993136200984045/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1190357049375027776206870680677560185539/340282366920938463463374607431768211456",
          "-1190357049375027776206870680677560185149/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-24065556457357821516286187299596663867/42535295865117307932921825928971026432",
          "-96262225829431286065144749198386655273/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4272967719838375933248160758356977896735/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "600995666964776689032627792657606819469/340282366920938463463374607431768211456",
          "600995666964776689032627792657606820293/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1213438025356100974899713222472894997767/340282366920938463463374607431768211456",
          "1213438025356100974899713222472894998585/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5388547310523960111710900890103477999829/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "26577675231902344531962026097845699415/85070591730234615865843651857942052864",
          "53155350463804689063924052195691399033/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-270441669592552541627240274113321992107/340282366920938463463374607431768211456",
          "-270441669592552541627240274113321991703/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "248148802266166172209746366172088372457/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "120747115276267488765002047409630970707/85070591730234615865843651857942052864",
          "120747115276267488765002047409630970817/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-187614438961436726866531233952588253651/85070591730234615865843651857942052864",
          "-375228877922873453733062467905176507083/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "585149844874807848051229969093599301283/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-942959881760011398658005651654210553443/340282366920938463463374607431768211456",
          "-942959881760011398658005651654210552995/340282366920938463463374607431768211456"
        ],
        "imag": [
          "707329525123177759617984345552483533463/340282366920938463463374607431768211456",
          "707329525123177759617984345552483533891/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510417424906809056820408496568100491901/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1170295646374592873375514118062578836619/340282366920938463463374607431768211456",
          "-1170295646374592873375514118062578836017/340282366920938463463374607431768211456"
        ],
        "imag": [
          "141086466687406999421016924631966833961/340282366920938463463374607431768211456",
          "141086466687406999421016924631966834565/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083365540150072167652924121425895010793/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "146288724329191478381446579026878189657/42535295865117307932921825928971026432",
          "585154897316765913525786316107512758837/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-141024246309835245434630330641920149919/340282366920938463463374607431768211456",
          "-141024246309835245434630330641920149507/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041705637050063910452818607262306506403/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-463018163303513616590343240231012387883/340282366920938463463374607431768211456",
          "-463018163303513616590343240231012387037/340282366920938463463374607431768211456"
        ],
        "imag": [
          "542009459930699947663010426725279226995/170141183460469231731687303715884105728",
          "542009459930699947663010426725279227423/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041661533536454340883768127872091223947/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "462969512469826060080942268864522735489/340282366920938463463374607431768211456",
          "462969512469826060080942268864522736607/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-542030103604050886357977727850048624967/170141183460469231731687303715884105728",
          "-542030103604050886357977727850048624409/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083453735501566865218096174839726995717/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589330736688456487403985602087050072035/340282366920938463463374607431768211456",
          "-589330736688456487403985602087050071751/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1020868317149994480142968810970587339787/340282366920938463463374607431768211456",
          "1020868317149994480142968810970587340021/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510415383384108154218549832900550953633/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589343956405348624368524264924102409493/340282366920938463463374607431768211456",
          "589343956405348624368524264924102409735/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510441231528450860556368566609634944585/170141183460469231731687303715884105728",
          "-127610307882112715139092141652408736111/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083453735501610325752065415213975387891/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "271008238384781373762661754558105845595/85070591730234615865843651857942052864",
          "542016476769562747525323509116211691333/170141183460469231731687303715884105728"
        ],
        "imag": [
          "115750227827634096764640730776198517719/85070591730234615865843651857942052864",
          "231500455655268193529281461552397035597/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083365532002380095928091788894308767225/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-542023086628008816007592840534737860201/170141183460469231731687303715884105728",
          "-542023086628008816007592840534737860021/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-462986765403629146088794600856111522067/340282366920938463463374607431768211456",
          "-462986765403629146088794600856111521721/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020852816488116541793602273361668629237/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1178779767956858239050124875231677808477/340282366920938463463374607431768211456",
          "-1178779767956858239050124875231677808137/340282366920938463463374607431768211456"
        ],
        "imag": [
          "49970597425630402043860922395468011/340282366920938463463374607431768211456",
          "49970597425630402043860922395468353/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437400575998686378399372797363562137/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-129409093772428551002146299849744985069/340282366920938463463374607431768211456",
          "-129409093772428551002146299849744984599/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-546253282242672736293988290991621391053/340282366920938463463374607431768211456",
          "-546253282242672736293988290991621390589/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "926111349122930232853379486866304368107/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "359429062520415151324142786497186360473/170141183460469231731687303715884105728",
          "359429062520415151324142786497186360771/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1567071628795241586034913241039813262205/340282366920938463463374607431768211456",
          "1567071628795241586034913241039813262837/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2183826420840384114327088515308278187761/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-11630027645591123029616077184619893507/340282366920938463463374607431768211456",
          "-11630027645591123029616077184619893163/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-624055466167833053227311385024217561527/340282366920938463463374607431768211456",
          "-624055466167833053227311385024217561189/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "286218535155176103358752633766037417799/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-288902891952959245825992266561477752795/170141183460469231731687303715884105728",
          "-288902891952959245825992266561477752551/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-12399282071613844921355683977270526867/10633823966279326983230456482242756608",
          "-198388513145821518741690943636328429633/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1443776052674863755087949813113306606075/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "58937114507569113813680290074878656503/21267647932558653966460912964485513216",
          "58937114507569113813680290074878656541/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-707307837099969402462736752911044881427/340282366920938463463374607431768211456",
          "-707307837099969402462736752911044880845/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083437400575998686378399372797363560413/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589382811024975499040178276491497629471/170141183460469231731687303715884105728",
          "589382811024975499040178276491497629691/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-63190314317767366582523759447806123/340282366920938463463374607431768211456",
          "-63190314317767366582523759447805679/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "255208712453402491710978081799386733911/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-577883090672854114832345747200091235051/340282366920938463463374607431768211456",
          "-577883090672854114832345747200091234591/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-24795204409122883196396830178033157243/21267647932558653966460912964485513216",
          "-99180817636491532785587320712132628857/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "90244578407815348427293419947152903069/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-11551794688640395844025203695853952667/340282366920938463463374607431768211456",
          "-11551794688640395844025203695853952207/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-312040928144855290817018502181304509285/170141183460469231731687303715884105728",
          "-156020464072427645408509251090652254529/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "143120701065103313086585305629969175789/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "718941460646534527029012919337429415629/340282366920938463463374607431768211456",
          "718941460646534527029012919337429416295/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1567034107185844390060476982526268834599/340282366920938463463374607431768211456",
          "1567034107185844390060476982526268835265/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4367656108391499763904338261875757238497/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-129519795001932153317180631278536566677/340282366920938463463374607431768211456",
          "-129519795001932153317180631278536566169/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-546214834443260436314322373066446752031/340282366920938463463374607431768211456",
          "-546214834443260436314322373066446751531/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "115759018574285111169017542043188837747/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-235743645891361270713494961523771300485/85070591730234615865843651857942052864",
          "-14733977868210079419593435095235706263/5316911983139663491615228241121378304"
        ],
        "imag": [
          "707309925329341871859564776572944247659/340282366920938463463374607431768211456",
          "707309925329341871859564776572944248803/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083339399254439867375649308790187738631/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "463000911310536387058562923104794070769/340282366920938463463374607431768211456",
          "463000911310536387058562923104794071315/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1084032953539125495050647018232423382803/340282366920938463463374607431768211456",
          "-1084032953539125495050647018232423382261/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083365532002380095928091788894308766175/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-462986765403629146088794600856111522169/340282366920938463463374607431768211456",
          "-462986765403629146088794600856111521609/340282366920938463463374607431768211456"
        ],
        "imag": [
          "542023086628008816007592840534737859983/170141183460469231731687303715884105728",
          "542023086628008816007592840534737860261/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083411265952466167174409093446674516159/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1170293095755819052893054970154630289811/340282366920938463463374607431768211456",
          "1170293095755819052893054970154630291573/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-141056400750486627614309444392271476925/340282366920938463463374607431768211456",
          "-141056400750486627614309444392271475179/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083323067072865233748398663204407623423/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1170312344311479791057959765257603594603/340282366920938463463374607431768211456",
          "-1170312344311479791057959765257603592725/340282366920938463463374607431768211456"
        ],
        "imag": [
          "141054312521114158217481420730372108017/340282366920938463463374607431768211456",
          "141054312521114158217481420730372109903/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083453735501610325752065415213975382023/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-21218926941103562913195112367926875/340282366920938463463374607431768211456",
          "-21218926941103562913195112367736547/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-14144713601638335443222129756670903/170141183460469231731687303715884105728",
          "-14144713601638335443222129756586879/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "3674990753523032670105372073467/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "21219605923680965843314219265293745/340282366920938463463374607431768211456",
          "21219605923680965843314219265484069/340282366920938463463374607431768211456"
        ],
        "imag": [
          "28289625204498353741803518137465607/340282366920938463463374607431768211456",
          "28289625204498353741803518137633655/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "229694272194293675352410145167/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1357955377305753135833561699193/340282366920938463463374607431768211456",
          "1357955377305753135833561871693/340282366920938463463374607431768211456"
        ],
        "imag": [
          "35363081813989434030144074273685965/340282366920938463463374607431768211456",
          "35363081813989434030144074273805321/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675028972387236521750896728419/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1018468977354341627470229714445/170141183460469231731687303715884105728",
          "-1018468977354341627470229628195/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-35363279815211116885503332898097173/340282366920938463463374607431768211456",
          "-35363279815211116885503332897977821/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675070132942242429328004294947/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-10609583725565610600102482616187521/170141183460469231731687303715884105728",
          "-10609583725565610600102482616187187/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-28289865675711390239885198655029513/340282366920938463463374607431768211456",
          "-28289865675711390239885198655028839/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675093654087279439116285918985/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1060923717383045193606613493059257734921/340282366920938463463374607431768211456",
          "-1060923717383045193606613493059257734115/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-707253008680544582989117402972726650713/170141183460469231731687303715884105728",
          "-707253008680544582989117402972726650297/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623900544270923196082850492658308255/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1060923717623555221264900502912122280373/340282366920938463463374607431768211456",
          "1060923717623555221264900502912122281183/340282366920938463463374607431768211456"
        ],
        "imag": [
          "176813252224945200087198530860574382893/42535295865117307932921825928971026432",
          "707253008899780800348794123442297531989/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623905689319713203241645901731828021/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "66309854079903409461045650955121494891/21267647932558653966460912964485513216",
          "265239416319613637844182603820485979783/85070591730234615865843651857942052864"
        ],
        "imag": [
          "1414480554671350542259261172859177650435/340282366920938463463374607431768211456",
          "1414480554671350542259261172859177651341/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4593811949978102096809685396410472394851/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-530478832419991000816043653013955454099/170141183460469231731687303715884105728",
          "-530478832419991000816043653013955453661/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-353620138727955438823939813634923780509/85070591730234615865843651857942052864",
          "-88405034681988859705984953408730945071/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "9187623899221173701889993008360224628403/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "33949253364735075870058056247975715/340282366920938463463374607431768211456",
          "33949253364735075870058056247976499/340282366920938463463374607431768211456"
        ],
        "imag": [
          "9900392075365715056510987998088261/340282366920938463463374607431768211456",
          "9900392075365715056510987998089125/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "459386706760909929889535739873/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "21219365452352904055564223856666249/340282366920938463463374607431768211456",
          "21219365452352904055564223856666879/340282366920938463463374607431768211456"
        ],
        "imag": [
          "28289186693133987309766091757471657/340282366920938463463374607431768211456",
          "28289186693133987309766091757472295/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675005452898029837466393232079/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1060968980650462617501727934887185927933/340282366920938463463374607431768211456",
          "1060968980650462617501727934887185928729/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1414472067205260536521553491422950042387/340282366920938463463374607431768211456",
          "1414472067205260536521553491422950043201/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "9187623899221297183554941976500480549789/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1060968981088973866842870303998674766845/340282366920938463463374607431768211456",
          "-1060968981088973866842870303998674766039/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-707236033482375196918988406627597124285/170141183460469231731687303715884105728",
          "-22101126046324224903718387707112410121/5316911983139663491615228241121378304"
        ]
      },
      "modulus_squared_lower": "4593811949978143257364668780931885902723/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-33156341509277606446348009480631166293/10633823966279326983230456482242756608",
          "-132625366037110425785392037922524665073/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-353611650963383779457591417766674884347/85070591730234615865843651857942052864",
          "-707223301926767558915182835533349768289/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623905689325593282548186988476160897/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1061002928056412078221348553384788601491/340282366920938463463374607431768211456",
          "1061002928056412078221348553384788602297/340282366920938463463374607431768211456"
        ],
        "imag": [
          "707223301707511876731966816820159725039/170141183460469231731687303715884105728",
          "707223301707511876731966816820159725451/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "9187623900544235642720359775522616413243/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-33949004376166087161504326573185101/340282366920938463463374607431768211456",
          "-33949004376166087161504326573184039/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-9899730088570742842323718023233541/340282366920938463463374607431768211456",
          "-9899730088570742842323718023232447/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "229687840806126864841649577005/21267647932558653966460912964485513216"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "2210192613374339626884004642101071/21267647932558653966460912964485513216",
          "17681540906994717015072037136921743/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1357955377305753135833561909793/340282366920938463463374607431768211456",
          "-1357955377305753135833561683067/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675028972387236521750896728405/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-35363279815211116885503332898135337/340282366920938463463374607431768211456",
          "-35363279815211116885503332897908987/340282366920938463463374607431768211456"
        ],
        "imag": [
          "2036937954708683254940459240259/340282366920938463463374607431768211456",
          "2036937954708683254940459466989/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "3675070132942242429328004294933/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-9900185603434461084297753654455865/340282366920938463463374607431768211456",
          "-9900185603434461084297753654454149/340282366920938463463374607431768211456"
        ],
        "imag": [
          "2121799867078259433011168058841589/21267647932558653966460912964485513216",
          "8487199468313037732044672235366791/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "1837495376761516335052686036747/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "309373019214546011742000749364457/10633823966279326983230456482242756608",
          "4949968307432736187872011989832163/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-16974729930023561571182979458161427/170141183460469231731687303715884105728",
          "-4243682482505890392795744864540141/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "3675108355108698805638562322699/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589465996151985833194758264425950367455/340282366920938463463374607431768211456",
          "-589465996151985833194758264425950367367/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1020813629625498225957028731001618139389/340282366920938463463374607431768211456",
          "-1020813629625498225957028731001618139299/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083463505975558661893873143027458877913/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147361783703976410100875614622026715583/85070591730234615865843651857942052864",
          "294723567407952820201751229244053431223/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1020799485650473574118912637086701691445/340282366920938463463374607431768211456",
          "1020799485650473574118912637086701691559/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083313300126964461227117435334978196011/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-35267562475367931656325210219345374209/85070591730234615865843651857942052864",
          "-70535124950735863312650420438690748339/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1170292716288657681440300022290517521117/340282366920938463463374607431768211456",
          "-1170292716288657681440300022290517520959/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020832984807866051650082712092191497001/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "141089111237551919416556646815225001717/340282366920938463463374607431768211456",
          "141089111237551919416556646815225001845/340282366920938463463374607431768211456"
        ],
        "imag": [
          "585153430131841166639208058102716984399/170141183460469231731687303715884105728",
          "585153430131841166639208058102716984463/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083444866871058916520659729993671085835/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589309056357931461602139873447643871761/340282366920938463463374607431768211456",
          "589309056357931461602139873447643872273/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-127609776048705988566349162302429114197/42535295865117307932921825928971026432",
          "-510439104194823954265396649209716456531/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041653660815703641796424390361010993357/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-88408223174135044267307090863764889837/21267647932558653966460912964485513216",
          "-353632892696540177069228363455059559213/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-7363193229434775564526532641019825615/21267647932558653966460912964485513216",
          "-58905545835478204516212261128158604647/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "5920903384745708543801054763429415203071/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "58939129569060853370003828986660999363/85070591730234615865843651857942052864",
          "117878259138121706740007657973321998963/170141183460469231731687303715884105728"
        ],
        "imag": [
          "117875670435106091606189089674131983303/340282366920938463463374607431768211456",
          "117875670435106091606189089674131983785/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "25521381778799500736645828689860172413/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "235776316490770010933492672181358088927/170141183460469231731687303715884105728",
          "117888158245385005466746336090679044741/85070591730234615865843651857942052864"
        ],
        "imag": [
          "412560356618908943396459587962648826579/170141183460469231731687303715884105728",
          "412560356618908943396459587962648827135/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "663556332097392675709647651552384182419/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "22100111193509283754333030861657329867/10633823966279326983230456482242756608",
          "353601779096148540069328493786517278111/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-412599717988496110602399918629014437883/170141183460469231731687303715884105728",
          "-206299858994248055301199959314507218823/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "867728610612232836772291014955178083891/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1084049187706092413035228950334903555725/340282366920938463463374607431768211456",
          "-1084049187706092413035228950334903555177/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-462983094721796203679805368621537077151/340282366920938463463374607431768211456",
          "-462983094721796203679805368621537076605/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083420483810293924587651606205525038685/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589323200332956113440255967362560320055/340282366920938463463374607431768211456",
          "-589323200332956113440255967362560319645/340282366920938463463374607431768211456"
        ],
        "imag": [
          "510448534862864050661024552178638209065/170141183460469231731687303715884105728",
          "63806066857858006332628069022329776159/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "4083469484471115839528141797640415083729/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "707210160681547461740184854121528746865/340282366920938463463374607431768211456",
          "707210160681547461740184854121528747295/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-825179633049791454198679863166899620797/340282366920938463463374607431768211456",
          "-825179633049791454198679863166899620361/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "867711460380945232400007653026390079521/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "235789517901697242447414688833490969993/170141183460469231731687303715884105728",
          "235789517901697242447414688833490970193/170141183460469231731687303715884105728"
        ],
        "imag": [
          "412548096474780789416829744905620670687/170141183460469231731687303715884105728",
          "412548096474780789416829744905620670891/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2654179594439469985466580273909945312761/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "235768775501448632714685585271959036893/340282366920938463463374607431768211456",
          "235768775501448632714685585271959037495/340282366920938463463374607431768211456"
        ],
        "imag": [
          "117846436029051030840774987502495358829/340282366920938463463374607431768211456",
          "117846436029051030840774987502495359353/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "51041946879915409236763297669532436389/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-707269555325155193279222005561313109849/170141183460469231731687303715884105728",
          "-353634777662577596639611002780656554795/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-117748851953796503637638520231920632535/340282366920938463463374607431768211456",
          "-117748851953796503637638520231920631987/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "5920922985010050217727331599415130184979/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "542024593042233910540085640135434640291/170141183460469231731687303715884105728",
          "542024593042233910540085640135434640737/170141183460469231731687303715884105728"
        ],
        "imag": [
          "462959519267917258082395146626113259209/340282366920938463463374607431768211456",
          "462959519267917258082395146626113259895/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510419540286528649816667371519614003747/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "462978378982369056800158304581283391865/340282366920938463463374607431768211456",
          "462978378982369056800158304581283392391/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1084058617563320213453328018271808171011/340282366920938463463374607431768211456",
          "-1084058617563320213453328018271808170487/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020866933461530447003854106278671172685/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-462964235007344404962042210666366944565/340282366920938463463374607431768211456",
          "-462964235007344404962042210666366944023/340282366920938463463374607431768211456"
        ],
        "imag": [
          "542019878113620010331036106166982332729/170141183460469231731687303715884105728",
          "271009939056810005165518053083491166499/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083309072256401335105574153247752379311/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "585149894543491151668443452139996440645/170141183460469231731687303715884105728",
          "292574947271745575834221726069998220759/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-141067892842572350222223632848591341467/340282366920938463463374607431768211456",
          "-141067892842572350222223632848591339733/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083378634341393681147771023914831582665/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        0,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1170299787465357711381829234215958608651/340282366920938463463374607431768211456",
          "-1170299787465357711381829234215958606821/340282366920938463463374607431768211456"
        ],
        "imag": [
          "17636433537056411977454231855501894627/42535295865117307932921825928971026432",
          "70545734148225647909816927422007579427/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083398171761129441973219554447605478487/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "228425959853889351375216930703937/1329227995784915872903807060280344576",
          "29238522861297836976027767130104011/170141183460469231731687303715884105728"
        ],
        "imag": [
          "294698593887659441137588665303709367795/85070591730234615865843651857942052864",
          "589397187775318882275177330607418735665/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083538608899572329885215239187308764147/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "86764919021453727167406566350056661/340282366920938463463374607431768211456",
          "86764919021453727167406566350056821/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1178751013114327981314913211403281852719/340282366920938463463374607431768211456",
          "1178751013114327981314913211403281852865/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083238197202950793235775339175128309713/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-18578640985312592987906102963145765/85070591730234615865843651857942052864",
          "-9289320492656296493953051481572861/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-1178798525668996716783611038619906632385/340282366920938463463374607431768211456",
          "-1178798525668996716783611038619906632219/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083567368522823975421306367981473264823/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-70927400802799029167837688757681811/340282366920938463463374607431768211456",
          "-70927400802799029167837688757681625/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-147343357874496128635207104249776586479/42535295865117307932921825928971026432",
          "-589373431497984514540828416999106345823/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083209437579699147699684210380963808803/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589421201886857868858010462264890987149/340282366920938463463374607431768211456",
          "-589421201886857868858010462264890986621/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1020799949284492708440709315460097216821/340282366920938463463374607431768211456",
          "-1020799949284492708440709315460097216173/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083226240211844677619581734555104024905/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "224231581127111449776710901172517364823/340282366920938463463374607431768211456",
          "224231581127111449776710901172517365331/340282366920938463463374607431768211456"
        ],
        "imag": [
          "257320919887486787112698704444816144337/170141183460469231731687303715884105728",
          "257320919887486787112698704444816144655/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "926101543471845389970961515483286063431/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "365248097805469014755251616626633829449/340282366920938463463374607431768211456",
          "365248097805469014755251616626633830057/340282366920938463463374607431768211456"
        ],
        "imag": [
          "842476242530078449382833283892651199187/170141183460469231731687303715884105728",
          "842476242530078449382833283892651199557/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2183826829433934887894192806814049392153/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-365201308159610833905668987887175667993/340282366920938463463374607431768211456",
          "-365201308159610833905668987887175667369/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-506178097146104800161640738114695286363/340282366920938463463374607431768211456",
          "-506178097146104800161640738114695285839/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "286224250346227798512330473172775314239/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-224133128808225581225174067811365262761/340282366920938463463374607431768211456",
          "-224133128808225581225174067811365262141/340282366920938463463374607431768211456"
        ],
        "imag": [
          "664129160975940073035844634057879922133/340282366920938463463374607431768211456",
          "664129160975940073035844634057879922657/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "721905172950264312623875941288204830345/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-70522020798220317250454855563255442949/170141183460469231731687303715884105728",
          "-70522020798220317250454855563255442631/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-585167391520063971359927183922484814855/170141183460469231731687303715884105728",
          "-585167391520063971359927183922484814549/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1020899891637859592334522048335998524683/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589477276519367685233496070705838757533/340282366920938463463374607431768211456",
          "-589477276519367685233496070705838756417/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-510410813088321697016560284738630212377/170141183460469231731687303715884105728",
          "-510410813088321697016560284738630211913/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1020887641472669611375352210951833260619/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "224172208476993315367231012606305778799/340282366920938463463374607431768211456",
          "224172208476993315367231012606305779849/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-166033386424175210788628622367928491265/85070591730234615865843651857942052864",
          "-20754173303021901348578577795991061381/10633823966279326983230456482242756608"
        ]
      },
      "modulus_squared_lower": "721939473412796127595775242449107741773/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "365246590996651774192313002565272769189/340282366920938463463374607431768211456",
          "365246590996651774192313002565272770225/340282366920938463463374607431768211456"
        ],
        "imag": [
          "126540199080676618159320099433534229307/85070591730234615865843651857942052864",
          "253080398161353236318640198867068459039/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "1144942735334954053057775105954837891693/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-365345043315537642743849835926424872863/340282366920938463463374607431768211456",
          "-365345043315537642743849835926424871795/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1684931797073620119898522440681649129687/340282366920938463463374607431768211456",
          "-1684931797073620119898522440681649128425/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "8735310584446469787782614280025864756863/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-224218998122851496216813641345763941807/340282366920938463463374607431768211456",
          "-224218998122851496216813641345763940965/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-514640842217351255449511340198893148549/340282366920938463463374607431768211456",
          "-514640842217351255449511340198893147511/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "926081943207528512486225346201398519943/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-35274630068650769251166799727066627717/85070591730234615865843651857942052864",
          "-17637315034325384625583399863533313651/42535295865117307932921825928971026432"
        ],
        "imag": [
          "-1170266817101324246269425891533456462199/340282366920938463463374607431768211456",
          "-1170266817101324246269425891533456460541/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041588619775542376891451192509221483629/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "147360271892556193167879032660113814321/85070591730234615865843651857942052864",
          "294720543785112386335758065320227629543/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1020781854809917604313644305216253556639/340282366920938463463374607431768211456",
          "1020781854809917604313644305216253558443/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020796642651166301346680476206537959961/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589457390836000781419990402330274484439/340282366920938463463374607431768211456",
          "589457390836000781419990402330274486875/340282366920938463463374607431768211456"
        ],
        "imag": [
          "255209930162804624540046394930276020509/85070591730234615865843651857942052864",
          "510419860325609249080092789860552042237/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083590235497857917734268673536285215041/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "141037297966120007527574216861632112387/340282366920938463463374607431768211456",
          "141037297966120007527574216861632115185/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1170273560731644873242761385798335231781/340282366920938463463374607431768211456",
          "1170273560731644873242761385798335234537/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041586431494302114060101436563123447111/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "70552631952461851989001346586572640363/170141183460469231731687303715884105728",
          "70552631952461851989001346586572641459/170141183460469231731687303715884105728"
        ],
        "imag": [
          "1170328039409807315746518873580090856459/340282366920938463463374607431768211456",
          "1170328039409807315746518873580090858787/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083603943113918895000787705236190161021/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1178751014857183290310511860595509622775/340282366920938463463374607431768211456",
          "1178751014857183290310511860595509622925/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-58475347347248687149169854063900081/340282366920938463463374607431768211456",
          "-58475347347248687149169854063899929/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "510404774650368849154471917396891038709/42535295865117307932921825928971026432"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589397186903831284904755260321799210037/170141183460469231731687303715884105728",
          "-294698593451915642452377630160899604983/85070591730234615865843651857942052864"
        ],
        "imag": [
          "10846070418858902125980220316935537/42535295865117307932921825928971026432",
          "43384281675435608503920881267742229/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083538608899572329885215239187308764159/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-235738225732891528603897493362431951965/85070591730234615865843651857942052864",
          "-29467278216611441075487186670303993989/10633823966279326983230456482242756608"
        ],
        "imag": [
          "707307567403648254037690513155738561705/340282366920938463463374607431768211456",
          "707307567403648254037690513155738561913/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083209437579699147699684210380963808431/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "471498130941022696957294316748908302393/170141183460469231731687303715884105728",
          "471498130941022696957294316748908302511/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-707335860619651876567549185064210146293/340282366920938463463374607431768211456",
          "-707335860619651876567549185064210146077/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083567368522823975421306367981473264303/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589351491109918841519151270980320420695/340282366920938463463374607431768211456",
          "589351491109918841519151270980320421211/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-127611781387506314556329807669288841623/42535295865117307932921825928971026432",
          "-255223562775012629112659615338577683087/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4083550565890678445501408843807333044335/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-64738305719046705881053984311319634663/170141183460469231731687303715884105728",
          "-8092288214880838235131748038914954289/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-546228123303724532197919964605010575793/340282366920938463463374607431768211456",
          "-546228123303724532197919964605010575067/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "926081943207528512486225346201398520599/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "359438067592678930276734279118914235231/170141183460469231731687303715884105728",
          "359438067592678930276734279118914235647/170141183460469231731687303715884105728"
        ],
        "imag": [
          "783531949528213899980704628052628703827/170141183460469231731687303715884105728",
          "391765974764106949990352314026314352129/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4367655292223234893891307140012932379203/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-11576100648947435000348039151898515823/340282366920938463463374607431768211456",
          "-11576100648947435000348039151898515111/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-624075170041620234531390616677249409923/340282366920938463463374607431768211456",
          "-624075170041620234531390616677249409237/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1144942735334954053057775105954837892799/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-288933391024398146645005605255689741977/170141183460469231731687303715884105728",
          "-36116673878049768330625700656961217701/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-396732312495079410702240002914525839065/340282366920938463463374607431768211456",
          "-396732312495079410702240002914525838353/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1443878946825592255191550484898215483817/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-135500701877325870147255747653033199109/42535295865117307932921825928971026432",
          "-542002807509303480589022990612132795759/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-115748931485424128172905017031630355969/85070591730234615865843651857942052864",
          "-57874465742712064086452508515815177815/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083177239551084753782902385018442967507/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-294647709574380703690993661488781759605/170141183460469231731687303715884105728",
          "-294647709574380703690993661488781759045/170141183460469231731687303715884105728"
        ],
        "imag": [
          "510436283649403335337914830220825866097/170141183460469231731687303715884105728",
          "510436283649403335337914830220825866559/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083226240211844677619581734555104023051/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-577832889938497634207523140766764978133/340282366920938463463374607431768211456",
          "-577832889938497634207523140766764976915/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-99188064173976737823365912960901137123/85070591730234615865843651857942052864",
          "-198376128347953475646731825921802273659/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "721905172950264312623875941288204829357/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-11622705769924248721001396851181127259/340282366920938463463374607431768211456",
          "-11622705769924248721001396851181126109/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-624061835255552470695216838743983285305/340282366920938463463374607431768211456",
          "-624061835255552470695216838743983284181/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "572448500692455597024660946345550628141/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "718966099256813953773120575985199878551/340282366920938463463374607431768211456",
          "718966099256813953773120575985199879943/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1567022271054356413595376806263519698177/340282366920938463463374607431768211456",
          "1567022271054356413595376806263519699615/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "8735307317735739551576771227256197563419/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-64733572298956395672798689159582489225/170141183460469231731687303715884105728",
          "-32366786149478197836399344579791244331/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-273118236159450307068277493792201725605/170141183460469231731687303715884105728",
          "-273118236159450307068277493792201725019/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "463050771735922694985480757741643031223/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "271021528062470608495296852167040677211/85070591730234615865843651857942052864",
          "271021528062470608495296852167040677527/85070591730234615865843651857942052864"
        ],
        "imag": [
          "14467576467337537758256957539505518393/10633823966279326983230456482242756608",
          "231481223477400604132111320632088294897/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083599566551438369338088193343994095403/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1170328836440477642849123177806701812267/340282366920938463463374607431768211456",
          "-1170328836440477642849123177806701810419/340282366920938463463374607431768211456"
        ],
        "imag": [
          "8817632695503804143870736995548215225/21267647932558653966460912964485513216",
          "2204408173875951035967684248887053835/5316911983139663491615228241121378304"
        ]
      },
      "modulus_squared_lower": "4083590235497857917734268673536285219427/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "36571023889978756522248725931373278367/10633823966279326983230456482242756608",
          "585136382239660104355979614901972455169/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-70530219663408510263561495508056222897/170141183460469231731687303715884105728",
          "-70530219663408510263561495508056221603/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083186570604665205386721904826151838361/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-115754833765971649219873017104324391681/85070591730234615865843651857942052864",
          "-115754833765971649219873017104324390737/85070591730234615865843651857942052864"
        ],
        "imag": [
          "135507812890961543724164426047173320745/42535295865117307932921825928971026432",
          "135507812890961543724164426047173321215/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "1020900985778479723750196926309047538199/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "115734709458152781019087660243350111483/85070591730234615865843651857942052864",
          "231469418916305562038175320486700224593/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1084029224140797045365917981515041735473/340282366920938463463374607431768211456",
          "-1084029224140797045365917981515041732191/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020793215747151057030050718281561722499/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-10372012755065299908858292422899511/42535295865117307932921825928971026432",
          "-20744025510130599817716584845798961/85070591730234615865843651857942052864"
        ],
        "imag": [
          "-1178769873946285482380677306840418904219/340282366920938463463374607431768211456",
          "-1178769873946285482380677306840418903969/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083368865631561485736695316664764080471/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-55633555676719865247259008502295269/170141183460469231731687303715884105728",
          "-869274307448747894488422007848361/2658455991569831745807614120560689152"
        ],
        "imag": [
          "-589387755791304877722735834645726062289/170141183460469231731687303715884105728",
          "-147346938947826219430683958661431515531/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "4083407940470961637384295261697672992395/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "84113912073527075954692483604868863/340282366920938463463374607431768211456",
          "84113912073527075954692483604869283/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1178778925012709687005534308515648005087/340282366920938463463374607431768211456",
          "1178778925012709687005534308515648005521/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041715786954238546041853427378940380341/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "110129301320435053810691872782917115/340282366920938463463374607431768211456",
          "110129301320435053810691872782917441/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1178766460516185550820614667616223023035/340282366920938463463374607431768211456",
          "1178766460516185550820614667616223023349/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020836308048511507759320930901139077881/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "589323200565301064150376936426409845971/340282366920938463463374607431768211456",
          "589323200565301064150376936426409846527/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1020894249742104374748438698192595932409/340282366920938463463374607431768211456",
          "-1020894249742104374748438698192595931865/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083452564569319211457738270546336261983/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-836725139740748927211265130405882121731/340282366920938463463374607431768211456",
          "-836725139740748927211265130405882121269/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-77607079907809521442873845199282041009/85070591730234615865843651857942052864",
          "-155214159815619042885747690398564081793/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2340628779299350661269975985230529413407/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "247318963073407340661617327640089079033/340282366920938463463374607431768211456",
          "247318963073407340661617327640089079537/340282366920938463463374607431768211456"
        ],
        "imag": [
          "152552695427056978139256772149305191595/340282366920938463463374607431768211456",
          "152552695427056978139256772149305192119/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "62035975550111646677952152550028952917/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-247409852431842253634040199368570482031/340282366920938463463374607431768211456",
          "-247409852431842253634040199368570480777/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-166414047562110142882925407565081460329/42535295865117307932921825928971026432",
          "-41603511890527535720731351891270365043/10633823966279326983230456482242756608"
        ]
      },
      "modulus_squared_lower": "1347119677502008061188427061642141489029/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "418310892942894939026961308888987868501/170141183460469231731687303715884105728",
          "418310892942894939026961308888987868765/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-868357380827832987130507106963396374811/340282366920938463463374607431768211456",
          "-868357380827832987130507106963396374285/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "133527025530785315209202610978820811219/10633823966279326983230456482242756608"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-271012719565129413442337659322711933519/85070591730234615865843651857942052864",
          "-67753179891282353360584414830677983349/21267647932558653966460912964485513216"
        ],
        "imag": [
          "-462961775115409541829364332802131840747/340282366920938463463374607431768211456",
          "-462961775115409541829364332802131840253/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083373242194029016914761782038279269631/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589281272308444616843248390804231019865/340282366920938463463374607431768211456",
          "589281272308444616843248390804231020889/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-127612133283897689921647501156422417253/42535295865117307932921825928971026432",
          "-510448533135590759686590004625689668499/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083324241533203911663252307816100805469/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-836638815771747750425560143205896400819/340282366920938463463374607431768211456",
          "-836638815771747750425560143205896399961/340282366920938463463374607431768211456"
        ],
        "imag": [
          "868354414445009204113144277390487374191/340282366920938463463374607431768211456",
          "868354414445009204113144277390487375053/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2136466708955142485309521988894254851729/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "247440519565343655981582618741048574913/340282366920938463463374607431768211456",
          "247440519565343655981582618741048577035/340282366920938463463374607431768211456"
        ],
        "imag": [
          "665656262886228898820356519350655432957/170141183460469231731687303715884105728",
          "665656262886228898820356519350655434017/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2694262221979067969874668296643702641455/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-247337165710384606824240106113142192159/340282366920938463463374607431768211456",
          "-247337165710384606824240106113142191339/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-19065853164173340592338818867598291131/42535295865117307932921825928971026432",
          "-1191615822760833787021176179224893189/2658455991569831745807614120560689152"
        ]
      },
      "modulus_squared_lower": "248147168911181168345324174964510236589/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "836729705130182663397983014934377802107/340282366920938463463374607431768211456",
          "836729705130182663397983014934377802879/340282366920938463463374607431768211456"
        ],
        "imag": [
          "155202635312407480405501105490429557577/170141183460469231731687303715884105728",
          "155202635312407480405501105490429557953/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2340609179035007711219290595725408833227/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-1084060095394205884325754941802643461529/340282366920938463463374607431768211456",
          "-1084060095394205884325754941802643460851/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-231475667940543603815550291032973479825/170141183460469231731687303715884105728",
          "-115737833970271801907775145516486739743/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "2041701781954247053103114398162078899991/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589313688302296075688404359433125366027/340282366920938463463374607431768211456",
          "-589313688302296075688404359433125363925/340282366920938463463374607431768211456"
        ],
        "imag": [
          "510439020872587688896839600885750372989/170141183460469231731687303715884105728",
          "510439020872587688896839600885750374047/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041661182609490835365358603298048296443/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-589290784571449605305220967797515502413/340282366920938463463374607431768211456",
          "-589290784571449605305220967797515500895/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1020913274268110516327939505672474521845/340282366920938463463374607431768211456",
          "1020913274268110516327939505672474523377/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083454440883541452390273371766340464805/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "542025133605100300974210457089326577751/170141183460469231731687303715884105728",
          "542025133605100300974210457089326579157/170141183460469231731687303715884105728"
        ],
        "imag": [
          "231475973465702129726015152589070767395/170141183460469231731687303715884105728",
          "57868993366425532431503788147267692207/42535295865117307932921825928971026432"
        ]
      },
      "modulus_squared_lower": "2041671303128264081857807981367384182653/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "1084060706444522936146684664914838037037/340282366920938463463374607431768211456",
          "1084060706444522936146684664914838039203/340282366920938463463374607431768211456"
        ],
        "imag": [
          "28935072754068280625527163105621078907/21267647932558653966460912964485513216",
          "231480582032546245004217304844968632337/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "2041717099922997479702687307813834343497/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-589387756956750608517915335700316305469/170141183460469231731687303715884105728",
          "-294693878478375304258957667850158152701/85070591730234615865843651857942052864"
        ],
        "imag": [
          "41488475849765428413262114241233549/170141183460469231731687303715884105728",
          "41488475849765428413262114241233617/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083407940470961637384295261697672993093/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1178769871615330583806183409192943886289/340282366920938463463374607431768211456",
          "1178769871615330583806183409192943886451/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-111267031632645347566299650705756091/340282366920938463463374607431768211456",
          "-111267031632645347566299650705755925/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1020842216407890371434173829166191020187/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "471481351139849195559796520760740046863/170141183460469231731687303715884105728",
          "471481351139849195559796520760740046985/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-707327168059935283815767243259997188915/340282366920938463463374607431768211456",
          "-707327168059935283815767243259997188689/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083345232194046031037283723604556311477/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-942957059981527757889945779313791369447/340282366920938463463374607431768211456",
          "-942957059981527757889945779313791369241/340282366920938463463374607431768211456"
        ],
        "imag": [
          "707355458139868398306507018682220477535/340282366920938463463374607431768211456",
          "707355458139868398306507018682220477727/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083431573908477092083706854757880761255/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-73681186553934455778348099602350195225/42535295865117307932921825928971026432",
          "-294724746215737823113392398409400780687/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-1020799947926546566738509552298382416175/340282366920938463463374607431768211456",
          "-1020799947926546566738509552298382415749/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2041662120766601955831626153908050404149/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-241508473587772032836223130305362743851/170141183460469231731687303715884105728",
          "-60377118396943008209055782576340685897/42535295865117307932921825928971026432"
        ],
        "imag": [
          "750441643447460020651821992697514700361/340282366920938463463374607431768211456",
          "750441643447460020651821992697514700887/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1170304589517503855609645297862704416947/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-26577268576620376284149903492776390519/85070591730234615865843651857942052864",
          "-53154537153240752568299806985552780809/170141183460469231731687303715884105728"
        ],
        "imag": [
          "67610320357696519235878520957337545571/85070591730234615865843651857942052864",
          "135220640715393038471757041914675091369/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "124073584455590584172662087482255118529/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-601035059942505652539361148103847634313/340282366920938463463374607431768211456",
          "-601035059942505652539361148103847632929/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-303353826900341427173413345489524389805/85070591730234615865843651857942052864",
          "-606707653800682854346826690979048778917/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "168391388873691748117166768540231415169/10633823966279326983230456482242756608"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1190355439126360590118759760477989958079/340282366920938463463374607431768211456",
          "1190355439126360590118759760477989958719/340282366920938463463374607431768211456"
        ],
        "imag": [
          "48126023160796624151894382502252346559/85070591730234615865843651857942052864",
          "48126023160796624151894382502252346719/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4272933417910284970619043977788509705111/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-141089304838351327092214367193093027549/340282366920938463463374607431768211456",
          "-141089304838351327092214367193093026869/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1170300832213840971857598632520580047047/340282366920938463463374607431768211456",
          "-1170300832213840971857598632520580046359/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083403563908494106206228796324157800393/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "589491420223642192113671404313281334119/340282366920938463463374607431768211456",
          "589491420223642192113671404313281335251/340282366920938463463374607431768211456"
        ],
        "imag": [
          "510398562244188129108015025513902424179/170141183460469231731687303715884105728",
          "63799820280523516138501878189237803093/21267647932558653966460912964485513216"
        ]
      },
      "modulus_squared_lower": "2041726282284659605728869135273168129599/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "1190343597122256581757521597110470750069/340282366920938463463374607431768211456",
          "1190343597122256581757521597110470751111/340282366920938463463374607431768211456"
        ],
        "imag": [
          "96258342816284662381012239581667977165/170141183460469231731687303715884105728",
          "48129171408142331190506119790833988843/85070591730234615865843651857942052864"
        ]
      },
      "modulus_squared_lower": "4272864816985130086694483551322265957425/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "pivots": [
        2,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-601059503432397556835362330023119475545/340282366920938463463374607431768211456",
          "-601059503432397556835362330023119473221/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-1213396787072645113834881054419623272101/340282366920938463463374607431768211456",
          "-1213396787072645113834881054419623269781/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "1347119677502008061188427061642141487365/85070591730234615865843651857942052864"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-106278988518418967610951169844144996939/340282366920938463463374607431768211456",
          "-106278988518418967610951169844144996199/340282366920938463463374607431768211456"
        ],
        "imag": [
          "67612762745499649143870382928274795845/85070591730234615865843651857942052864",
          "135225525490999298287740765856549592061/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "124071951100223293355904305100057905713/170141183460469231731687303715884105728"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-120749865718317356020390208758879388889/85070591730234615865843651857942052864",
          "-60374932859158678010195104379439694335/42535295865117307932921825928971026432"
        ],
        "imag": [
          "750457340538010306988114818965411420739/340282366920938463463374607431768211456",
          "750457340538010306988114818965411421617/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "2340628779299350661269975985230529411801/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "141101906324139223026977385744845659539/340282366920938463463374607431768211456",
          "141101906324139223026977385744845660809/340282366920938463463374607431768211456"
        ],
        "imag": [
          "1170294904674503205153273254136432326767/340282366920938463463374607431768211456",
          "1170294904674503205153273254136432328037/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083373242194029016914761782038279266927/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-231488759620176760193871058052318621229/170141183460469231731687303715884105728",
          "-115744379810088380096935529026159309575/85070591730234615865843651857942052864"
        ],
        "imag": [
          "271014224607735875956401259380473464127/85070591730234615865843651857942052864",
          "542028449215471751912802518760946930543/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083454440883541452390273371766340451705/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "462935591448186974500855508610157466057/340282366920938463463374607431768211456",
          "462935591448186974500855508610157468537/340282366920938463463374607431768211456"
        ],
        "imag": [
          "-135506759374096649412890692031414536625/42535295865117307932921825928971026432",
          "-542027037496386597651562768125658145269/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083322365218981670730717206596096591629/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "pivots": [
        1,
        2,
        2
      ],
      "determinant": {
        "real": [
          "-292576042296766509118204363151095626121/85070591730234615865843651857942052864",
          "-585152084593533018236408726302191251293/170141183460469231731687303715884105728"
        ],
        "imag": [
          "35274642337728539602939641415260800605/85070591730234615865843651857942052864",
          "70549284675457079205879282830521602123/170141183460469231731687303715884105728"
        ]
      },
      "modulus_squared_lower": "4083434199845994959405374615627668689423/340282366920938463463374607431768211456"
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "pivots": [
        2,
        2,
        2
      ],
      "determinant": {
        "real": [
          "292572891925319535134513608513157467207/85070591730234615865843651857942052864",
          "585145783850639070269027217026314936163/170141183460469231731687303715884105728"
        ],
        "imag": [
          "-141092641811576391707433187276895485791/340282366920938463463374607431768211456",
          "-141092641811576391707433187276895482271/340282366920938463463374607431768211456"
        ]
      },
      "modulus_squared_lower": "4083342606256528163715615962734768364697/340282366920938463463374607431768211456"
    }
  ]
}


==> anc/check_displayed_bounds.py <==
#!/usr/bin/env python3
"""Check four displayed rational simplifications against retained exact data.

This reads certificate endpoints. It does not regenerate their enclosures,
rerun source verification, or reconstruct the completed torus exhaustion.
Only Python standard-library integer and Fraction arithmetic is used.
"""

from __future__ import annotations

import argparse
from fractions import Fraction
import hashlib
from itertools import combinations
import json
from pathlib import Path


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def rational(value: Fraction) -> dict[str, str]:
    return {"numerator": str(value.numerator), "denominator": str(value.denominator)}


def comparison(lhs: Fraction, relation: str, rhs: Fraction) -> dict:
    # The positive margin is an integer after cross multiplication.
    margin = (lhs.numerator * rhs.denominator - rhs.numerator * lhs.denominator)
    if relation == "<":
        margin = -margin
    require(relation in ("<", ">") and margin > 0, "strict comparison failed")
    return {"lhs": rational(lhs), "relation": relation, "rhs": rational(rhs),
            "positive_integer_cross_product_margin": str(margin)}


def separation(interval: list[int]) -> int:
    require(len(interval) == 2 and all(type(x) is int for x in interval),
            "invalid exact interval endpoints")
    lo, hi = interval
    require(lo <= hi, "reversed interval")
    return 0 if lo <= 0 <= hi else min(abs(lo), abs(hi))


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True,
                        help="new, unused exact JSON output filename")
    args = parser.parse_args()
    require(not args.output.exists(), "refusing to overwrite an existing output")
    base = Path(__file__).resolve().parent
    names = {
        "c13": "certificate.json",
        "a119_grid": "source_neighborhood/inputs/data/input_certificate.json",
        "a119_roots": "source_neighborhood/a119/full_checked/independent_roots.jsonl",
        "a119_pairs": "source_neighborhood/a119/full_checked/independent_pairs.jsonl",
    }
    payloads = {key: (base / name).read_bytes() for key, name in names.items()}
    c13 = json.loads(payloads["c13"])
    grid_input = json.loads(payloads["a119_grid"])
    roots = [json.loads(line) for line in payloads["a119_roots"].splitlines()]
    pairs = [json.loads(line) for line in payloads["a119_pairs"].splitlines()]

    # The first endpoint is a lower enclosure, not an exact determinant value.
    minors = c13["minor_enclosures"]
    require(len(minors) == 400, "expected all 400 positional three-minors")
    minor_floor = min(Fraction(r["modulus_squared_lower"]) for r in minors)
    require(minor_floor == Fraction(c13["minimum_phase_minor_squared_lower"]),
            "C13 summary floor differs from its stored minor records")
    require(minor_floor == Fraction(3674990753523032670105372073467, 2**128),
            "unexpected displayed C13 minor endpoint")
    minor_attainers = [{"record_index": i, "rows": r["rows"], "cols": r["cols"]}
                      for i, r in enumerate(minors)
                      if Fraction(r["modulus_squared_lower"]) == minor_floor]
    det_check = comparison(minor_floor, ">", Fraction(1, 10**8))

    # verify_c13.py already divides the phase-matrix squared distance by six.
    distance_interval = [Fraction(x) for x in c13["normalized_frobenius_distance_squared"]]
    require(len(distance_interval) == 2 and 0 <= distance_interval[0] <= distance_interval[1],
            "invalid normalized squared-distance interval")
    distance_upper = distance_interval[1]
    require(distance_upper == Fraction(402893882523666315109986423793, 2**126),
            "unexpected displayed C13 distance endpoint")
    dist_check = comparison(distance_upper, "<", Fraction(49, 10**10))
    require(Fraction(7, 100000)**2 == Fraction(49, 10**10),
            "distance threshold squaring failed")

    # These are stored infinity row-sum bounds for I-MJ(X), on large boxes.
    require(grid_input["scale_power"] == 44, "unexpected exact A119 grid")
    grid = 2**grid_input["scale_power"]
    require(len(roots) == 96, "expected 96 retained small/large root records")
    large = [r for r in roots if r["size"] == "large"]
    require(len(large) == 48 and {r["label"] for r in large} == set(range(48)),
            "expected one large box for each of 48 labels")
    require(all(type(r["lipschitz_numerator"]) is int for r in large),
            "noninteger stored contraction endpoint")
    contraction_numerator = max(r["lipschitz_numerator"] for r in large)
    require(contraction_numerator == 6583399505525,
            "unexpected displayed large-box contraction endpoint")
    contraction = Fraction(contraction_numerator, grid)
    ctr_check = comparison(contraction, "<", Fraction(3, 8))

    # Recompute only distances of retained rational coordinate intervals from
    # zero. This does not recompute their trigonometric/interval enclosures.
    require(len(pairs) == 1128 and {(r["a"], r["b"]) for r in pairs}
            == set(combinations(range(48), 2)), "expected all 1128 unordered pairs")
    nonedges = []
    for r in pairs:
        gap = max(separation(r["real"]), separation(r["imag"]))
        require(gap == r["coordinate_gap"] and r["possible_edge"] == (gap == 0),
                "stored pair-gap field disagrees with its retained intervals")
        if not r["possible_edge"]:
            nonedges.append(r)
    require(len(nonedges) == 1092, "expected 1092 stored nonedges")
    separation_numerator = min(r["coordinate_gap"] for r in nonedges)
    require(separation_numerator == 933118710175,
            "unexpected displayed nonedge separation endpoint")
    pair_floor = Fraction(separation_numerator, grid)
    sep_check = comparison(pair_floor, ">", Fraction(1, 20))
    require(Fraction(1, 20) / 6 == Fraction(1, 120), "unit-overlap normalization failed")

    result = {
        "schema_version": "1.0", "status": "DISPLAYED_BOUNDS_PASS",
        "scope": "four exact endpoint comparisons against retained data; no enclosure or coverage replay",
        "arithmetic": "Python integers and fractions.Fraction; no floating arithmetic",
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "sources": {key: {"path_relative_to_anc": names[key],
                          "sha256": hashlib.sha256(data).hexdigest()}
                    for key, data in payloads.items()},
        "bounds": {
            "beta_det": {
                "source": "c13", "json_pointer": "/minimum_phase_minor_squared_lower",
                "exact_endpoint": rational(minor_floor), "denominator_power_of_two": 128,
                "comparison": det_check, "attaining_minor_records": minor_attainers,
                "role": "lower enclosure for every squared positional three-minor of phase H",
                "propagation": "|det H[I,J]|^2 >= beta_det > 10^-8; |det H[I,J]| > 1/10000",
                "normalization": "C13=H/sqrt(6); normalized squared three-minors divide by 6^3=216",
            },
            "beta_dist": {
                "source": "c13", "json_pointer": "/normalized_frobenius_distance_squared/1",
                "exact_endpoint": rational(distance_upper), "denominator_power_of_two": 126,
                "comparison": dist_check,
                "role": "upper enclosure of sum|H-H0|^2/6 for the single explicit comparator",
                "propagation": "||C13-H0/sqrt(6)||_F^2 <= beta_dist < (7/100000)^2",
                "normalization": "already normalized by six; do not divide again",
            },
            "beta_ctr": {
                "source": "a119_roots", "record_key": "lipschitz_numerator",
                "record_filter": {"size": "large"}, "exact_endpoint": rational(contraction),
                "denominator_power_of_two": 44, "comparison": ctr_check,
                "attaining_labels": [r["label"] for r in large
                                     if r["lipschitz_numerator"] == contraction_numerator],
                "role": "maximum infinity row-sum bound for I-MJ(X) over 48 large boxes",
                "propagation": "||I-MJ(X)||_infinity <= beta_ctr < 3/8 < 1",
                "limit": "existence also requires the separately checked strict image inclusion",
            },
            "beta_sep": {
                "source": "a119_pairs", "record_key": "coordinate_gap",
                "record_filter": {"possible_edge": False}, "exact_endpoint": rational(pair_floor),
                "denominator_power_of_two": 44, "comparison": sep_check,
                "attaining_pairs": [[r["a"], r["b"]] for r in nonedges
                                    if r["coordinate_gap"] == separation_numerator],
                "role": "minimum over 1092 nonedges of max(real-coordinate separation, imaginary-coordinate separation) of raw overlap L; small boxes",
                "propagation": "|L_ab| >= beta_sep > 1/20; |<v_a,v_b>|=|L_ab|/6 > 1/120",
                "limit": "possible edges are not assertions of actual orthogonality",
            },
        },
        "limitations": ["does not regenerate determinant or interval enclosures",
                        "does not validate discarded coverage leaves or certify full exhaustion",
                        "does not replace the source-to-algorithm proof or completed guarded execution"],
    }
    with args.output.open("x") as handle:
        json.dump(result, handle, indent=2)
        handle.write("\n")
    print("DISPLAYED_BOUNDS_PASS four exact comparisons; 400 minors; 48 large boxes; 1092 nonedges")


if __name__ == "__main__":
    main()


==> anc/inputs/complete_set_advisory/neighborhood_checks.json <==
{
  "heron_gradient_difference": "PASS",
  "cubic": "-2*c**3 + 3*c**2/25 + 2811*c/625 + 1463/15625",
  "cubic_Bernstein_coefficients": [
    "33163/15625",
    "83213/31250",
    "45994/15625",
    "83863/31250"
  ],
  "T_threshold_gap": "4/225",
  "K_upper_bound": "-6791/202500",
  "complete_set_total_upper_bound": "-41/6750",
  "example_parameters": {
    "tan_theta_over_2": "1/100000",
    "exp_i_phi": "(3+4i)/5",
    "z1": "i"
  },
  "exact_field": "Q(sqrt(3),i)",
  "exact_norm_and_four_Mobius_relations": "PASS",
  "interval_precision_bits": 192,
  "normalized_frobenius_distance_squared": [
    "7432080339777273885906073998326804235994234977083/1569275433846670190958947355801916604025588861116008628224",
    "14864160679554547771812147996653608471988469965271/3138550867693340381917894711603833208051177722232017256448"
  ],
  "distance_upper_decimal_display": "6.88185645656336e-05",
  "all_400_minors_nonzero": true,
  "minimum_phase_minor_squared_lower_bound": "16947903475872100601049740526631416924174854252645/1569275433846670190958947355801916604025588861116008628224",
  "minimum_phase_minor_abs_lower_decimal_display": "0.00010392221694722532",
  "minor_enclosures": [
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "4707757868715850574892680725390800464151742529434226615375/1569275433846670190958947355801916604025588861116008628224",
          "18831031474863402299570722901563201856606970117736906461701/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10872489367338791445147445015634426629819762596334954260905/6277101735386680763835789423207666416102355444464034512896",
          "-5436244683669395722573722507817213314909881298167477130353/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "9415641520628840166131981006640198988834082436232375980121/3138550867693340381917894711603833208051177722232017256448",
          "18831283041257680332263962013280397977668164872464751960443/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5436270695139205284733728270087472955159332650656046943961/3138550867693340381917894711603833208051177722232017256448",
          "-10872541390278410569467456540174945910318665301312093887723/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "18831128170088799107967966203168996634753980252659086354965/6277101735386680763835789423207666416102355444464034512896",
          "18831128170088799107967966203168996634753980252659439841771/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "5436107052382555748662979271182706949116254208440779703729/3138550867693340381917894711603833208051177722232017256448",
          "339756690773909734291436204448919184319765888027584689267/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "36780816649379617059175530462901681072726463631921825371/12259964326927110866866776217202473468949912977468817408",
          "2353972265560295491787233949625707588654493672443041009595/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "5435895825104856671407513462495941251726234305953448191001/3138550867693340381917894711603833208051177722232017256448",
          "679486978138107083925939182811992656465779288244252939443/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-5436194797805730995480415611023044104769308285729800662535/3138550867693340381917894711603833208051177722232017256448",
          "-679524349725716374435051951377880513096163535716225082801/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "-18831183269530350878077348219692059557387018847589399024607/6277101735386680763835789423207666416102355444464034512896",
          "-18831183269530350878077348219692059557387018847589399024353/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "3858615147175254610865396153698317819106866999811504456773/1569275433846670190958947355801916604025588861116008628224",
          "7717230294350509221730792307396635638213733999623390585387/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "5727453432363802064995940061432264215104034285728835181533/6277101735386680763835789423207666416102355444464034512896",
          "5727453432363802064995940061432264215104034285729851217637/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-570254504848928350228611985323812032524623098310897149655/784637716923335095479473677900958302012794430558004314112",
          "-4562036038791426801828895882590496260196984786486413853557/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2814414334823179720910921212206518056436747991101800953421/6277101735386680763835789423207666416102355444464034512896",
          "-703603583705794930227730303051629514109186997775196229329/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4562216979832885277351659635219279580798588449990992838859/6277101735386680763835789423207666416102355444464034512896",
          "2281108489916442638675829817609639790399294224995878091829/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "24558692633598251738797510046469544644501786259623790719545/6277101735386680763835789423207666416102355444464034512896",
          "6139673158399562934699377511617386161125446564906201688063/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-3858512437823099127138298870522749271828569255187401036853/1569275433846670190958947355801916604025588861116008628224",
          "-3858512437823099127138298870522749271828569255187210200653/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "16017304781453152771873358127471378138654332372183797570705/6277101735386680763835789423207666416102355444464034512896",
          "16017304781453152771873358127471378138654332372184813603413/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-2600944605702865176871570510724563559673497230985262038777/6277101735386680763835789423207666416102355444464034512896",
          "-2600944605702865176871570510724563559673497230983735347253/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21588575472018144504963000059423889414535619444557944888693/6277101735386680763835789423207666416102355444464034512896",
          "-10794287736009072252481500029711944707267809722277956398417/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-2718160290501435005913517583440821082649952831546861705961/1569275433846670190958947355801916604025588861116008628224",
          "-5436320581002870011827035166881642165299905663093723411763/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-18831131246590731753757336695151540276888116142612259397631/6277101735386680763835789423207666416102355444464034512896",
          "-18831131246590731753757336695151540276888116142612259397295/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "7717181946737810817532170656593738249140228932161830591227/3138550867693340381917894711603833208051177722232017256448",
          "15434363893475621635064341313187476498280457864324424541877/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-16017250039740100877477463496567576312948236727488253813725/6277101735386680763835789423207666416102355444464034512896",
          "-8008625019870050438738731748283788156474118363743618886359/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-2281391344205194218278022289016477556412982024147211038433/3138550867693340381917894711603833208051177722232017256448",
          "-2281391344205194218278022289016477556412982024146829358721/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-24558695352371684508873393152832827189708979199344226923223/6277101735386680763835789423207666416102355444464034512896",
          "-24558695352371684508873393152832827189708979199343210882215/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4562371851001766501647655445330680923712773069796481692963/6277101735386680763835789423207666416102355444464034512896",
          "4562371851001766501647655445330680923712773069797245053503/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1406968569277364836002047481964592417975306270714781048635/3138550867693340381917894711603833208051177722232017256448",
          "87935535579835302250127967622787026123456641919705566715/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-1929318104314635013823388133227032477360257690978625441037/784637716923335095479473677900958302012794430558004314112",
          "-15434544834517080110587105065816259818882061527828240167755/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2863514129517485570204562668847725137558400770517884013057/3138550867693340381917894711603833208051177722232017256448",
          "-5727028259034971140409125337695450275116801541034751988503/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1300797280048215001600737952280613817077733178935075144737/3138550867693340381917894711603833208051177722232017256448",
          "-650398640024107500800368976140306908538866589467155891633/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-21588153017462746350452068442050358019755579639583281868099/6277101735386680763835789423207666416102355444464034512896",
          "-5397038254365686587613017110512589504938894909895312441629/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-21744633204479595157070756201620079905167496120715212921329/6277101735386680763835789423207666416102355444464034512896",
          "-10872316602239797578535378100810039952583748060357019851953/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "55931704098795724221765345220872010733126305115799523/6277101735386680763835789423207666416102355444464034512896",
          "3495731506174732763860334076304500670820394124826509/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-5436100827028107924421282705386647259163977201430653720817/1569275433846670190958947355801916604025588861116008628224",
          "-21744403308112431697685130821546589036655908805721441665845/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "133961686495403676732779996459159426015378923939696409/1569275433846670190958947355801916604025588861116008628224",
          "535846745981614706931119985836637704061515696640210259/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395552021789580068418909986659203976950955554747523112993/6277101735386680763835789423207666416102355444464034512896",
          "2174444002723697508552363748332400497118869444343733693705/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-13046707704831162719056138785785107142994837167727174145589/6277101735386680763835789423207666416102355444464034512896",
          "-13046707704831162719056138785785107142994837167725411270031/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        2
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395322125422416609033284606585713108439368239754925073815/6277101735386680763835789423207666416102355444464034512896",
          "2174415265677802076129160575823214138554921029969658939087/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-6523593809936522769019424070212861454344082778558908564153/3138550867693340381917894711603833208051177722232017256448",
          "-6523593809936522769019424070212861454344082778558027129771/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-10872028885533925227865896956105529195627819047959821267767/6277101735386680763835789423207666416102355444464034512896",
          "-679501805345870326741618559756595574726738690497488829223/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "4707894733685324891764282916752088754745081284151601886091/1569275433846670190958947355801916604025588861116008628224",
          "18831578934741299567057131667008355018980325136606407544563/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "10871976869440802978226505756842904945241170842564897564103/6277101735386680763835789423207666416102355444464034512896",
          "5435988434720401489113252878421452472620585421282448782151/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-18831327366931290092457036171362147109860550707178132264893/6277101735386680763835789423207666416102355444464034512896",
          "-9415663683465645046228518085681073554930275353589066132347/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "2499591583674462770151372716373845306004448581355642284727/784637716923335095479473677900958302012794430558004314112",
          "9998366334697851080605490865495381224017794325423332476299/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "8541803296963983492068592235489943560415844535052351950839/6277101735386680763835789423207666416102355444464034512896",
          "8541803296963983492068592235489943560415844535054383995109/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-19996680639354656419642640168254398382685739734288399948047/6277101735386680763835789423207666416102355444464034512896",
          "-19996680639354656419642640168254398382685739734286873273267/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-8541029862131615792194771642684075331082168095625217564695/6277101735386680763835789423207666416102355444464034512896",
          "-8541029862131615792194771642684075331082168095623185520423/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "2718032165348092210086562276074330256248595539994124263911/1569275433846670190958947355801916604025588861116008628224",
          "1359016082674046105043281138037165128124297769997062131987/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-9415713571394866852468694159776969469613556909597404026511/3138550867693340381917894711603833208051177722232017256448",
          "-9415713571394866852468694159776969469613556909597404026385/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "8911042186180337257741500334660622399730492598143747959017/6277101735386680763835789423207666416102355444464034512896",
          "8911042186180337257741500334660622399730492598145392701869/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-6921296014559292202798033129218411349392986870693388997539/3138550867693340381917894711603833208051177722232017256448",
          "-13842592029118584405596066258436822698785973741384588769775/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "1961399431790294690845477699216022943239089127808144283281/6277101735386680763835789423207666416102355444464034512896",
          "1961399431790294690845477699216022943239089127809789026133/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1247156550806763545577081473384195059550609408446592015439/1569275433846670190958947355801916604025588861116008628224",
          "-4988626203227054182308325893536780238202437633784178836453/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "5542800129654988373681299920989142365790422262103408134923/3138550867693340381917894711603833208051177722232017256448",
          "11085600259309976747362599841978284731580844524208461016095/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "22384324206083298356999666629453521492506591537811879704943/6277101735386680763835789423207666416102355444464034512896",
          "22384324206083298356999666629453521492506591537814068929131/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-10978968915573220352370922556927970879406964564104404646615/3138550867693340381917894711603833208051177722232017256448",
          "-21957937831146440704741845113855941758813929128207164546981/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-3552584106715301543821549380320258235304278152642220946855/6277101735386680763835789423207666416102355444464034512896",
          "-3552584106715301543821549380320258235304278152640031722667/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-156221975698863321519647167086635872387835428840391164053/49039857307708443467467104868809893875799651909875269632",
          "-4999103222363626288628709346772347916410733722891661182567/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-8541669422013880870314744983073936218408591986731430214677/6277101735386680763835789423207666416102355444464034512896",
          "-8541669422013880870314744983073936218408591986726746110765/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-5435938546791179682873076804325556557937303865274110888129/3138550867693340381917894711603833208051177722232017256448",
          "-5435938546791179682873076804325556557937303865274110887971/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "9415739579441427977288389759408281594806881012294865878097/3138550867693340381917894711603833208051177722232017256448",
          "1176967447430178497161048719926035199350860126536858234783/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-1372357460546830633208461147027229327745807193791373433233/392318858461667547739736838950479151006397215279002157056",
          "-21957719368749290131335378352435669243932915100660330173135/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-444102048917658541325940853364801405027686642479217303255/784637716923335095479473677900958302012794430558004314112",
          "-1776408195670634165303763413459205620110746569915774597917/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "346439099550344558831944403480152879071781556691748738075/196159429230833773869868419475239575503198607639501078528",
          "11086051185611025882622220911364892130297009814137604376993/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "22383982593645861176943577416155650111860055598444241022815/6277101735386680763835789423207666416102355444464034512896",
          "22383982593645861176943577416155650111860055598446430253021/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "1960844459355077564378123867830427228786426715925812210971/6277101735386680763835789423207666416102355444464034512896",
          "1960844459355077564378123867830427228786426715927456972961/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1247201614452993806881490444349642294442450926104905133819/1569275433846670190958947355801916604025588861116008628224",
          "-4988806457811975227525961777398569177769803704417431306185/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "8910719677649018693127300811241361569112981448643724873759/6277101735386680763835789423207666416102355444464034512896",
          "8910719677649018693127300811241361569112981448645369635749/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-13842881611514975844083813908998330014082660764196151671541/6277101735386680763835789423207666416102355444464034512896",
          "-6921440805757487922041906954499165007041330382096981221225/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19997000419295853426338784512155769165078393493563469211371/6277101735386680763835789423207666416102355444464034512896",
          "19997000419295853426338784512155769165078393493566893511305/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "4270581868540859206974309447550041336544710321973069647997/3138550867693340381917894711603833208051177722232017256448",
          "4270581868540859206974309447550041336544710321975411704815/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "13046686734522008329967348611614983356844734086038683953263/6277101735386680763835789423207666416102355444464034512896",
          "3261671683630502082491837152903745839211183521510111695833/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "8697744546206074528829172284168202626032725730001338220755/3138550867693340381917894711603833208051177722232017256448",
          "17395489092412149057658344568336405252065451460005022851625/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-6523604300772183277620536854387321838529318048020668967039/3138550867693340381917894711603833208051177722232017256448",
          "-13047208601544366555241073708774643677058636096039575104007/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-17395385046277981066450611806337416936328954338051834143609/6277101735386680763835789423207666416102355444464034512896",
          "-2174423130784747633306326475792177117041119292256185966687/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-6523385067532231293809407375822396104575765710617291703403/3138550867693340381917894711603833208051177722232017256448",
          "-6523385067532231293809407375822396104575765710615461485387/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-8697817623952705546801242673986989339496064047165998666931/3138550867693340381917894711603833208051177722232017256448",
          "-1087227202994088193350155334248373667437008005895437428639/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "13047125201001912297589607568744834824751838760845438477137/6277101735386680763835789423207666416102355444464034512896",
          "13047125201001912297589607568744834824751838760849098919963/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "17395238890784719030506471026699843509402277703722513252373/6277101735386680763835789423207666416102355444464034512896",
          "17395238890784719030506471026699843509402277703727511725781/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "18830900989228331973483023572003762085338421953776675115591/6277101735386680763835789423207666416102355444464034512896",
          "18830900989228331973483023572003762085338421953776675115789/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10871811461593865599254061445350153804394794089019077305591/6277101735386680763835789423207666416102355444464034512896",
          "10871811461593865599254061445350153804394794089019077305789/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "18832457213668734632183382956227587551853391190769025084645/6277101735386680763835789423207666416102355444464034512896",
          "18832457213668734632183382956227587551853391190769025084841/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10871411476263771019865047722365763479320605760158589073915/6277101735386680763835789423207666416102355444464034512896",
          "10871411476263771019865047722365763479320605760158589074113/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "18830397544048308221157063574058452892134303228700751104737/6277101735386680763835789423207666416102355444464034512896",
          "18830397544048308221157063574058452892134303228701104608395/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10872756416344749579630276903240208041500891427965030348299/6277101735386680763835789423207666416102355444464034512896",
          "-5436378208172374789815138451620104020750445713981939839799/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "18831464988597815963977165005084244045451934254716110715153/6277101735386680763835789423207666416102355444464034512896",
          "18831464988597815963977165005084244045451934254716464218813/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5436528564732638299914524812537031818868086929898624940599/3138550867693340381917894711603833208051177722232017256448",
          "-10873057129465276599829049625074063637736173859796099212497/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10872389581149019638909734275969871375115184543085008174253/6277101735386680763835789423207666416102355444464034512896",
          "1359048697643627454863716784496233921889398067885626021813/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-4707969773528395148131927531401967495283250184175773554045/1569275433846670190958947355801916604025588861116008628224",
          "-18831879094113580592527710125607869981133000736703094215929/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-4136084220372274124641053277462180291013442686739849849863/6277101735386680763835789423207666416102355444464034512896",
          "-4136084220372274124641053277462180291013442686739086505195/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-4746789438307108609232570137481562606854140890516311816399/3138550867693340381917894711603833208051177722232017256448",
          "-9493578876614217218465140274963125213708281781031607589173/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-6736792275438008846004519269127369165150393169209545729119/6277101735386680763835789423207666416102355444464034512896",
          "-3368396137719004423002259634563684582575196584604391192225/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-15541035312103861781542849362057756449549081846788321079345/3138550867693340381917894711603833208051177722232017256448",
          "-3885258828025965445385712340514439112387270461696953264383/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "6736520945216351712743832520540188239533402332665724913753/6277101735386680763835789423207666416102355444464034512896",
          "3368260472608175856371916260270094119766701166333244124921/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "2334380288569093020566709612552624197457226850387217070461/1569275433846670190958947355801916604025588861116008628224",
          "4668760577138186041133419225105248394914453700774942175791/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "4134859880342988837369562076960708517024857862153659107587/6277101735386680763835789423207666416102355444464034512896",
          "4134859880342988837369562076960708517024857862154422443677/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-3062727034280523524823608786790511909993731765970107636055/1569275433846670190958947355801916604025588861116008628224",
          "-12250908137122094099294435147162047639974927063879414474481/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-19996350454465601222062082351879637618773049353869238850229/6277101735386680763835789423207666416102355444464034512896",
          "-19996350454465601222062082351879637618773049353867712147267/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-8541151309100802811589375716486006887191288686189116859441/6277101735386680763835789423207666416102355444464034512896",
          "-1067643913637600351448671964560750860898911085773385599119/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "679427084794288561263085930734127869287513456630791137823/392318858461667547739736838950479151006397215279002157056",
          "10870833356708616980209374891746045908600215306092658205483/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-588483722149483937910584262581983739251837887745081437017/196159429230833773869868419475239575503198607639501078528",
          "-18831479108783486013138696402623479656058812407842605984213/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-4135580775192250372315093279516871097809323961664102610567/6277101735386680763835789423207666416102355444464034512896",
          "-4135580775192250372315093279516871097809323961663339226243/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "3062747250331099490104799518406809158046850933987727170179/1569275433846670190958947355801916604025588861116008628224",
          "6125494500662198980209599036813618316093701867975962368295/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-421084767175468302281166293887990695328994091884322381265/392318858461667547739736838950479151006397215279002157056",
          "-6737356274807492836498660702207851125263905470148394715915/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9337202033148581364002587653691295456967195744760890312277/6277101735386680763835789423207666416102355444464034512896",
          "-4668601016574290682001293826845647728483597872379937128201/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "3369290307418389061885075951354661449626245147366911061051/3138550867693340381917894711603833208051177722232017256448",
          "6738580614836778123770151902709322899252490294734585497847/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "15540844523442446340881081537908234155325202294835956181841/3138550867693340381917894711603833208051177722232017256448",
          "31081689046884892681762163075816468310650404589672928445669/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "4135852105413907505575780028104052023426314798206396705519/6277101735386680763835789423207666416102355444464034512896",
          "4135852105413907505575780028104052023426314798207160081265/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9493560468606953520399662200277779477081852556074833070517/6277101735386680763835789423207666416102355444464034512896",
          "9493560468606953520399662200277779477081852556075849152505/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-9998708949507554482441091891452714386045340189942299250135/3138550867693340381917894711603833208051177722232017256448",
          "-4999354474753777241220545945726357193022670094970767929515/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-8540850595980275791390602994652151290956006254356897338751/6277101735386680763835789423207666416102355444464034512896",
          "-2135212648995068947847650748663037822739001563588716311961/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "21744994746737645476294620073972239905662029562489996325323/6277101735386680763835789423207666416102355444464034512896",
          "21744994746737645476294620073972239905662029562491169542087/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-779063222991291795731400434247977595811554122043016807/6277101735386680763835789423207666416102355444464034512896",
          "-779063222991291795731400434247977595811554121161559905/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "21744041736930017322283815622057949057290435574447626398413/6277101735386680763835789423207666416102355444464034512896",
          "21744041736930017322283815622057949057290435574448799615177/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-179151756987782184111637163601180502441026751830829245/1569275433846670190958947355801916604025588861116008628224",
          "-179151756987782184111637163601180502441026751610465019/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-135903456245311457036707940314175380817469522432812131653/49039857307708443467467104868809893875799651909875269632",
          "-17395642399399866500698616360214448744636098871397606387401/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "3261835109623175883257795683166595199549648306588759069837/1569275433846670190958947355801916604025588861116008628224",
          "6523670219246351766515591366333190399099296613178399560021/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-33974002714047340520874632633398745891141611100307779133/12259964326927110866866776217202473468949912977468817408",
          "-17394689389592238346687811908300157896264504883355236469069/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "13047277982297663369971897880886537542612545779240316553407/6277101735386680763835789423207666416102355444464034512896",
          "13047277982297663369971897880886537542612545779242079446327/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "10872706833762275537826887021784563750296559643230446767655/6277101735386680763835789423207666416102355444464034512896",
          "10872706833762275537826887021784563750296559643230446767851/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "18831709383323710861850988442521916303058776037493676487931/6277101735386680763835789423207666416102355444464034512896",
          "18831709383323710861850988442521916303058776037493676488127/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-10873106712047133359659114187104891978148594239014467532011/6277101735386680763835789423207666416102355444464034512896",
          "-10873106712047133359659114187104891978148594239014467531813/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-18830153131374154940955291550074668955755522418452569998871/6277101735386680763835789423207666416102355444464034512896",
          "-18830153131374154940955291550074668955755522418452569998675/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "650479567829986298659829506604920016644770272123516838931/1569275433846670190958947355801916604025588861116008628224",
          "1300959135659972597319659013209840033289540544247797020747/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "21588827348116257741921420091090468951826482345223880729123/6277101735386680763835789423207666416102355444464034512896",
          "5397206837029064435480355022772617237956620586306478205021/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-650379575984527249394563222495350355069207946776518661641/1569275433846670190958947355801916604025588861116008628224",
          "-1300759151969054498789126444990700710138415893552273980397/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-2698474124014178012809612452867420237951008815710444516031/784637716923335095479473677900958302012794430558004314112",
          "-21587792992113424102476899622939361903608070525681524037287/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-10872128646929926488295152158221104190570950131601903905329/6277101735386680763835789423207666416102355444464034512896",
          "-1359016080866240811036894019777638023821368766450237988135/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-9415365659103251995243513206819064257740565965040556430723/3138550867693340381917894711603833208051177722232017256448",
          "-18830731318206503990487026413638128515481131930081112861197/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "597036922005897131349640330850045039936075660816098040989/1569275433846670190958947355801916604025588861116008628224",
          "2388147688023588525398561323400180159744302643266036915097/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10076195394549518127736223898427303569750032439099098562017/6277101735386680763835789423207666416102355444464034512896",
          "10076195394549518127736223898427303569750032439101287802141/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-13260137360093529144972655542890051062780531726030545639467/6277101735386680763835789423207666416102355444464034512896",
          "-6630068680046764572486327771445025531390265863014450444163/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-28907587583562730268395484675092805671850727217518545641717/6277101735386680763835789423207666416102355444464034512896",
          "-28907587583562730268395484675092805671850727217516356401593/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "213228058173456364502500997654140992975985247050774092833/6277101735386680763835789423207666416102355444464034512896",
          "106614029086728182251250498827070496487992623526209408929/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "5756080375931382778318207689409026969375395668496203774503/3138550867693340381917894711603833208051177722232017256448",
          "2878040187965691389159103844704513484687697834248649199427/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "10659561459563178273964885523594336784214527732885630065601/6277101735386680763835789423207666416102355444464034512896",
          "5329780729781589136982442761797168392107263866443637395313/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "228709673162616384455364655423478370758283176310122226389/196159429230833773869868419475239575503198607639501078528",
          "3659354770601862151285834486775653932132530820963050246575/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1300712267721184325236347870545097122844079815707083839961/3138550867693340381917894711603833208051177722232017256448",
          "-1300712267721184325236347870545097122844079815705017486497/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-21588780463868378116504267172427404217812387620919909350065/6277101735386680763835789423207666416102355444464034512896",
          "-10794390231934189058252133586213702108906193810457816424547/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "169901326544991912643607016416692992779284433603797037411/98079714615416886934934209737619787751599303819750539264",
          "10873684898879482409190849050668351537874203750643010394617/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "4707782799122840453079813394739614185833291631466283406329/1569275433846670190958947355801916604025588861116008628224",
          "18831131196491361812319253578958456743333166525865133625645/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "1332367031308239858573266289845632980432722649750001026659/784637716923335095479473677900958302012794430558004314112",
          "10658936250465918868586130318765063843461781198001653004069/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "3659538714878485623832896124929375460491163065683939134659/3138550867693340381917894711603833208051177722232017256448",
          "7319077429756971247665792249858750920982326131370067521691/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "214087777606855390432484368875914107792859704305212412137/6277101735386680763835789423207666416102355444464034512896",
          "107043888803427695216242184437957053896429852153428601467/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "11511914791874404695932403390368472534816119345657670922955/6277101735386680763835789423207666416102355444464034512896",
          "359747337246075146747887605949014766713003729551870630479/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-3315449231298405547448982803967607762937922520114631039379/1569275433846670190958947355801916604025588861116008628224",
          "-13261796925193622189795931215870431051751690080456879392835/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-28906819727627647126240296262347083968831213426685059230495/6277101735386680763835789423207666416102355444464034512896",
          "-3613352465953455890780037032793385496103901678335358746193/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "596993262863538477971006056617711556585691320244118454385/1569275433846670190958947355801916604025588861116008628224",
          "2387973051454153911884024226470846226342765280978118582221/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "5038174700971496732046638523208000406058804874576940661159/3138550867693340381917894711603833208051177722232017256448",
          "10076349401942993464093277046416000812117609749156070583269/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "1301006019907842770872437587655443620583876622092987141371/3138550867693340381917894711603833208051177722232017256448",
          "1301006019907842770872437587655443620583876622095053534459/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "21587839876361303727894052541602426637622165249987527495097/6277101735386680763835789423207666416102355444464034512896",
          "10793919938180651863947026270801213318811082624995902010243/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-13047048276780058649191212483967143357339267527816403404415/6277101735386680763835789423207666416102355444464034512896",
          "-3261762069195014662297803120991785839334816881953660143589/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-17394765960893256561586834933247378146480373032188977075097/6277101735386680763835789423207666416102355444464034512896",
          "-8697382980446628280793417466623689073240186516093315332495/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "203868283948855952041287326691613807131626708239271724559/98079714615416886934934209737619787751599303819750539264",
          "13047570172726780930642388908263283656424109327315153201835/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "17395565806559950580480127235005985020634656929360170824079/6277101735386680763835789423207666416102355444464034512896",
          "8697782903279975290240063617502992510317328464681258617093/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "407714391021085906871828785162501155526146085558770375579/196159429230833773869868419475239575503198607639501078528",
          "6523430256337374509949260562600018488418337368942510467701/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "17395002514243870279627441401092705023788372035697577692327/6277101735386680763835789423207666416102355444464034512896",
          "8697501257121935139813720700546352511894186017851084257991/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        1,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-6523878968416045279967540133515195018463351058624570865773/3138550867693340381917894711603833208051177722232017256448",
          "-6523878968416045279967540133515195018463351058622386433453/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-17395329253209336862439520767160658143326657925851570215427/6277101735386680763835789423207666416102355444464034512896",
          "-2174416156651167107804940095895082267915832240730872421827/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1176946236140885882761505823095568876199042172137006823881/392318858461667547739736838950479151006397215279002157056",
          "-9415569889127087062092046584764551009592337377096054590829/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "10872597672493535222305110292138498606532568916071104707267/6277101735386680763835789423207666416102355444464034512896",
          "1359074709061691902788138786517312325816571114508888088461/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-4707719708641652196155080105482017678913791466383098004055/1569275433846670190958947355801916604025588861116008628224",
          "-4707719708641652196155080105482017678913791466383098003945/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "2718236394421025990119528184598965096663154767195233719933/1569275433846670190958947355801916604025588861116008628224",
          "10872945577684103960478112738395860386652619068780934880151/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-18831392342929582697966450536643073041973496068717529635935/6277101735386680763835789423207666416102355444464034512896",
          "-9415696171464791348983225268321536520986748034358178197227/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-5435842871738225428236851244113822827481541240082053848247/3138550867693340381917894711603833208051177722232017256448",
          "-1358960717934556357059212811028455706870385310020403283493/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-9415904920496978287700354111722135793244263611400436980125/3138550867693340381917894711603833208051177722232017256448",
          "-9415904920496978287700354111722135793244263611399850359385/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-10871807501416433977361688365402561061315203766973929899309/6277101735386680763835789423207666416102355444464034512896",
          "-10871807501416433977361688365402561061315203766973048470757/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10871877094290225086699581800615619009903897567898436666261/6277101735386680763835789423207666416102355444464034512896",
          "5435938547145112543349790900307809504951948783949218333433/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-18831427139366485267597078156914991424170986569403700091417/6277101735386680763835789423207666416102355444464034512896",
          "-294241049052601332306204346201796741002671665146932813919/98079714615416886934934209737619787751599303819750539264"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "9784996552945406856799756399552612896507151240377736302671/3138550867693340381917894711603833208051177722232017256448",
          "9784996552945406856799756399552612896507151240378367094935/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-1087233107485009002349241477502154296178698396992865347267/392318858461667547739736838950479151006397215279002157056",
          "-17395729719760144037587863640034468738859174351884676476513/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "2174585707026985741214801716436063791404011607479479083287/6277101735386680763835789423207666416102355444464034512896",
          "2174585707026985741214801716436063791404011607480740667815/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2174407486802785121781987847308025678366575268493148327163/3138550867693340381917894711603833208051177722232017256448",
          "-4348814973605570243563975694616051356733150536985127574565/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-1087297367259119702023843789095057505153064218082036376167/3138550867693340381917894711603833208051177722232017256448",
          "-2174594734518239404047687578190115010306128436162811170189/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2174440079479529645388765140281082869295702958673258528235/784637716923335095479473677900958302012794430558004314112",
          "-17395520635836237163110121122248662954365623669384899146853/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-9785061945661025248660192269017096209134270298124944238601/3138550867693340381917894711603833208051177722232017256448",
          "-19570123891322050497320384538034192418268540596248626895057/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-4348188391617289491651975490029047027724568700403174999617/6277101735386680763835789423207666416102355444464034512896",
          "-2174094195808644745825987745014523513862284350201002960295/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-19997031631571961703591763646540912452601648756010474820975/6277101735386680763835789423207666416102355444464034512896",
          "-4999257907892990425897940911635228113150412189001987909969/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-8541205352270100564876216130400243748358986412852622323167/6277101735386680763835789423207666416102355444464034512896",
          "-8541205352270100564876216130400243748358986412850284166907/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10871616150602659747135809053014587706374388679238719500281/6277101735386680763835789423207666416102355444464034512896",
          "2717904037650664936783952263253646926593597169809679875273/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-18831775044557054005770080603172353204291036722113530263985/6277101735386680763835789423207666416102355444464034512896",
          "-2353971880569631750721260075396544150536379590264191282897/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "19570245670566222287381870166219196815803123795280306432563/6277101735386680763835789423207666416102355444464034512896",
          "4892561417641555571845467541554799203950780948820392007321/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "4348553696209842041190949140331675522636477044348926125343/6277101735386680763835789423207666416102355444464034512896",
          "4348553696209842041190949140331675522636477044350095221265/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "271906971220846024053927096293904169838483009510957154353/784637716923335095479473677900958302012794430558004314112",
          "271906971220846024053927096293904169838483009511114853943/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "17395590200304398956102822962925008311114622146058297230103/6277101735386680763835789423207666416102355444464034512896",
          "17395590200304398956102822962925008311114622146059466326027/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-2174081226155265490701557463475112683987798232979521759237/6277101735386680763835789423207666416102355444464034512896",
          "-2174081226155265490701557463475112683987798232978260164897/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "543638835665539706730211763046855385906259734944816703525/784637716923335095479473677900958302012794430558004314112",
          "1087277671331079413460423526093710771812519469889925680847/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-19569192884894702706539996736517991547435179238981993159789/6277101735386680763835789423207666416102355444464034512896",
          "-9784596442447351353269998368258995773717589619490365782725/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "17396564687483248446187825613769374420243254135351249057277/6277101735386680763835789423207666416102355444464034512896",
          "17396564687483248446187825613769374420243254135352418152465/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-9998307066753793913078752979869856954043308800963565254375/3138550867693340381917894711603833208051177722232017256448",
          "-9998307066753793913078752979869856954043308800962303651735/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-8541083594330117443988230253225328342006865126042800136411/6277101735386680763835789423207666416102355444464034512896",
          "-8541083594330117443988230253225328342006865126040461948035/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-10872710746118828030947618576679721793416533349021783661035/6277101735386680763835789423207666416102355444464034512896",
          "-10872710746118828030947618576679721793416533349020433723573/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9415609027721289196559667819564592819838717943452325567159/3138550867693340381917894711603833208051177722232017256448",
          "-18831218055442578393119335639129185639677435886903194387863/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-1359104063007351393979450556731829649971081829478950732981/784637716923335095479473677900958302012794430558004314112",
          "-5436416252029405575917802226927318599884327317915127963193/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-9415400278689102257842538976163993547581202366410653405001/3138550867693340381917894711603833208051177722232017256448",
          "-18830800557378204515685077952327987095162404732819850063547/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-2601624232708133731207052563871750450991357882734569654013/6277101735386680763835789423207666416102355444464034512896",
          "-325203029088516716400881570483968806373919735341483720341/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-21588120098424674358900104075818661130485010227752458892319/6277101735386680763835789423207666416102355444464034512896",
          "-21588120098424674358900104075818661130485010227749545401649/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-2601502474768150610319066686696835044639236595924747448817/6277101735386680763835789423207666416102355444464034512896",
          "-1300751237384075305159533343348417522319618297961023781149/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-10794268798244524118167180881309929837500020690917901607951/3138550867693340381917894711603833208051177722232017256448",
          "-10794268798244524118167180881309929837500020690916444863349/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-521889051217190181749887040568340516237462061496620447/6277101735386680763835789423207666416102355444464034512896",
          "-521889051217190181749887040568340516237462061496620011/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-391382540273801473844997827697553414753166106142162515/6277101735386680763835789423207666416102355444464034512896",
          "-97845635068450368461249456924388353688291526535540523/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-260942698768471318694550560668432456270243489067786463/3138550867693340381917894711603833208051177722232017256448",
          "-260942698768471318694550560668432456270243489067786247/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-195685007803330601804800961715607643785254565859789447/3138550867693340381917894711603833208051177722232017256448",
          "-391370015606661203609601923431215287570509131719578473/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "260927434360932613614480825612792947580167840567394745/3138550867693340381917894711603833208051177722232017256448",
          "260927434360932613614480825612792947580167840567411971/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-391422463303178907937698321035356104692774275050443069/6277101735386680763835789423207666416102355444464034512896",
          "-195711231651589453968849160517678052346387137525206693/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "260922215488692146011209433234508023301809458170019655/3138550867693340381917894711603833208051177722232017256448",
          "521844430977384292022418866469016046603618916340073765/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-195715145414372140454487037057066130599060106554658317/3138550867693340381917894711603833208051177722232017256448",
          "-48928786353593035113621759264266532649765026638660869/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "48922263142166294432877720600900478860031484249098787/784637716923335095479473677900958302012794430558004314112",
          "195689052568665177731510882403601915440125936996395449/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-130470240421116981037860256835216894236843048736620773/1569275433846670190958947355801916604025588861116008628224",
          "-260940480842233962075720513670433788473686097473241245/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-652324587533360935139514897643827701041813671357733759/6277101735386680763835789423207666416102355444464034512896",
          "-326162293766680467569757448821913850520906835678847487/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-16308388686081082789337435743795856149333130513106968496831/3138550867693340381917894711603833208051177722232017256448",
          "-32616777372162165578674871487591712298666261026213936956385/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-652325893143815922069845124656833118045690467527078467/6277101735386680763835789423207666416102355444464034512896",
          "-652325893143815922069845124656833118045690467527039679/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-32616777381294873639362548284413419516605815111401285493277/6277101735386680763835789423207666416102355444464034512896",
          "-32616777381294873639362548284413419516605815111401285455999/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-1435125155973870198540234983486387636614839820400952581/6277101735386680763835789423207666416102355444464034512896",
          "-1435125155973870198540234983486387636614839820400913797/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-32616777346069202975977949008215597016984473989700125317585/6277101735386680763835789423207666416102355444464034512896",
          "-16308388673034601487988974504107798508492236994850062640155/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-1435134289109890558441840963578169210124062554629170857/6277101735386680763835789423207666416102355444464034512896",
          "-717567144554945279220920481789084605062031277314566035/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-32616777344764166555730419262252547665075471358122679067023/6277101735386680763835789423207666416102355444464034512896",
          "-32616777344764166555730419262252547665075471358122679029747/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "26092795608424405006660107962783725386574870162665/6277101735386680763835789423207666416102355444464034512896",
          "26092795608424405006660107962783725386574870239635/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "81541454053747095106690883699634850937217232835781637/784637716923335095479473677900958302012794430558004314112",
          "326165816214988380426763534798539403748868931343163525/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "391374451457082811102235845575728227183276790631742677/6277101735386680763835789423207666416102355444464034512896",
          "391374451457082811102235845575728227183276790631743479/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-260946743175804097193418465803602852065014584684533409/3138550867693340381917894711603833208051177722232017256448",
          "-130473371587902048596709232901801426032507292342266501/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-1696068507472416344118363589437754112439611413989160805/6277101735386680763835789423207666416102355444464034512896",
          "-848034253736208172059181794718877056219805706994560909/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-32616777332239136201240778787098374495976321418045028727845/6277101735386680763835789423207666416102355444464034512896",
          "-16308388666119568100620389393549187247988160709022514345177/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-848029687669195197921075515847094840443385722681877667/3138550867693340381917894711603833208051177722232017256448",
          "-1696059375338390395842151031694189680886771445363716345/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-16308388666772159348277742154083501468879685078647159176947/3138550867693340381917894711603833208051177722232017256448",
          "-32616777333544318696555484308167002937759370157294318316403/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-2478865422232678063158297756048838444315662479671332107/6277101735386680763835789423207666416102355444464034512896",
          "-2478865422232678063158297756048838444315662479671293123/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-32616777293621506458273620911817992876167351724556794468147/6277101735386680763835789423207666416102355444464034512896",
          "-8154194323405376614568405227954498219041837931139198607665/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-619716029406054371963340237846012542317042112276200051/1569275433846670190958947355801916604025588861116008628224",
          "-1239432058812108743926680475692025084634084224552380609/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-32616777284488944472653119890101864748101843747041289344019/6277101735386680763835789423207666416102355444464034512896",
          "-8154194321122236118163279972525466187025460936760322326633/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "36530540089359611549444864532632282103339664912743/6277101735386680763835789423207666416102355444464034512896",
          "18265270044679805774722432266316141051669832494957/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "652339459955542133824802822675854964003083800745126555/6277101735386680763835789423207666416102355444464034512896",
          "326169729977771066912401411337927482001541900372600361/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-391422463303178907937698321035356104692774275050449923/6277101735386680763835789423207666416102355444464034512896",
          "-3057987994556085218263268133088719567912299023831301/49039857307708443467467104868809893875799651909875269632"
        ],
        "imag": [
          "-130463717180466306807240412806396473790083920283707321/1569275433846670190958947355801916604025588861116008628224",
          "-260927434360932613614480825612792947580167840567392073/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-97857572707186070227243518528533065299530053277330873/1569275433846670190958947355801916604025588861116008628224",
          "-391430290828744280908974074114132261198120213109280095/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-130461107744346073005604716617254011650904729085019777/1569275433846670190958947355801916604025588861116008628224",
          "-32615276936086518251401179154313502912726182271252123/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "3424800757926416917110890121025091157921379937873/784637716923335095479473677900958302012794430558004314112",
          "27398406063411335336887120968200729263371039588729/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "652340765138037448530323891304296747051823050034745071/6277101735386680763835789423207666416102355444464034512896",
          "5096412227640917566643155400814818336342367578397143/49039857307708443467467104868809893875799651909875269632"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "4403241453598038326580024968044654326163637297069/784637716923335095479473677900958302012794430558004314112",
          "35225931628784306612640199744357234609309098462297/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "40770645462097282082736319159232931155944142827499681/392318858461667547739736838950479151006397215279002157056",
          "652330327393556513323781106547726898495106285240084125/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-4707728444192160031512021402261475378814538274516814331453/1569275433846670190958947355801916604025588861116008628224",
          "-294233027762010001969501337641342211175908642157300895709/98079714615416886934934209737619787751599303819750539264"
        ],
        "imag": [
          "10873284953019471802665057962920960183230035232715337481813/6277101735386680763835789423207666416102355444464034512896",
          "5436642476509735901332528981460480091615017616357668741115/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-18830652854256064604068781277548480398060297602408584826609/6277101735386680763835789423207666416102355444464034512896",
          "-18830652854256064604068781277548480398060297602408584826171/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10873041067235550680932892806366630811017407121822022678679/6277101735386680763835789423207666416102355444464034512896",
          "1359130133404443835116611600795828851377175890227752834887/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-4707948960503849763517696591531408024395832337222800173481/1569275433846670190958947355801916604025588861116008628224",
          "-18831795842015399054070786366125632097583329348890027465369/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10871531035897463947215199926619322755646269997418907926041/6277101735386680763835789423207666416102355444464034512896",
          "-10871531035897463947215199926619322755646269997418026458135/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-2353982281069395439335503936397536593614133733429213075693/784637716923335095479473677900958302012794430558004314112",
          "-18831858248555163514684031491180292748913069867432531376987/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-679448710860174487598038587101114856539128503104901800725/392318858461667547739736838950479151006397215279002157056",
          "-5435589686881395900784308696808918852313028024838773671847/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-10872193882273640665810838645563013324001763893279062784273/3138550867693340381917894711603833208051177722232017256448",
          "-21744387764547281331621677291126026648003527786558125567945/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "115225708594092309370698549761345111802812222165641137/784637716923335095479473677900958302012794430558004314112",
          "460902834376369237482794199045380447211248888662564847/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-1033766943457471790999027811630503286433850642591723194359/1569275433846670190958947355801916604025588861116008628224",
          "-4135067773829887163996111246522013145735402570365631185555/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9493842392627742467307891739341160278484697583926616983377/6277101735386680763835789423207666416102355444464034512896",
          "-593365149539233904206743233708822517405293598995340492481/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-6737286870588341627227565079486885515507858122303456156111/6277101735386680763835789423207666416102355444464034512896",
          "-6737286870588341627227565079486885515507858122302194564229/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-15540986272957014186327203582064815225460161235251096228573/3138550867693340381917894711603833208051177722232017256448",
          "-31081972545914028372654407164129630450920322470501023353465/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "3368894477409965110205183058992345373310927609386382799957/3138550867693340381917894711603833208051177722232017256448",
          "1684447238704982555102591529496172686655463804693506797353/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "9337031643718903848287929038386381058204209267186671967237/6277101735386680763835789423207666416102355444464034512896",
          "9337031643718903848287929038386381058204209267187841070185/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "2067960760098073951412747409010651713934806807288340667839/3138550867693340381917894711603833208051177722232017256448",
          "2067960760098073951412747409010651713934806807288971462589/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-12251036103027617596445341261347428462901675100846399594913/6277101735386680763835789423207666416102355444464034512896",
          "-3062759025756904399111335315336857115725418775211307622991/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17394957130340853272983173380678961089969128622173051520019/6277101735386680763835789423207666416102355444464034512896",
          "8697478565170426636491586690339480544984564311087787355149/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-13047370100457912302951080458646220481692503649602069932005/6277101735386680763835789423207666416102355444464034512896",
          "-13047370100457912302951080458646220481692503649599731716563/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-21744648687059856853600981622623447765201383282216798067853/6277101735386680763835789423207666416102355444464034512896",
          "-10872324343529928426800490811311723882600691641108399033523/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "1165691452673860207130744952420133107050608670639932127/6277101735386680763835789423207666416102355444464034512896",
          "1165691452673860207130744952420133107050608670639932931/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-4134185708583128235973410489442282563410226319543536029481/6277101735386680763835789423207666416102355444464034512896",
          "-4134185708583128235973410489442282563410226319542274425405/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "6125486798144596641286183075099561330195803823103593841323/3138550867693340381917894711603833208051177722232017256448",
          "3062743399072298320643091537549780665097901911552089200625/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-6736342398801818238591619197352494281852941352937595496537/6277101735386680763835789423207666416102355444464034512896",
          "-1684085599700454559647904799338123570463235338234083473115/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-2334377054782941192105182951897708140766057797027216726391/1569275433846670190958947355801916604025588861116008628224",
          "-4668754109565882384210365903795416281532115594053848892855/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "6738931942579264670412371206561842446144886965254794847073/6277101735386680763835789423207666416102355444464034512896",
          "3369465971289632335206185603280921223072443482628028224383/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "15540801873425959238218010885686167312433943193213580915063/3138550867693340381917894711603833208051177722232017256448",
          "31081603746851918476436021771372334624867886386428330949247/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "517140864311905851680093128956639472340298234950151811807/784637716923335095479473677900958302012794430558004314112",
          "4137126914495246813440745031653115778722385879602476096151/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9493184337970724886056168938637040052741788070653611153535/6277101735386680763835789423207666416102355444464034512896",
          "9493184337970724886056168938637040052741788070654780272657/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8697509768440308866798209252866810870649434570357777709773/3138550867693340381917894711603833208051177722232017256448",
          "17395019536880617733596418505733621741298869140718078634009/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-3261930440648146112149415747911926383178179399335637265629/1569275433846670190958947355801916604025588861116008628224",
          "-6523860881296292224298831495823852766356358798670105407467/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-10871531035897463947215199926619322755646269997419142174633/6277101735386680763835789423207666416102355444464034512896",
          "-10871531035897463947215199926619322755646269997417792209541/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "18831795842015399054070786366125632097583329348889885702165/6277101735386680763835789423207666416102355444464034512896",
          "588493620062981220439712073941426003049479042152854451785/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-5435589686881395900784308696808918852313028024839331530097/3138550867693340381917894711603833208051177722232017256448",
          "-10871179373762791801568617393617837704626056049677313095101/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2353982281069395439335503936397536593614133733429048701723/784637716923335095479473677900958302012794430558004314112",
          "4707964562138790878671007872795073187228267466858461592185/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19997176227099307736214627213643833459741584174109526523321/6277101735386680763835789423207666416102355444464034512896",
          "19997176227099307736214627213643833459741584174112226464345/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2135190013207093400598858741535562422685780309243304472495/1569275433846670190958947355801916604025588861116008628224",
          "4270380026414186801197717483071124845371560618488065704495/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        2,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19996824564964635590568044680642348408721370226369047411265/6277101735386680763835789423207666416102355444464034512896",
          "9998412282482317795284022340321174204360685113185873673761/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "8540697646288609141782189841087589039413380718430713979093/6277101735386680763835789423207666416102355444464034512896",
          "4270348823144304570891094920543794519706690359216813748319/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "18831696600299588268235285177049482308043485536189648615707/6277101735386680763835789423207666416102355444464034512896",
          "1176981037518724266764705323565592644252717846011853038509/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "5435964553138534862456967491256930802883185914610589448225/3138550867693340381917894711603833208051177722232017256448",
          "5435964553138534862456967491256930802883185914610589448435/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "9415978739712418366336452109297056948916576610289671767415/3138550867693340381917894711603833208051177722232017256448",
          "588498671232026147896028256831066059307286038143104485477/196159429230833773869868419475239575503198607639501078528"
        ],
        "imag": [
          "10870781317846149025234116300539608403043202239646395306273/6277101735386680763835789423207666416102355444464034512896",
          "2717695329461537256308529075134902100760800559911598826673/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "9415271668028165496677867487850878002973872536395126417727/3138550867693340381917894711603833208051177722232017256448",
          "18830543336056330993355734975701756005947745072791426088189/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5436850198234487133222812930892516002609801317445291087917/3138550867693340381917894711603833208051177722232017256448",
          "-5436850198234487133222812930892516002609801317444850355317/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "18831023305814511304607760372554954547990466087239155983735/6277101735386680763835789423207666416102355444464034512896",
          "9415511652907255652303880186277477273995233043620164618235/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-10872625638249011218516558870318868537565087741418778383685/6277101735386680763835789423207666416102355444464034512896",
          "-2718156409562252804629139717579717134391271935354474229621/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-21744387779010244331597516802218197172402884082184046373567/6277101735386680763835789423207666416102355444464034512896",
          "-21744387779010244331597516802218197172402884082184046372967/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "469843498074085805025233993892825067542764379195506727/6277101735386680763835789423207666416102355444464034512896",
          "469843498074085805025233993892825067542764379195507327/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-7717151420091640699004348146881539053471836116685124467095/3138550867693340381917894711603833208051177722232017256448",
          "-15434302840183281398008696293763078106943672233368987349735/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2863790672225023578969743526551967470894668420602969240713/3138550867693340381917894711603833208051177722232017256448",
          "-5727581344450047157939487053103934941789336841204769390925/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "4562400150706592675823512336127821857411185651212527854715/6277101735386680763835789423207666416102355444464034512896",
          "1140600037676648168955878084031955464352796412803447359793/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "2813924860576327683614698370123138719349775936688503939841/6277101735386680763835789423207666416102355444464034512896",
          "1406962430288163841807349185061569359674887968344836515171/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-4563615457642011332856805353329912939760390786076344013321/6277101735386680763835789423207666416102355444464034512896",
          "-4563615457642011332856805353329912939760390786075082410541/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-12279297262002226118550123631399791886402312339187986726541/3138550867693340381917894711603833208051177722232017256448",
          "-24558594524004452237100247262799583772804624678374804356955/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "15434162291467825788904470268027150492248981991978236567735/6277101735386680763835789423207666416102355444464034512896",
          "15434162291467825788904470268027150492248981991979498170517/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-4004392072184064426699521809106427163427058228732608545025/1569275433846670190958947355801916604025588861116008628224",
          "-8008784144368128853399043618212854326854116457464632541985/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395228319213572551998227454311727744806230489614672231055/6277101735386680763835789423207666416102355444464034512896",
          "17395228319213572551998227454311727744806230489617195371931/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-13047008539399103443459219576601142569079532715003212817789/6277101735386680763835789423207666416102355444464034512896",
          "-1630876067424887930432402447075142821134941589375109330801/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-2718081082266936599504391980470353595274068970821717661599/784637716923335095479473677900958302012794430558004314112",
          "-21744648658135492796035135843762828762192551766573741291985/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1617631928994785484843915968146027790712353953979096801/6277101735386680763835789423207666416102355444464034512896",
          "202203991124348185605489496018253473839044244247387201/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-7716574787970012061564573046207675902423965884985719897671/3138550867693340381917894711603833208051177722232017256448",
          "-15433149575940024123129146092415351804847931769970178180375/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "4004512039573999208355018447798739667299159405726345459549/1569275433846670190958947355801916604025588861116008628224",
          "16018048158295996833420073791194958669196637622906550969241/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "2281536722595834819725518570311174808732102550081216922641/3138550867693340381917894711603833208051177722232017256448",
          "4563073445191669639451037140622349617464205100163695460251/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "12279239802551204313522596111477934431340617753664010233657/3138550867693340381917894711603833208051177722232017256448",
          "12279239802551204313522596111477934431340617753664594799179/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-4562201314273505593539636110437555047874982638287839955351/6277101735386680763835789423207666416102355444464034512896",
          "-1140550328568376398384909027609388761968745659571644580515/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-2814112809689328945420505100474943364541819803839436723637/6277101735386680763835789423207666416102355444464034512896",
          "-2814112809689328945420505100474943364541819803838267586967/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "964693529067384451060600882129144365130729320332364842339/392318858461667547739736838950479151006397215279002157056",
          "15435096465078151216969614114066309842091669125319099110717/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1431459666839725634238146983608192071725014266533574689299/1569275433846670190958947355801916604025588861116008628224",
          "1431459666839725634238146983608192071725014266533866973467/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8697374174727696120373101028729264601381754737582884526183/3138550867693340381917894711603833208051177722232017256448",
          "8697374174727696120373101028729264601381754737584146127029/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-6524041648809533245694143284033653018367023804237508325189/3138550867693340381917894711603833208051177722232017256448",
          "-6524041648809533245694143284033653018367023804236339199059/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-10873700396468974266445625861785032005219602634890816425779/6277101735386680763835789423207666416102355444464034512896",
          "-2718425099117243566611406465446258001304900658722366615173/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-9415271668028165496677867487850878002973872536395783921415/3138550867693340381917894711603833208051177722232017256448",
          "-9415271668028165496677867487850878002973872536395055540401/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-5436312819124505609258279435159434268782543870709506316815/3138550867693340381917894711603833208051177722232017256448",
          "-10872625638249011218516558870318868537565087741417662668539/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9415511652907255652303880186277477273995233043620235495557/3138550867693340381917894711603833208051177722232017256448",
          "-18831023305814511304607760372554954547990466087239014229085/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-2601474671676301521833981175579172219548627394968192919935/6277101735386680763835789423207666416102355444464034512896",
          "-2601474671676301521833981175579172219548627394965493054891/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10794257372212739142506702499914108115109322746448971452367/3138550867693340381917894711603833208051177722232017256448",
          "-21588514744425478285013404999828216230218645492895029401997/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-650637357474066142440762041761333921800785572109999182603/1569275433846670190958947355801916604025588861116008628224",
          "-650637357474066142440762041761333921800785572109324207179/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-10794017387333648986880689801487508844087962239224519881039/3138550867693340381917894711603833208051177722232017256448",
          "-10794017387333648986880689801487508844087962239223063124043/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "21744344299181399487599634967367640722386735551169142019189/6277101735386680763835789423207666416102355444464034512896",
          "10872172149590699743799817483683820361193367775584571009813/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-97849810299846727446177777245629322161577397268426631/1569275433846670190958947355801916604025588861116008628224",
          "-195699620599693454892355554491258644323154794536853055/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-21744692148848117223932932840924903984064853894467715107881/6277101735386680763835789423207666416102355444464034512896",
          "-21744692148848117223932932840924903984064853894467715107441/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1696087033223695870849378845379544971260497859546820963/6277101735386680763835789423207666416102355444464034512896",
          "848043516611847935424689422689772485630248929773410689/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-8697407186512950828947371952454487809167880322945969785355/3138550867693340381917894711603833208051177722232017256448",
          "-543587949157059426809210747028405488072992520184049785121/196159429230833773869868419475239575503198607639501078528"
        ],
        "imag": [
          "6523838192436077282732677948360146784323901685953858333759/3138550867693340381917894711603833208051177722232017256448",
          "13047676384872154565465355896720293568647803371909479570941/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "4348790574460418569381982346527612370875223245907580885453/1569275433846670190958947355801916604025588861116008628224",
          "17395162297841674277527929386110449483500892983632669988649/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-13047415467354166488560119292310412339262202990453931214789/6277101735386680763835789423207666416102355444464034512896",
          "-3261853866838541622140029823077603084815550747613042077841/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-2718081091609215441763472065020780169219907091296577263799/784637716923335095479473677900958302012794430558004314112",
          "-21744648732873723534107776520166241353759256730372618109795/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "173968671230246102489089630426019791919755970842922765/6277101735386680763835789423207666416102355444464034512896",
          "173968671230246102489089630426019791919755970842923361/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-13046741397225172433159370483038868482002177866235314834601/3138550867693340381917894711603833208051177722232017256448",
          "-6523370698612586216579685241519434241001088933116999932875/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-2174243069314069170461510869952418300845204036892543396787/6277101735386680763835789423207666416102355444464034512896",
          "-271780383664258646307688858744052287605650504611289004353/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "271815719302899951595680934989786539540926638907690322193/392318858461667547739736838950479151006397215279002157056",
          "1087262877211599806382723739959146158163706555631418773197/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "67939660022965137635964799216354991822496423634703770169/196159429230833773869868419475239575503198607639501078528",
          "2174069120734884404350873574923359738319885556312752007373/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4349421161647766616627195725404398979201352184905293281285/3138550867693340381917894711603833208051177722232017256448",
          "8698842323295533233254391450808797958402704369813216495375/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "7610198667520301120665371972663065648849318426513690017707/3138550867693340381917894711603833208051177722232017256448",
          "15220397335040602241330743945326131297698636853029611381431/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "13046284774365956271078552187692413647151879962442613504553/6277101735386680763835789423207666416102355444464034512896",
          "13046284774365956271078552187692413647151879962445243437357/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-7610633572889010059639772450408757882486463591645909517457/3138550867693340381917894711603833208051177722232017256448",
          "-7610633572889010059639772450408757882486463591644793844447/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395614607200449294857749785976951156064920045992100910381/6277101735386680763835789423207666416102355444464034512896",
          "4348903651800112323714437446494237789016230011499247229675/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-13046928411855653592676799979088645540093403235983051762461/6277101735386680763835789423207666416102355444464034512896",
          "-6523464205927826796338399989544322770046701617989424166237/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10872193857577896588712395644063151676346166357632119508285/3138550867693340381917894711603833208051177722232017256448",
          "5436096928788948294356197822031575838173083178816059754345/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-1913517603192836678145000323936042467987051477777604823/6277101735386680763835789423207666416102355444464034512896",
          "-956758801596418339072500161968021233993525738888802013/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "3261418969439239069793909476549719844179535116147319669061/1569275433846670190958947355801916604025588861116008628224",
          "13045675877756956279175637906198879376718140464591908656451/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-15222310853427423122836651477781694386781653718390215250585/6277101735386680763835789423207666416102355444464034512896",
          "-15222310853427423122836651477781694386781653718387983832119/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "2174558377546531108900650135273443967885167197515172597003/1569275433846670190958947355801916604025588861116008628224",
          "4349116755093062217801300270546887935770334395031660184109/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "3805273297211962876500302039031197390073360559293624168479/1569275433846670190958947355801916604025588861116008628224",
          "475659162151495359562537754878899673759170069911772752887/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4348964547473317667216202514792869592673611121233637780947/6277101735386680763835789423207666416102355444464034512896",
          "2174482273736658833608101257396434796336805560618133878129/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "2174417037201671371736237427451217274022093978978328709103/6277101735386680763835789423207666416102355444464034512896",
          "271802129650208921467029678431402159252761747372570013953/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-3261696209040479403797788754917867477551733364457074798699/784637716923335095479473677900958302012794430558004314112",
          "-26093569672323835230382310039342939820413866915653968414281/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2172155591390629934848576229661723880739463694979222478919/6277101735386680763835789423207666416102355444464034512896",
          "-2172155591390629934848576229661723880739463694976991076395/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-4348590515916781660141230876260618486442933395882540561135/1569275433846670190958947355801916604025588861116008628224",
          "-8697181031833563320282461752521236972885866791762637075711/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "6524081720185333730674337604971030183908301563189298031721/3138550867693340381917894711603833208051177722232017256448",
          "13048163440370667461348675209942060367816603126382799606235/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "3261919096218038641366338974180073392161950842976785346527/1569275433846670190958947355801916604025588861116008628224",
          "50967485878406853771349046471563646752530481921523651767/24519928653854221733733552434404946937899825954937634816"
        ],
        "imag": [
          "17394814373025901657894743904908975618335760645889416416731/6277101735386680763835789423207666416102355444464034512896",
          "17394814373025901657894743904908975618335760645892116277851/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-6523707733677083244280059646155206169631101495227253248099/3138550867693340381917894711603833208051177722232017256448",
          "-13047415467354166488560119292310412339262202990451593029955/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-17395162297841674277527929386110449483500892983632846695793/6277101735386680763835789423207666416102355444464034512896",
          "-8697581148920837138763964693055224741750446491815073417335/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-13046919696096294796991886139937370440594261909001857447127/6277101735386680763835789423207666416102355444464034512896",
          "-6523459848048147398495943069968685220297130954498201186185/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-17395240601904607167489184423964423579258492829186584319539/6277101735386680763835789423207666416102355444464034512896",
          "-4348810150476151791872296105991105894814623207295360964947/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "13048172156130026257033589049093335467315744453359790440077/6277101735386680763835789423207666416102355444464034512896",
          "13048172156130026257033589049093335467315744453365245505039/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "17394736068962968767933488867055001522578160800335678808929/6277101735386680763835789423207666416102355444464034512896",
          "17394736068962968767933488867055001522578160800340819236789/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-4707980631658999615367050387184703047921330299978545127765/1569275433846670190958947355801916604025588861116008628224",
          "-4707980631658999615367050387184703047921330299978545127657/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-10870789850926251307283505240155991149452029442828636971301/6277101735386680763835789423207666416102355444464034512896",
          "-2717697462731562826820876310038997787363007360707159242721/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-18832183484785485506546723129124245663800229575842361301433/6277101735386680763835789423207666416102355444464034512896",
          "-2354022935598185688318340391140530707975028696980295162625/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-10871137745269294083143899051375147782349854423313520145277/6277101735386680763835789423207666416102355444464034512896",
          "-2717784436317323520785974762843786945587463605828380036215/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-18830766069075062057407203230340818508725200998585718509619/6277101735386680763835789423207666416102355444464034512896",
          "-18830766069075062057407203230340818508725200998584545269807/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "679593345984859849455079617154032933741212474494275843191/392318858461667547739736838950479151006397215279002157056",
          "5436746767878878795640636937232263469929699795954647497807/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-18830348565949666390149669228052219792117084148016329811343/6277101735386680763835789423207666416102355444464034512896",
          "-9415174282974833195074834614026109896058542074007578285765/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "5436807638171283459913282569131660391492907575699894241365/3138550867693340381917894711603833208051177722232017256448",
          "1359201909542820864978320642282915097873226893925083748411/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-5436842442562452889046590148278320298740030779809316067329/3138550867693340381917894711603833208051177722232017256448",
          "-5436842442562452889046590148278320298740030779809316067031/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-18830731264683885611708633134806097466870055063542879127859/6277101735386680763835789423207666416102355444464034512896",
          "-18830731264683885611708633134806097466870055063542879127263/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-19569269962078810507727359417123666973809575141720101222347/6277101735386680763835789423207666416102355444464034512896",
          "-19569269962078810507727359417123666973809575141718839630539/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "8698271607032633745581636096172169447359574487774630530245/3138550867693340381917894711603833208051177722232017256448",
          "271820987719769804549426128005380295229986702742975471483/98079714615416886934934209737619787751599303819750539264"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-2174404928304829516124933391930603297912350089533268967649/6277101735386680763835789423207666416102355444464034512896",
          "-67950154009525922378904168497831353059760940297875230495/196159429230833773869868419475239575503198607639501078528"
        ],
        "imag": [
          "2174452682839163396798595319758441200196257099751093031119/3138550867693340381917894711603833208051177722232017256448",
          "4348905365678326793597190639516882400392514199503355176659/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "2175317850851463301306877393299146168008220571223921965093/6277101735386680763835789423207666416102355444464034512896",
          "1087658925425731650653438696649573084004110285612591787613/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "17395430224601108952493209989363206792150487076498563628349/6277101735386680763835789423207666416102355444464034512896",
          "8697715112300554476246604994681603396075243538249866374199/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "2446288078151281702681824335286375460878982647862766151433/784637716923335095479473677900958302012794430558004314112",
          "19570304625210253621454594682291003687031861182903390821599/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "4347374873088772587669594434247151581215735449882099931819/6277101735386680763835789423207666416102355444464034512896",
          "2173687436544386293834797217123575790607867724941634525935/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1301126004951890483759418086856718160043385975404506194203/3138550867693340381917894711603833208051177722232017256448",
          "-325281501237972620939854521714179540010846493850811153037/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-21082187317924392004003685054783191044530893769080837667/6129982163463555433433388108601236734474956488734408704",
          "-10794079906777288706049886748048993814799817609768219776729/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-2718355981743854683253664679042801781341288295922612836097/1569275433846670190958947355801916604025588861116008628224",
          "-10873423926975418733014658716171207125365153183690451343587/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9415191685170421417924119661793470416986115041528997976993/3138550867693340381917894711603833208051177722232017256448",
          "-588449480323151338620257478862091901061632190095562373537/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-19570426419639746911788357735521660656769695343049149858735/6277101735386680763835789423207666416102355444464034512896",
          "-19570426419639746911788357735521660656769695343047888236413/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-543467521577342675925188365284522399324035007398528771777/784637716923335095479473677900958302012794430558004314112",
          "-4347740172618741407401506922276179194592280059187061019237/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-2175978888991161587443465712617195697480587141431706302313/6277101735386680763835789423207666416102355444464034512896",
          "-2175978888991161587443465712617195697480587141430444679991/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-8697749880795245716756439869451214766022665197363340082071/3138550867693340381917894711603833208051177722232017256448",
          "-4348874940397622858378219934725607383011332598681377752291/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "543475108785259963041839373628929753233297998491673134583/1569275433846670190958947355801916604025588861116008628224",
          "543475108785259963041839373628929753233297998491988544745/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-4349201056425942721931962936476467930058766938723810780333/6277101735386680763835789423207666416102355444464034512896",
          "-4349201056425942721931962936476467930058766938722641619727/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "19568469706374434505057540781218977815348715755075511086427/6277101735386680763835789423207666416102355444464034512896",
          "4892117426593608626264385195304744453837178938769193181769/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-17397378148523088415300869755391316984119934124831649468537/6277101735386680763835789423207666416102355444464034512896",
          "-17397378148523088415300869755391316984119934124830480307929/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1301334756514588317388185088001017518347444400689200558547/3138550867693340381917894711603833208051177722232017256448",
          "-2602669513029176634776370176002035036694888801375877892161/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-337316899283427917822579136873387210511344543422346137549/98079714615416886934934209737619787751599303819750539264",
          "-10794140777069693370322532379948390736363025389513907252339/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "2717725731951342007735264128466543136084433538331179016471/1569275433846670190958947355801916604025588861116008628224",
          "10870902927805368030941056513866172544337734153326066058601/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2353980531768505518797336917223403696179839620324288117769/784637716923335095479473677900958302012794430558004314112",
          "-18831844254148044150378695337787229569438716962592848171625/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "10871024668390177359486347777664966387464149712816091057557/6277101735386680763835789423207666416102355444464034512896",
          "10871024668390177359486347777664966387464149712817441050275/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-18832261757273439817636229340075828286046833813163693640429/6277101735386680763835789423207666416102355444464034512896",
          "-18832261757273439817636229340075828286046833813162236869901/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-19997117043677761959121262198906499995983997002995933025467/6277101735386680763835789423207666416102355444464034512896",
          "-2499639630459720244890157774863312499497999625374154137079/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-2135130491291909178633422985817632783818250110872997605753/1569275433846670190958947355801916604025588861116008628224",
          "-8540521965167636714533691943270531135273000443489076904949/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        0,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-9998619392131285643833276731352646919555206281243654017733/3138550867693340381917894711603833208051177722232017256448",
          "-4999309696065642821916638365676323459777603140621152017495/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-2135026115510560261819039485245483104666220898230650432591/1569275433846670190958947355801916604025588861116008628224",
          "-2135026115510560261819039485245483104666220898229922050261/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "10871920582143153403252526688139629033050114411504618547181/6277101735386680763835789423207666416102355444464034512896",
          "10871920582143153403252526688139629033050114411504618547601/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-18831470629586555789899466390504283042267518816870257098011/6277101735386680763835789423207666416102355444464034512896",
          "-4707867657396638947474866597626070760566879704217564274393/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-10871572662749731430582864165490577683228171835632537620071/6277101735386680763835789423207666416102355444464034512896",
          "-10871572662749731430582864165490577683228171835632537619649/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9415865777168491741733846184791530793097252237323486628347/3138550867693340381917894711603833208051177722232017256448",
          "18831731554336983483467692369583061586194504474646973257131/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-19996996842236485751209466064464838855255104466904344893637/6277101735386680763835789423207666416102355444464034512896",
          "-9998498421118242875604733032232419427627552233451409085215/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-4270637467837661425608168090676087658573209299167958130041/3138550867693340381917894711603833208051177722232017256448",
          "-4270637467837661425608168090676087658573209299166942093151/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "4999162230710765944634950885453946876358290472757684310725/1569275433846670190958947355801916604025588861116008628224",
          "9998324461421531889269901770907893752716580945516131983053/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "2135253502731223789412027550568349193304858235139292006795/1569275433846670190958947355801916604025588861116008628224",
          "4270507005462447578824055101136698386609716470279600050481/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-10872641162713605744607498525727790224629101163537661714451/6277101735386680763835789423207666416102355444464034512896",
          "-1359080145339200718075937315715973778078637645442207714231/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-9415591633053551220368519028526556021165445798899145531501/3138550867693340381917894711603833208051177722232017256448",
          "-18831183266107102440737038057053112042330891597798291062399/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "26093411508411494899319597079237874669711277881856861070541/6277101735386680763835789423207666416102355444464034512896",
          "26093411508411494899319597079237874669711277881859004061651/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2174315741722242433004142679834618175030833675228594419161/6277101735386680763835789423207666416102355444464034512896",
          "2174315741722242433004142679834618175030833675230936712077/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-2174424881777367875729785932685227706016031153408361900055/3138550867693340381917894711603833208051177722232017256448",
          "-4348849763554735751459571865370455412032062306814580808999/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-67956347037552993192705344165180911717733152946965710849/196159429230833773869868419475239575503198607639501078528",
          "-2174603105201695782166571013285789174967460894300560454251/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-4348989006997665437029313892474560080544192255190388794797/3138550867693340381917894711603833208051177722232017256448",
          "-8697978013995330874058627784949120161088384510378634596353/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-15221152208321283781312277705232639802370428947575330411341/6277101735386680763835789423207666416102355444464034512896",
          "-15221152208321283781312277705232639802370428947572988123669/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-13046235811468006301131734906269247746768888488791564737657/6277101735386680763835789423207666416102355444464034512896",
          "-13046235811468006301131734906269247746768888488789421744415/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "15221700496551164824042932017762589346234041824421670317881/6277101735386680763835789423207666416102355444464034512896",
          "951356281034447801502683251110161834139627614026500787847/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1300781673910160862974248385088042173316105547713782724893/3138550867693340381917894711603833208051177722232017256448",
          "-2601563347820321725948496770176084346632211095423144668043/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2698513925284295524940558900843774618060751733835223631637/784637716923335095479473677900958302012794430558004314112",
          "-21588111402274364199524471206750196944486013870676798797063/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10872902087464033438175724504806568768556086821314377872865/6277101735386680763835789423207666416102355444464034512896",
          "2718225521866008359543931126201642192139021705328594468419/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "18830835346713680468067375534404060692508949021926210134765/6277101735386680763835789423207666416102355444464034512896",
          "9415417673356840234033687767202030346254474510963105067787/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-13046357590712136008104137486262581182932084531498276449711/6277101735386680763835789423207666416102355444464034512896",
          "-13046357590712136008104137486262581182932084531496133414467/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "15221335191958598245535025471814991390665485486457716576975/6277101735386680763835789423207666416102355444464034512896",
          "15221335191958598245535025471814991390665485486460058910051/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-2174616269723762708331028426670904154668529175330715751549/1569275433846670190958947355801916604025588861116008628224",
          "-8698465078895050833324113706683616618674116701320719970951/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-7610349954542861461851467307857384520453457845758005973715/3138550867693340381917894711603833208051177722232017256448",
          "-7610349954542861461851467307857384520453457845756834807177/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-2174537945934193563763853048904878261662318276088092981807/3138550867693340381917894711603833208051177722232017256448",
          "-4349075891868387127527706097809756523324636552174042926239/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2174063834994562701041367021478842846812866345888904437411/6277101735386680763835789423207666416102355444464034512896",
          "-2174063834994562701041367021478842846812866345886562109581/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "26093550642082151996286294768106902975108895209120958419369/6277101735386680763835789423207666416102355444464034512896",
          "26093550642082151996286294768106902975108895209123101456745/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "33955744177675932588141409160935030517614232705715609185/98079714615416886934934209737619787751599303819750539264",
          "543291906842814921410262546574960488281827723292035328917/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "2601563359655962615577622480392501148998383383229051730353/6277101735386680763835789423207666416102355444464034512896",
          "2601563359655962615577622480392501148998383383233472579687/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "21588546292639358395709994631688323860999037738903559542455/6277101735386680763835789423207666416102355444464034512896",
          "21588546292639358395709994631688323860999037738908549843967/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "21588198385081647450833119929679871130779032975902859490039/6277101735386680763835789423207666416102355444464034512896",
          "21588198385081647450833119929679871130779032975905772969123/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2601389394041431184428228363959767072904325951393618076961/6277101735386680763835789423207666416102355444464034512896",
          "-2601389394041431184428228363959767072904325951390918209435/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-5397114827458018786100336477189662418676504658420622282061/1569275433846670190958947355801916604025588861116008628224",
          "-2698557413729009393050168238594831209338252329209946956145/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "2601737313434853157097890886608818422726268527262999136967/6277101735386680763835789423207666416102355444464034512896",
          "2601737313434853157097890886608818422726268527265699004493/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8541144467382288559617660336704577643999839625540861618599/6277101735386680763835789423207666416102355444464034512896",
          "2135286116845572139904415084176144410999959906386578893137/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-19997040327722271862967396515609376638600645113083286837291/6277101735386680763835789423207666416102355444464034512896",
          "-9998520163861135931483698257804688319300322556539278033687/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        3
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-4270572239608964724623393023460497223183005956676111336567/3138550867693340381917894711603833208051177722232017256448",
          "-4270572239608964724623393023460497223183005956673384355113/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "19996605437357277666781873090671249722087621244851795295711/6277101735386680763835789423207666416102355444464034512896",
          "9998302718678638833390936545335624861043810622428263036347/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-12231356754589502939079921285267788990290565664539829/196159429230833773869868419475239575503198607639501078528",
          "-391403416146864094050557481128569247689298101265274109/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21744692211472930845875351458812277987629309851460173729019/6277101735386680763835789423207666416102355444464034512896",
          "-21744692211472930845875351458812277987629309851460173728579/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-848028904295621278405022034263219548883402641204348659/3138550867693340381917894711603833208051177722232017256448",
          "-1696057808591242556810044068526439097766805282408696903/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21744344236557788250536113864464140604926841570602402540739/6277101735386680763835789423207666416102355444464034512896",
          "-21744344236557788250536113864464140604926841570602402540301/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "1252480909212752038131590761769328514837359639293278471/6277101735386680763835789423207666416102355444464034512896",
          "1252480909212752038131590761769328514837359639646818565/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1359036193665409868628018609205286661476794191910685248537/392318858461667547739736838950479151006397215279002157056",
          "5436144774661639474512074436821146645907176767643028664713/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "417490157762677306364505393942839915309371872013576431/3138550867693340381917894711603833208051177722232017256448",
          "834980315525354612729010787885679830618743744380692959/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10872228674692080599181583787995916004463722175745230805235/3138550867693340381917894711603833208051177722232017256448",
          "21744457349384161198363167575991832008927444351491612292729/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-21744387798655344299515102476251152380822920862670616709025/6277101735386680763835789423207666416102355444464034512896",
          "-2718048474831918037439387809531394047602865107833827088553/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "86971810772623263105232444234778084517258459374354241/3138550867693340381917894711603833208051177722232017256448",
          "173943621545246526210464888469556169034516918748709085/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "19569892484485759207167498377357807739739868872313923340985/6277101735386680763835789423207666416102355444464034512896",
          "9784946242242879603583749188678903869869934436157548291603/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-17395745063184146295213791151196322869853944959452918890289/6277101735386680763835789423207666416102355444464034512896",
          "-17395745063184146295213791151196322869853944959452037438617/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "1087051955376719114126776770706108035917681346127127425601/3138550867693340381917894711603833208051177722232017256448",
          "135881494422089889265847096338263504489710168265964255839/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "-4349121091910329797187770772504424673944399408926884998967/6277101735386680763835789423207666416102355444464034512896",
          "-1087280272977582449296942693126106168486099852231500886823/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-543934772634860076397678280076098761592857180623929905277/1569275433846670190958947355801916604025588861116008628224",
          "-543934772634860076397678280076098761592857180623636596587/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-17395605866747323319447277411956549162311595131625643616955/6277101735386680763835789423207666416102355444464034512896",
          "-17395605866747323319447277411956549162311595131624762142569/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-611573273935140476140037481250477617923414342045577469359/196159429230833773869868419475239575503198607639501078528",
          "-19570344765924495236481199400015283773549258945457305784727/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2174282213094459842281312993809560943223105961029445844585/3138550867693340381917894711603833208051177722232017256448",
          "-4348564426188919684562625987619121886446211922058010214781/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395405874855531653614916847815182021883277509457673755817/6277101735386680763835789423207666416102355444464034512896",
          "17395405874855531653614916847815182021883277509460020257949/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-13046771831284911716612770815868285448536833020507023177563/6277101735386680763835789423207666416102355444464034512896",
          "-13046771831284911716612770815868285448536833020505260275425/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-21744648649375374796896362847025266211733230559391959561001/6277101735386680763835789423207666416102355444464034512896",
          "-5436162162343843699224090711756316552933307639847989890047/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "478379400798215031162534165296363044105396616231315561/1569275433846670190958947355801916604025588861116008628224",
          "1913517603192860124650136661185452176421586464925263047/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "9785102771696848062997650536196917549742700801006222439239/3138550867693340381917894711603833208051177722232017256448",
          "19570205543393696125995301072393835099485401602013618163229/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "4347364135463806838102450631854369470888408404043164122647/6277101735386680763835789423207666416102355444464034512896",
          "2173682067731903419051225315927184735444204202022022815421/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "543708627349456383748778083028139920373879563869901667921/1569275433846670190958947355801916604025588861116008628224",
          "2174834509397825534995112332112559681495518255480779956435/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "17395414558405931147648250690296723064564479860951202835311/6277101735386680763835789423207666416102355444464034512896",
          "4348853639601482786912062672574180766141119965238021085877/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-135898890715104137612520321044644998509727763759473383337/392318858461667547739736838950479151006397215279002157056",
          "-2174382251441666201800325136714319976155644220150400856101/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2174447481140184137466893038436495700640673585426614506049/3138550867693340381917894711603833208051177722232017256448",
          "4348894962280368274933786076872991401281347170854110543007/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-19568570340125117352539227666242419796479819533959150007385/6277101735386680763835789423207666416102355444464034512896",
          "-9784285170062558676269613833121209898239909766978988365047/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "8698681395940306417863488962126167327910957993106608630079/3138550867693340381917894711603833208051177722232017256448",
          "17397362791880612835726977924252334655821915986214098791069/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8697285405521408586078422172458872897407460011110700342049/3138550867693340381917894711603833208051177722232017256448",
          "17394570811042817172156844344917745794814920022223747271081/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-3262080000225595696253015259639306427864737873918786542733/1569275433846670190958947355801916604025588861116008628224",
          "-815520000056398924063253814909826606966184468479586447245/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "10872289549323278949024148873642293291814353535285432162071/3138550867693340381917894711603833208051177722232017256448",
          "21744579098646557898048297747284586583628707070572214311303/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-313120227303188009532897690442332128709339910049609591/1569275433846670190958947355801916604025588861116008628224",
          "-313120227303188009532897690442332128709339909685414667/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "169878573042063759362212246687436187569745658996018452797/49039857307708443467467104868809893875799651909875269632",
          "21744457349384161198363167575991832008927444351491711945179/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-104372539440669326591126348485709978827342968116539095/784637716923335095479473677900958302012794430558004314112",
          "-417490157762677306364505393942839915309371871737766531/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-8697759464616448717557250851233528127798281701878676065969/3138550867693340381917894711603833208051177722232017256448",
          "-17395518929232897435114501702467056255596563403754652198515/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "203861381981423854766768889509065376100792174933874163477/98079714615416886934934209737619787751599303819750539264",
          "13047128446811126705073208928580184070450699195770860015857/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-8697228878332725695328629745132935780550817063963384400951/3138550867693340381917894711603833208051177722232017256448",
          "-8697228878332725695328629745132935780550817063962034418297/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "13047963385376167796551622925845327089545085320409546369165/6277101735386680763835789423207666416102355444464034512896",
          "13047963385376167796551622925845327089545085320412459932289/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-2718147283916878341076062432316815852236935655890199407989/1569275433846670190958947355801916604025588861116008628224",
          "-10872589135667513364304249729267263408947742623560797631537/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-9415456898821515252166687747617691374824251700556646633515/3138550867693340381917894711603833208051177722232017256448",
          "-4707728449410757626083343873808845687412125850278323316649/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "5436868449524374543927147461418404778878230754535317332827/3138550867693340381917894711603833208051177722232017256448",
          "10873736899048749087854294922836809557756461509070634666075/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "18830652808331295052420727816266353856454264238962498789621/6277101735386680763835789423207666416102355444464034512896",
          "18830652808331295052420727816266353856454264238962498790055/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-1301292971623272570371069094688157764704215092363472523493/3138550867693340381917894711603833208051177722232017256448",
          "-2602585943246545140742138189376315529408430184725418312789/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5397036069812152547952665368836094452310060981440561323733/1569275433846670190958947355801916604025588861116008628224",
          "-21588144279248610191810661475344377809240243925760213174449/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "1300719089932654708596046497903384690299855649607790639335/3138550867693340381917894711603833208051177722232017256448",
          "2601438179865309417192092995806769380599711299217108012869/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "674637664642510801366353411072293959451077596497218989107/196159429230833773869868419475239575503198607639501078528",
          "21588405268560345643723309154313406702434483087913039771907/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-21744648713228816834287356354951010666971194226415822988283/6277101735386680763835789423207666416102355444464034512896",
          "-21744648713228816834287356354951010666971194226415822987685/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "29365896556615680290236396509982436783473766814935371/392318858461667547739736838950479151006397215279002157056",
          "469854344905850884643782344159718988535580269038966537/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "8911245126847542754066912044871077970947762785613851468071/6277101735386680763835789423207666416102355444464034512896",
          "8911245126847542754066912044871077970947762785615994487751/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-13842584354813458530048175576336199633130695737298053560189/6277101735386680763835789423207666416102355444464034512896",
          "-432580761087920579064005486760506238535334241790490977121/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "245101806339220089489524322601583660884461102154878858561/784637716923335095479473677900958302012794430558004314112",
          "245101806339220089489524322601583660884461102155146736021/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-2494399648587238912584921850621671417753171622043310482589/3138550867693340381917894711603833208051177722232017256448",
          "-1247199824293619456292460925310835708876585811021069668215/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "2771694469119839783314881188887457333611114605428025738607/1569275433846670190958947355801916604025588861116008628224",
          "2771694469119839783314881188887457333611114605428561486681/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "11191781762727195015224511853018935881977602094908440966435/3138550867693340381917894711603833208051177722232017256448",
          "22383563525454390030449023706037871763955204189819224229635/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-10978844845329713439846293093832015221829595569529717134423/3138550867693340381917894711603833208051177722232017256448",
          "-21957689690659426879692586187664030443659191139057291276549/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1776220431389094563571826053713679094256202185293843236781/3138550867693340381917894711603833208051177722232017256448",
          "-3552440862778189127143652107427358188512404370585344176795/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "17395437060080356746584298611044591775983791022599351121009/6277101735386680763835789423207666416102355444464034512896",
          "8697718530040178373292149305522295887991895511302240188097/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-6523582554303839345704906672821352839207867736621174942131/3138550867693340381917894711603833208051177722232017256448",
          "-6523582554303839345704906672821352839207867736618883625337/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "21744387723917081382374708675981981773776955064265028510607/6277101735386680763835789423207666416102355444464034512896",
          "21744387723917081382374708675981981773776955064265028511411/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-808808863070787217344487956852933898627232889438000379/3138550867693340381917894711603833208051177722232017256448",
          "-1617617726141574434688975913705867797254465778875999951/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-21958211846157181752955504899318730414833774934840940992003/6277101735386680763835789423207666416102355444464034512896",
          "-10979105923078590876477752449659365207416887467419398954931/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-443931160960288025770001575887723068575707145376989750683/784637716923335095479473677900958302012794430558004314112",
          "-1775724643841152103080006303550892274302828581506787824301/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "5543206628953806867442522976302006025002281247067283515299/3138550867693340381917894711603833208051177722232017256448",
          "11086413257907613734885045952604012050004562494136710112739/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "22383980703051476284928077078250873166051415029905744915769/6277101735386680763835789423207666416102355444464034512896",
          "2797997587881434535616009634781359145756426878738510909079/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "1961086292308286827680375789193395575767507702528167039059/6277101735386680763835789423207666416102355444464034512896",
          "490271573077071706920093947298348893941876925632577523455/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-1247192066460133811474128504830833347604773341599294450197/1569275433846670190958947355801916604025588861116008628224",
          "-623596033230066905737064252415416673802386670799354429935/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "4454782266280022733420018981975888320126492926332041875663/3138550867693340381917894711603833208051177722232017256448",
          "1113695566570005683355004745493972080031623231583278350761/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-13843502160216901380958902772856726333832425338346539350713/6277101735386680763835789423207666416102355444464034512896",
          "-13843502160216901380958902772856726333832425338344196989403/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-17394539610602349784532990920749019309657837047587013878777/6277101735386680763835789423207666416102355444464034512896",
          "-17394539610602349784532990920749019309657837047581884530437/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "6523963362862885369877067424459629935107746698174092206979/3138550867693340381917894711603833208051177722232017256448",
          "3261981681431442684938533712229814967553873349088191790273/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-21588144279248610191810661475344377809240243925762685974235/6277101735386680763835789423207666416102355444464034512896",
          "-10794072139624305095905330737672188904620121962879886247567/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "1301292971623272570371069094688157764704215092362415873057/3138550867693340381917894711603833208051177722232017256448",
          "1301292971623272570371069094688157764704215092363765806827/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "21588405268560345643723309154313406702434483087910566972109/6277101735386680763835789423207666416102355444464034512896",
          "21588405268560345643723309154313406702434483087913480451211/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2601438179865309417192092995806769380599711299217694579537/6277101735386680763835789423207666416102355444464034512896",
          "-650359544966327354298023248951692345149927824803748677999/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1067647194992371399115258577612090670669278972067376290807/784637716923335095479473677900958302012794430558004314112",
          "-1067647194992371399115258577612090670669278972066694399609/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "19996619585742307876950326372814299711144783085035240662003/6277101735386680763835789423207666416102355444464034512896",
          "4999154896435576969237581593203574927786195771260095294975/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        2,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8540280110460964230870760930601152899028277801516088658149/6277101735386680763835789423207666416102355444464034512896",
          "8540280110460964230870760930601152899028277801521543777189/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-19997381202860399925294647876090853902944541008150798385707/6277101735386680763835789423207666416102355444464034512896",
          "-19997381202860399925294647876090853902944541008145657896303/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-5435616637231334466556817675529904486461377732773423883821/3138550867693340381917894711603833208051177722232017256448",
          "-5435616637231334466556817675529904486461377732773423883611/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "18831696579424503692717005204172062820351902876808509135215/6277101735386680763835789423207666416102355444464034512896",
          "4707924144856125923179251301043015705087975719202127283913/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "5435738567598452539358013509604715645610466436187608007149/3138550867693340381917894711603833208051177722232017256448",
          "10871477135196905078716027019209431291220932872375216014715/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-18831957525348912087087967593188302186137954227690326032543/6277101735386680763835789423207666416102355444464034512896",
          "-18831957525348912087087967593188302186137954227690326032107/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "9998439230701862466704826566317032780924515247467524920637/3138550867693340381917894711603833208051177722232017256448",
          "19996878461403724933409653132634065561849030494936576599651/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "16681365853202653916510240775283436712299088531497393525/12259964326927110866866776217202473468949912977468817408",
          "8540859316839758805253243276945119596697133328128697602577/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-9998561161068980539506022400391843940073603950882472423363/3138550867693340381917894711603833208051177722232017256448",
          "-19997122322137961079012044800783687880147207901763418088349/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-8540598370915350410882280887928880230911081977246880705685/6277101735386680763835789423207666416102355444464034512896",
          "-8540598370915350410882280887928880230911081977244848587907/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-1359040543672930945635062623368171720157730404080784843261/392318858461667547739736838950479151006397215279002157056",
          "-21744648698766895130161001973890747522523686465292557491575/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "460897410960486697673520023911933486714840943740834943/3138550867693340381917894711603833208051177722232017256448",
          "921794821920973395347040047823866973429681887481670485/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-1193588216815335007813071340820137708099868474243325566767/3138550867693340381917894711603833208051177722232017256448",
          "-2387176433630670015626142681640275416199736948484508134447/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-629787156059650896566900814786102026679189300097505803567/392318858461667547739736838950479151006397215279002157056",
          "-10076594496954414345070413036577632426867028801557750558161/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "6630295928967448106336754652235606982900333974115108929445/3138550867693340381917894711603833208051177722232017256448",
          "3315147964483724053168377326117803491450166987058090214495/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "28907369281556997064392071200701871380245501996478778023409/6277101735386680763835789423207666416102355444464034512896",
          "28907369281556997064392071200701871380245501996481120322319/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-107268071774193149119019015945908223856474297267626328437/3138550867693340381917894711603833208051177722232017256448",
          "-107268071774193149119019015945908223856474297266554822321/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-5755895736098762981183709541778279535063470271056481034731/3138550867693340381917894711603833208051177722232017256448",
          "-11511791472197525962367419083556559070126940542110619739927/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-10658635420021603753206936922789499783589804998384231832729/6277101735386680763835789423207666416102355444464034512896",
          "-5329317710010801876603468461394749891794902499191044410247/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-3659622129164732575662600734791959624518792001846112311107/3138550867693340381917894711603833208051177722232017256448",
          "-7319244258329465151325201469583919249037584003689882292677/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "8697582942112334309772736209550986848968172475956921026087/3138550867693340381917894711603833208051177722232017256448",
          "2174395735528083577443184052387746712242043118989782852407/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-13047526652312181502184588843189071900296836015545526179247/6277101735386680763835789423207666416102355444464034512896",
          "-13047526652312181502184588843189071900296836015540535957999/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "5436096938210621683947509896218627039184408778602685148645/1569275433846670190958947355801916604025588861116008628224",
          "5436096938210621683947509896218627039184408778602685148847/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-1165655556157118997738708197446185271607088715849917663/6277101735386680763835789423207666416102355444464034512896",
          "-1165655556157118997738708197446185271607088715849916857/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-10660061478166431105623233465361579824850894145552183493879/6277101735386680763835789423207666416102355444464034512896",
          "-5330030739083215552811616732680789912425447072775020200943/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-1829563159961617960357391955828813176587164903618557769931/1569275433846670190958947355801916604025588861116008628224",
          "-3659126319923235920714783911657626353174329807235944352005/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-213093000213386697053170768453119358963985503313852425667/6277101735386680763835789423207666416102355444464034512896",
          "-26636625026673337131646346056639919870498187913963666709/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-5756139142010937366144849336329681964365818086810385257081/3138550867693340381917894711603833208051177722232017256448",
          "-11512278284021874732289698672659363928731636173618428138449/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "1657766141065693701209181418410173120214634016324482583019/784637716923335095479473677900958302012794430558004314112",
          "6631064564262774804836725673640692480858536065299001884645/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "28906677130031213294929236988261319978508085935521693843353/6277101735386680763835789423207666416102355444464034512896",
          "28906677130031213294929236988261319978508085935524036249691/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-1194609255439983976299719390808154048100184944281239594407/3138550867693340381917894711603833208051177722232017256448",
          "-1194609255439983976299719390808154048100184944280168041837/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-10075885260238458326839008103270463977641738796549560134627/6277101735386680763835789423207666416102355444464034512896",
          "-10075885260238458326839008103270463977641738796547217728287/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-8697405405522303214679717625357130212491426254946101719245/3138550867693340381917894711603833208051177722232017256448",
          "-17394810811044606429359435250714260424982852509887782464755/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "13047565173344982648246425888000947675462292992919628418991/6277101735386680763835789423207666416102355444464034512896",
          "3261891293336245662061606472000236918865573248231154700735/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "8540859316839758805253243276945119596697133328126224792101/6277101735386680763835789423207666416102355444464034512896",
          "8540859316839758805253243276945119596697133328129138295267/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-624902451918866404169051660394814548807782202966786349433/196159429230833773869868419475239575503198607639501078528",
          "-19996878461403724933409653132634065561849030494934463259065/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-8540598370915350410882280887928880230911081977247321398375/6277101735386680763835789423207666416102355444464034512896",
          "-1067574796364418801360285110991110028863885247155550986901/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "9998561161068980539506022400391843940073603950881415753069/3138550867693340381917894711603833208051177722232017256448",
          "19997122322137961079012044800783687880147207901765531428933/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "10794048614318429963251309711973487418873882211080646798573/3138550867693340381917894711603833208051177722232017256448",
          "10794048614318429963251309711973487418873882211083726326983/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-2602031324602838746909672272741180428633342078906666257479/6277101735386680763835789423207666416102355444464034512896",
          "-2602031324602838746909672272741180428633342078900996984475/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-674639134431778816146520518510459003459414277006047254653/196159429230833773869868419475239575503198607639501078528",
          "-21588452301816922116688656592334688110701256864187353070399/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "325249100446254700105979403491163081683485637690238049601/784637716923335095479473677900958302012794430558004314112",
          "2601992803570037600847835227929304653467885101527573760457/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-391420114801278093149010522452223537643140021126016223/6277101735386680763835789423207666416102355444464034512896",
          "-391420114801278093149010522452223537643140021126015803/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-260923911805340851820743311271900683548605238171325049/3138550867693340381917894711603833208051177722232017256448",
          "-521847823610681703641486622543801367097210476342649667/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "195716319909556976343551511446469662455593555824994121/3138550867693340381917894711603833208051177722232017256448",
          "391432639819113952687103022892939324911187111649988665/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "260925738044272184552378778950695433116104566992277467/3138550867693340381917894711603833208051177722232017256448",
          "260925738044272184552378778950695433116104566992277683/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "25049855308676919799662106763120746916458954593067/6277101735386680763835789423207666416102355444464034512896",
          "25049855308676919799662106763120746916461654545547/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "40770857492519725783002569985511077322847608475783725/392318858461667547739736838950479151006397215279002157056",
          "40770857492519725783002569985511077322847608657880975/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-37574873144536457892162547478908014963552178517987/6277101735386680763835789423207666416102355444464034512896",
          "-9393718286134114473040636869727003740887369641377/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-652337372358178277991312055125766736300560396168000869/6277101735386680763835789423207666416102355444464034512896",
          "-652337372358178277991312055125766736300560393254444867/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-391424551428205466375257647816138193924438794217149417/6277101735386680763835789423207666416102355444464034512896",
          "-391424551428205466375257647816138193924438794217148821/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-260927955999734173936408142692201977031066571426134405/3138550867693340381917894711603833208051177722232017256448",
          "-521855911999468347872816285384403954062133142852268213/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-19570588296293596133975801954817294724018165777591568697783/6277101735386680763835789423207666416102355444464034512896",
          "-9785294148146798066987900977408647362009082888794174560543/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-13046515246491085851896900513408272284690605108689576226309/3138550867693340381917894711603833208051177722232017256448",
          "-6523257623245542925948450256704136142345302554343864027001/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "19570588300730223061349028201942658638674447076361440254193/6277101735386680763835789423207666416102355444464034512896",
          "9785294150365111530674514100971329319337223538182329915445/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "13046515250535280245219016178239692585984087570020982863317/3138550867693340381917894711603833208051177722232017256448",
          "1630814406316910030652377022279961573248010946252853879453/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "9785607262216026808057245147566470848503781823483166971029/3138550867693340381917894711603833208051177722232017256448",
          "19571214524432053616114490295132941697007563646969553491137/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "26092560789261135041693995195961598851454437053846119684037/6277101735386680763835789423207666416102355444464034512896",
          "3261570098657641880211749399495199856431804631731227002521/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-4892803629085915676907044612439466223969144224663030162951/1569275433846670190958947355801916604025588861116008628224",
          "-4892803629085915676907044612439466223969144224662225275681/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-13046280396848522982836381627344540932271133488929341866765/3138550867693340381917894711603833208051177722232017256448",
          "-13046280396848522982836381627344540932271133488927493698699/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "313126594156395407804069988876868055072392917383369669/3138550867693340381917894711603833208051177722232017256448",
          "626253188312790815608139977753736110144785841812013607/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "182629998843653512722210264822459310392398204064354483/6277101735386680763835789423207666416102355444464034512896",
          "182629998843653512722210264822459310392398211401424299/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "97857050976517032959632145793431923264859362964763497/1569275433846670190958947355801916604025588861116008628224",
          "391428203906068131838528583173727693059437451859054785/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "260921693490816244167361892471844083397043026164147833/3138550867693340381917894711603833208051177722232017256448",
          "130460846745408122083680946235922041698521513082074119/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "4892855814050896307213618582883666971462931178678362430865/1569275433846670190958947355801916604025588861116008628224",
          "9785711628101792614427237165767333942925862357358334706497/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "6523101055786584604393030030512163834308909560190685807899/1569275433846670190958947355801916604025588861116008628224",
          "26092404223146338417572120122048655337235638240766439661035/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-19571423264292690018893163849595389390007141012147402451369/6277101735386680763835789423207666416102355444464034512896",
          "-19571423264292690018893163849595389390007141012144182761835/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-26092404218709709368356813359211055224035335116342425307225/6277101735386680763835789423207666416102355444464034512896",
          "-26092404218709709368356813359211055224035335116338728877785/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-19572049479749014301579281312921568713828135398700291084575/6277101735386680763835789423207666416102355444464034512896",
          "-305813273121078348462176270514399511153564615604641740979/98079714615416886934934209737619787751599303819750539264"
        ],
        "imag": [
          "-13045967253606900384222321116170796823775574288496960304881/3138550867693340381917894711603833208051177722232017256448",
          "-3261491813401725096055580279042699205943893572123778023601/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "9786024737656550627879216369240924751098141824518640244295/3138550867693340381917894711603833208051177722232017256448",
          "9786024737656550627879216369240924751098141824520250075255/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "203843238274411670754405251551317468319153987921160686951/49039857307708443467467104868809893875799651909875269632",
          "6522983624781173464140968049642158986212927613478066087671/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-313124297642190700863390524503795548578800223724499655/3138550867693340381917894711603833208051177722232017256448",
          "-156562148821095350431695262251897774289400110100877521/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-182617787342666485050151412706487552675897968218887163/6277101735386680763835789423207666416102355444464034512896",
          "-91308893671333242525075706353243776337948980440826987/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "652333719880315612528041119768177237165561735044427975/6277101735386680763835789423207666416102355444464034512896",
          "163083429970078903132010279942044309291390434773551807/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-12524927654338459899831053381560373458231244833459/3138550867693340381917894711603833208051177722232017256448",
          "-25049855308676919799662106763120746916458119471695/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-326168686179089138995656027562883368150280198368056249/3138550867693340381917894711603833208051177722232017256448",
          "-326168686179089138995656027562883368150280196343166621/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "4696859143067057236520318434863501870443580430517/784637716923335095479473677900958302012794430558004314112",
          "18787436572268228946081273739454007481776506819679/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-182626190108779266144335597604984596393375392161465103/6277101735386680763835789423207666416102355444464034512896",
          "-91313095054389633072167798802492298196687691950608641/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "626244785977977544761105105782469024825060148243263467/6277101735386680763835789423207666416102355444464034512896",
          "626244785977977544761105105782469024825060156573265909/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "182621597080369852262976668858839583406189989538139589/6277101735386680763835789423207666416102355444464034512896",
          "182621597080369852262976668858839583406189997798299243/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-313128498739482286216581978949220391270780199877937135/3138550867693340381917894711603833208051177722232017256448",
          "-626256997478964572433163957898440782541560391425892753/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-10873728371169942025812064998519613856643458889367952163115/6277101735386680763835789423207666416102355444464034512896",
          "-10873728371169942025812064998519613856643458889367952162699/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1176917985791006035617527014832984603007250711956452259603/392318858461667547739736838950479151006397215279002157056",
          "-18830687772656096569880432237327753648116011391303236153215/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "5436690220465191242647887007104116933100877926970565657615/3138550867693340381917894711603833208051177722232017256448",
          "10873380440930382485295774014208233866201755853941131315647/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9415213431184315938838220110532642326363136877648819463751/3138550867693340381917894711603833208051177722232017256448",
          "18830426862368631877676440221065284652726273755297638927935/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-2602286796346699030889457682702045683169978858379798116441/6277101735386680763835789423207666416102355444464034512896",
          "-2602286796346699030889457682702045683169978858378271347071/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10794045114351624865135211559933075026733987090640756813729/3138550867693340381917894711603833208051177722232017256448",
          "-337313909823488277035475361247908594585437096582491897859/98079714615416886934934209737619787751599303819750539264"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "650658681646564642851437166753356418402920473451273048635/1569275433846670190958947355801916604025588861116008628224",
          "2602634726586258571405748667013425673611681893806618963911/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1349271946186919651404650946008038690553606988580317418043/392318858461667547739736838950479151006397215279002157056",
          "10794175569495357211237207568064309524428855908643555426585/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10870833342954040349111706137634334968206073115068279944925/6277101735386680763835789423207666416102355444464034512896",
          "10870833342954040349111706137634334968206073115068279945521/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-588496220018467569179666151461744966641310120942651890081/196159429230833773869868419475239575503198607639501078528",
          "-4707969760147740553437329211693959733130480967541215120499/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-26093501870474673157766974017986027424567320471725224657327/6277101735386680763835789423207666416102355444464034512896",
          "-13046750935237336578883487008993013712283660235861540814835/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-2173231057098467855038091981046089888739165244583634324519/6277101735386680763835789423207666416102355444464034512896",
          "-67913470534327120469940374407690309023098913893165375819/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "4348940156350690782843202881832078599717788467286849521539/6277101735386680763835789423207666416102355444464034512896",
          "1087235039087672695710800720458019649929447116822248137299/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "2174422325033333498906976590494175173145077723442916355071/6277101735386680763835789423207666416102355444464034512896",
          "1087211162516666749453488295247087586572538861722629326691/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "1087326342236794831193526114523149176820704707104748923871/784637716923335095479473677900958302012794430558004314112",
          "8698610737894358649548208916185193414565637656840134402255/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "15220790627014715478123633060755649643228603141053851162415/6277101735386680763835789423207666416102355444464034512896",
          "3805197656753678869530908265188912410807150785264048375261/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "6522801522995032092429635617828687709921095656084638429203/3138550867693340381917894711603833208051177722232017256448",
          "6522801522995032092429635617828687709921095656085709934847/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-15222242805237045814196509686466203923024253255923415055621/6277101735386680763835789423207666416102355444464034512896",
          "-15222242805237045814196509686466203923024253255921072716989/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-9998588964463506769554111392251439846585830836633344802965/3138550867693340381917894711603833208051177722232017256448",
          "-2499647241115876692388527848062859961646457709157695043919/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-8540530658787002107184882040156590298978536284810229681745/6277101735386680763835789423207666416102355444464034512896",
          "-8540530658787002107184882040156590298978536284805647095955/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-10871094253241505041315698153896803963595810751073877171337/6277101735386680763835789423207666416102355444464034512896",
          "-10871094253241505041315698153896803963595810751073877170535/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9416113485415260877132803915543609461481813452795840664681/3138550867693340381917894711603833208051177722232017256448",
          "18832226970830521754265607831087218922963626905591681330163/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "6522862420209757696343580443274563186221915709062284460965/3138550867693340381917894711603833208051177722232017256448",
          "13045724840419515392687160886549126372443831418126712060821/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-7610938752853531481873157632544059933823827473191021461765/3138550867693340381917894711603833208051177722232017256448",
          "-15221877505707062963746315265088119867647654946379700524021/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "4349548891995965837220301132933645723897719111157558636511/3138550867693340381917894711603833208051177722232017256448",
          "8699097783991931674440602265867291447795438222317260411913/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "15220338307532637779361139671328654592800039432091255347689/6277101735386680763835789423207666416102355444464034512896",
          "15220338307532637779361139671328654592800039432093597747197/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4349166262247105284102974307857742086308937615710669350741/6277101735386680763835789423207666416102355444464034512896",
          "4349166262247105284102974307857742086308937615712812473265/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2173883045426688888100859989317843069139028516702943199487/6277101735386680763835789423207666416102355444464034512896",
          "1086941522713344444050429994658921534569514258352642819655/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-26093640956418992810714446475962779916106504220727820959639/6277101735386680763835789423207666416102355444464034512896",
          "-13046820478209496405357223237981389958053252110362838918557/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-1086041468482399505755846189647954399450837683205621618633/3138550867693340381917894711603833208051177722232017256448",
          "-2172082936964799011511692379295908798901675366408900797441/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19997177899013319707679592877108914141922747892213851436605/6277101735386680763835789423207666416102355444464034512896",
          "19997177899013319707679592877108914141922747892218980833659/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1067511971052859456828120980511984156869918468950181108285/784637716923335095479473677900958302012794430558004314112",
          "4270047884211437827312483922047936627479673875803015807699/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "4270221834374335613503460475128733137331905418103590588055/3138550867693340381917894711603833208051177722232017256448",
          "1067555458593583903375865118782183284332976354526261834911/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-19997351879089946393652053322961586912768056300455030942023/6277101735386680763835789423207666416102355444464034512896",
          "-19997351879089946393652053322961586912768056300452331019219/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-1067522844807650816850366116749374659909259150025562181697/784637716923335095479473677900958302012794430558004314112",
          "-8540182758461206534802928933994997279274073200201583950397/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "19997003948850386853135762338650206922326353265025510171749/6277101735386680763835789423207666416102355444464034512896",
          "9998501974425193426567881169325103461163176632514105047277/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "21588220698803828992086734081694367326787299889804422403495/6277101735386680763835789423207666416102355444464034512896",
          "2698527587350478624010841760211795915848412486226234844519/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-1301121658142207787433823038413688578190618054746560579761/3138550867693340381917894711603833208051177722232017256448",
          "-2602243316284415574867646076827377156381236109487571003441/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        1,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-10794110334445067580329052087150200887769193054381084952159/3138550867693340381917894711603833208051177722232017256448",
          "-10794110334445067580329052087150200887769193054378356784155/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "1301339103324271013713780136444047100200212321345884589279/3138550867693340381917894711603833208051177722232017256448",
          "650669551662135506856890068222023550100106160674329820107/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "539355548315667116470947280474314687524122029518026967/3138550867693340381917894711603833208051177722232017256448",
          "1078711096631334232941894560948629375048244059036054621/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "10872459080655439374346445136240028882856846955699212883047/3138550867693340381917894711603833208051177722232017256448",
          "5436229540327719687173222568120014441428423477849606441697/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "1600530255764890689972897787380047090527842025087091415/6277101735386680763835789423207666416102355444464034512896",
          "1600530255764890689972897787380047090527842025087092099/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "21744118265545859646915838640858900004983391817559049764763/6277101735386680763835789423207666416102355444464034512896",
          "5436029566386464911728959660214725001245847954389762441363/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-1370861741973569837944522592542621920911331607825002845/6277101735386680763835789423207666416102355444464034512896",
          "-1370861741973569837944522592542621920911331606651717333/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21744994717482121944011390651691642304077992340779198742187/6277101735386680763835789423207666416102355444464034512896",
          "-2718124339685265243001423831461455288009749042597289656533/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-1308379610422655084970269755786054544664754477471428701/6277101735386680763835789423207666416102355444464034512896",
          "-1308379610422655084970269755786054544664754476298143189/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10872020854687308225798669130823657733309546694089579139643/3138550867693340381917894711603833208051177722232017256448",
          "-21744041709374616451597338261647315466619093388178276789363/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-10872902062825156575253398023367385366329866766159602497825/6277101735386680763835789423207666416102355444464034512896",
          "-1359112757853144571906674752920923170791233345769950312097/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-9415217707453363356933950740946878865763248216414779050911/3138550867693340381917894711603833208051177722232017256448",
          "-18830435414906726713867901481893757731526496432829558100775/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "1034085647573766419131489005059947878442918015264291996943/1569275433846670190958947355801916604025588861116008628224",
          "517042823786883209565744502529973939221459007632314744031/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "9493466307951974383147520794453308618017749833122593635535/6277101735386680763835789423207666416102355444464034512896",
          "296670822123499199473360024826665894313054682285126575293/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "210551193238335069780011996802766952560413842161253768729/196159429230833773869868419475239575503198607639501078528",
          "6737638183626722232960383897688542481933242949161470563807/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "31081887268265631079413270959920506879222440511103933458363/6277101735386680763835789423207666416102355444464034512896",
          "31081887268265631079413270959920506879222440511105390232205/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-6736775067004276866705952696536541562429904382419429230213/6277101735386680763835789423207666416102355444464034512896",
          "-3368387533502138433352976348268270781214952191209039624897/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-2334334453442871606058104844208162427546443589515368920451/1569275433846670190958947355801916604025588861116008628224",
          "-9337337813771486424232419376832649710185774358060018903071/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-4134526465565114817857472429043463756809434541716436155751/6277101735386680763835789423207666416102355444464034512896",
          "-4134526465565114817857472429043463756809434541715086175329/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "12251020664410619357280356535797791983642669742789510566879/6277101735386680763835789423207666416102355444464034512896",
          "6125510332205309678640178267898895991821334871395483672807/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-1300901669225592380008970599444646335289571826484749793321/3138550867693340381917894711603833208051177722232017256448",
          "-2601803338451184760017941198889292670579143652966799673523/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21588866223301633985096289234070983396246016865717640034687/6277101735386680763835789423207666416102355444464034512896",
          "-10794433111650816992548144617035491698123008432857363249865/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-5436968228610046235719159729858663245374179011244005367431/3138550867693340381917894711603833208051177722232017256448",
          "-1359242057152511558929789932464665811343544752811001341683/784637716923335095479473677900958302012794430558004314112"
        ],
        "imag": [
          "-18830835282988543814416455652390963897617480589887074641113/6277101735386680763835789423207666416102355444464034512896",
          "-18830835282988543814416455652390963897617480589887074639699/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "4135247358213358549898228005957175815561545276606106112381/6277101735386680763835789423207666416102355444464034512896",
          "2067623679106679274949114002978587907780772638303728073577/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-12251101548232327964703546710983808771781495437569029712803/6277101735386680763835789423207666416102355444464034512896",
          "-6125550774116163982351773355491904385890747718783786436897/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "6737610387910102587307149559199202045811764501821518532735/6277101735386680763835789423207666416102355444464034512896",
          "6737610387910102587307149559199202045811764501822868567507/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9337018669909993030427112090894714903685282116056221747761/6277101735386680763835789423207666416102355444464034512896",
          "9337018669909993030427112090894714903685282116057678586769/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-842428314080006680746954143799441225346750252645618797493/784637716923335095479473677900958302012794430558004314112",
          "-421214157040003340373477071899720612673375126322725020577/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "-31081505642272586770854989421145815505345701691971239567919/6277101735386680763835789423207666416102355444464034512896",
          "-1942594102642036673178436838821613469084106355748111420251/392318858461667547739736838950479151006397215279002157056"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-4136110474835803916152659207109176735064883843349497496689/6277101735386680763835789423207666416102355444464034512896",
          "-4136110474835803916152659207109176735064883843348147445975/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2373361976565454172619326218026012099313792678869085420375/1569275433846670190958947355801916604025588861116008628224",
          "-9493447906261816690477304872104048397255170715474884837597/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-650702073171180331559865155461452841322886353237901472849/1569275433846670190958947355801916604025588861116008628224",
          "-2602808292684721326239460621845811365291545412948905838069/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10793806236511396395773572740218990986524602394380755637249/3138550867693340381917894711603833208051177722232017256448",
          "-21587612473022792791547145480437981973049204788758597609583/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "5436634444468478336389156529874009317835077916072397071159/3138550867693340381917894711603833208051177722232017256448",
          "10873268888936956672778313059748018635670155832146730726879/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9415050815382545761827465864622861591763832171400568861355/3138550867693340381917894711603833208051177722232017256448",
          "18830101630765091523654931729245723183527664342803035210199/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "5436784815554146186956702211668346610704034478250441252293/3138550867693340381917894711603833208051177722232017256448",
          "10873569631108292373913404423336693221408068956502819089143/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9415584533565089502314712702519499222808156339956798765753/3138550867693340381917894711603833208051177722232017256448",
          "18831169067130179004629425405038998445616312679915495018995/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "2601678940428532446354129033551051306336938494479201767069/6277101735386680763835789423207666416102355444464034512896",
          "162604933776783277897133064596940706646058655905192181411/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "10793868435522722552605478822888111668645704973622584131929/3138550867693340381917894711603833208051177722232017256448",
          "10793868435522722552605478822888111668645704973624481605371/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        4
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "2602932690707373639903272787184052729533750571435330580029/6277101735386680763835789423207666416102355444464034512896",
          "650733172676843409975818196796013182383437642859800934989/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "21588741825278981671432477068732742032003811707227274482253/6277101735386680763835789423207666416102355444464034512896",
          "21588741825278981671432477068732742032003811707231069461645/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "5436029574423966372365906851721110054615053473761072540695/1569275433846670190958947355801916604025588861116008628224",
          "21744118297695865489463627406884440218460213895044290163469/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1078679767135967269732381891444093986112626233306481203/6277101735386680763835789423207666416102355444464034512896",
          "-1078679767135967269732381891444093986112626233306480519/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-10872459064579330702242235992652247150829861078795761148809/3138550867693340381917894711603833208051177722232017256448",
          "-5436229532289665351121117996326123575414930539397880574231/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "1600597481776975416069310874609120606472444818459021883/6277101735386680763835789423207666416102355444464034512896",
          "800298740888487708034655437304560303236222409229511283/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "-8697205436970042650895204037713208281362963682859134264321/3138550867693340381917894711603833208051177722232017256448",
          "-4348602718485021325447602018856604140681481841428980509259/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "3261880419323291914051713333777992667332747722290629214261/1569275433846670190958947355801916604025588861116008628224",
          "13047521677293167656206853335111970669330990889164279801153/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "17395210705402881216811252653846470645925435628263154171183/6277101735386680763835789423207666416102355444464034512896",
          "17395210705402881216811252653846470645925435628265500662789/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-6524021797503904332176595132047567847975675353874716171259/3138550867693340381917894711603833208051177722232017256448",
          "-13048043595007808664353190264095135695951350707747669398407/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10871616125963782884213482571575404304148168624083944124193/6277101735386680763835789423207666416102355444464034512896",
          "5435808062981891442106741285787702152074084312041972062619/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-9416087488182003879984777327841328082636744655605091148985/3138550867693340381917894711603833208051177722232017256448",
          "-18832174976364007759969554655682656165273489311210182296927/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-597105478682410997180779230112624506313662670337088166401/1569275433846670190958947355801916604025588861116008628224",
          "-2388421914729643988723116920450498025254650681345545976895/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5038065198223235370370741385322863380609840402426029822693/3138550867693340381917894711603833208051177722232017256448",
          "-10076130396446470740741482770645726761219680804849252955937/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "13260924086461726593973261755759533939566695952305892015305/6277101735386680763835789423207666416102355444464034512896",
          "13260924086461726593973261755759533939566695952308698704013/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "28907226693043342533441305044436938832507057489826128772525/6277101735386680763835789423207666416102355444464034512896",
          "3613403336630417816680163130554617354063382186228616932747/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-106770683021318195601831122683003899262639642563170083237/3138550867693340381917894711603833208051177722232017256448",
          "-106770683021318195601831122683003899262639642561766743715/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-5756077472257269385033653107654456357435598041772823916337/3138550867693340381917894711603833208051177722232017256448",
          "-2878038736128634692516826553827228178717799020885710290159/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-10659760637152242129067327168363082198986274248384044685125/6277101735386680763835789423207666416102355444464034512896",
          "-166558759955503783266676987005673159359160535130956843845/98079714615416886934934209737619787751599303819750539264"
        ],
        "imag": [
          "-7318419434367692014486179129499134329795820782848882114589/6277101735386680763835789423207666416102355444464034512896",
          "-7318419434367692014486179129499134329795820782846075442549/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-4999093538678091420429296810310730596626464333047900548967/1569275433846670190958947355801916604025588861116008628224",
          "-19996374154712365681717187241242922386505857332186360666219/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-4270381831833920927300967825421334403379942999617089756743/3138550867693340381917894711603833208051177722232017256448",
          "-8540763663667841854601935650842668806759885999228825422955/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-1358822722605825089234151762262978748022764684758135830061/784637716923335095479473677900958302012794430558004314112",
          "-10870581780846600713873214098103829984182117478065086639095/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1176985936301994834507447545072453525587473018129649673007/392318858461667547739736838950479151006397215279002157056",
          "18831774980831917352119160721159256409399568290074394769523/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-5329567719033722414587980342956895724216292270195958402331/3138550867693340381917894711603833208051177722232017256448",
          "-5329567719033722414587980342956895724216292270194555026271/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-3659393669968056161011213950581429070760233546620750252131/3138550867693340381917894711603833208051177722232017256448",
          "-3659393669968056161011213950581429070760233546619346871387/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-26800134847727493301806577858352348230688984573761683849/784637716923335095479473677900958302012794430558004314112",
          "-13400067423863746650903288929176174115344492286705419917/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "-5755954480564334531413500219052477086946494285301197272591/3138550867693340381917894711603833208051177722232017256448",
          "-5755954480564334531413500219052477086946494285299793891847/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "6631291815331853032102448355840199505043218403158438695179/3138550867693340381917894711603833208051177722232017256448",
          "13262583630663706064204896711680399010086436806319684132811/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "1806653674496426988628416396140613454056780634893607679477/392318858461667547739736838950479151006397215279002157056",
          "28906458791942831818054662338249815264908490158300529615707/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-2388247282351645373593638824479734692608832126793248475331/6277101735386680763835789423207666416102355444464034512896",
          "-2388247282351645373593638824479734692608832126790441732881/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10076284408592691441351570927965167976115394313044593869117/6277101735386680763835789423207666416102355444464034512896",
          "-5038142204296345720675785463982583988057697156520893562519/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19997859066536346536819344101193024124379779631642241763507/6277101735386680763835789423207666416102355444464034512896",
          "9998929533268173268409672050596512062189889815823741734073/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "8540149774713551839825381101974986454057032175892953665061/6277101735386680763835789423207666416102355444464034512896",
          "8540149774713551839825381101974986454057032175898307917043/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-21588756527899776092663814412748167973032655459030359426175/6277101735386680763835789423207666416102355444464034512896",
          "-21588756527899776092663814412748167973032655459027580517583/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "650626454679729513473158068460807382263524373873137390329/1569275433846670190958947355801916604025588861116008628224",
          "2602505818718918053892632273843229529054097495495659314359/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "10793861091391296961161772969638296826533302156504361516329/3138550867693340381917894711603833208051177722232017256448",
          "21587722182782593922323545939276593653066604313011501941249/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-1301052911593413823021119169659914886590088237179935892863/3138550867693340381917894711603833208051177722232017256448",
          "-650526455796706911510559584829957443295044118589190508171/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-8541199175102687274764736806383878499345420237294754988011/6277101735386680763835789423207666416102355444464034512896",
          "-8541199175102687274764736806383878499345420237288259456045/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "19997423555101501116656542945651814431794245393581595234465/6277101735386680763835789423207666416102355444464034512896",
          "9998711777550750558328271472825907215897122696794060244787/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        3,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "4269857131639353209831289973216888380735748968916189147663/3138550867693340381917894711603833208051177722232017256448",
          "8539714263278706419662579946433776761471497937838873779163/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-19996809666147211101879988396784132079091391570252248792051/6277101735386680763835789423207666416102355444464034512896",
          "-19996809666147211101879988396784132079091391570245723577651/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-1530638918575525601865826733479016943405563908419805821/6277101735386680763835789423207666416102355444464034512896",
          "-1530638918575525601865826733479016943405563908419805137/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-10872233093242998455711204100452324443048408920825058307881/3138550867693340381917894711603833208051177722232017256448",
          "-21744466186485996911422408200904648886096817841650116615073/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "-1026257963478922557665476348551065326236230205956023939/3138550867693340381917894711603833208051177722232017256448",
          "-2052515926957845115330952697102130652472460411912047195/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-21744570182520451425280401459665209808654832054267262402983/6277101735386680763835789423207666416102355444464034512896",
          "-2718071272815056428160050182458151226081854006783407800287/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "775813904529430945406048718019587376644342993015180177/3138550867693340381917894711603833208051177722232017256448",
          "1551627809058861890812097436039174753288685987203632945/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "21744633149191918359588536102762814339400976815051830242549/6277101735386680763835789423207666416102355444464034512896",
          "10872316574595959179794268051381407169700488407526355885921/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "1015763518237254413192340997270986421294669166564110035/3138550867693340381917894711603833208051177722232017256448",
          "2031527036474508826384681994541972842589338334301492663/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "21744403219814529977114273557807044355350673080864667246217/6277101735386680763835789423207666416102355444464034512896",
          "21744403219814529977114273557807044355350673080865548775509/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10871094257527512883883960016334193254354346478813486223961/6277101735386680763835789423207666416102355444464034512896",
          "2717773564381878220970990004083548313588586619703371556251/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-18832174951314322818107750164231529095341424933515150740269/6277101735386680763835789423207666416102355444464034512896",
          "-18832174951314322818107750164231529095341424933515150739225/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-15434854512836456704666387685499297655775214385025241155369/6277101735386680763835789423207666416102355444464034512896",
          "-15434854512836456704666387685499297655775214385023891163259/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-5726391765469155620203707555906213125462414466738787316957/6277101735386680763835789423207666416102355444464034512896",
          "-5726391765469155620203707555906213125462414466737330534615/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "4562229616390368295180561842431625384477462342301985133297/6277101735386680763835789423207666416102355444464034512896",
          "142569675512199009224392557575988293264920698196979222669/196159429230833773869868419475239575503198607639501078528"
        ],
        "imag": [
          "2814100530297481526889049519233093334707021558602364658945/6277101735386680763835789423207666416102355444464034512896",
          "2814100530297481526889049519233093334707021558603821441287/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-2281953114562220394651014479834515483125124743684959780859/3138550867693340381917894711603833208051177722232017256448",
          "-4563906229124440789302028959669030966250249487368569553667/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-12279189382593498935886334028619385641519098090194481011451/3138550867693340381917894711603833208051177722232017256448",
          "-6139594691296749467943167014309692820759549045096876308917/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "15432947970724995828070658023306122089952123505770143730613/6277101735386680763835789423207666416102355444464034512896",
          "15432947970724995828070658023306122089952123505771493738667/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-16018366368647776371615483566657967620958060807394907906721/6277101735386680763835789423207666416102355444464034512896",
          "-16018366368647776371615483566657967620958060807393451119483/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-19997209114151838632077604547732289447272175186408543706051/6277101735386680763835789423207666416102355444464034512896",
          "-4999302278537959658019401136933072361818043796601460933667/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-8540137381464235132387839510382170069099633832075478328687/6277101735386680763835789423207666416102355444464034512896",
          "-8540137381464235132387839510382170069099633832072564767065/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10870320817703825242646941151462363992757689260113317082649/6277101735386680763835789423207666416102355444464034512896",
          "5435160408851912621323470575731181996378844630056658542027/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-18832226907105385066346718952120542144089772147182630837339/6277101735386680763835789423207666416102355444464034512896",
          "-18832226907105385066346718952120542144089772147182630835945/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-7716631058336432579876477351423610764905708356996468120021/3138550867693340381917894711603833208051177722232017256448",
          "-15433262116672865159752954702847221529811416713991586259513/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "16018311648543001398434781444260196253306417576432394149533/6277101735386680763835789423207666416102355444464034512896",
          "2002288956067875174804347680532524531663302197054231366073/784637716923335095479473677900958302012794430558004314112"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "4564471937887615442707879378118336553997133017786688981637/6277101735386680763835789423207666416102355444464034512896",
          "4564471937887615442707879378118336553997133017788038962167/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "3069797680631047572416793213595624347110021551549862065435/784637716923335095479473677900958302012794430558004314112",
          "12279190722524190289667172854382497388440086206200176651265/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-2281282697888077283056074857962580494087021069267145772731/3138550867693340381917894711603833208051177722232017256448",
          "-4562565395776154566112149715925160988174042138532941548995/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-703405827732862146878788646550203507614924284567028716521/1569275433846670190958947355801916604025588861116008628224",
          "-87925728466607768359848580818775438451865535570833065067/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "7717469364703468826937210910042313555792101929529085339943/3138550867693340381917894711603833208051177722232017256448",
          "15434938729406937653874421820084627111584203859059520676351/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2862983293173257473224418546872740847512378522675644824071/3138550867693340381917894711603833208051177722232017256448",
          "5725966586346514946448837093745481695024757045352746432083/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-9998689570129039293877958258104210846369373769256922395741/3138550867693340381917894711603833208051177722232017256448",
          "-19997379140258078587755916516208421692738747538511144795827/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-2134986202895091387167227311175858029138564094221997931727/1569275433846670190958947355801916604025588861116008628224",
          "-2134986202895091387167227311175858029138564094221269539401/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-10870918787246298046362046989215532591853858464151313104149/6277101735386680763835789423207666416102355444464034512896",
          "-10870918787246298046362046989215532591853858464150139805645/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "9415937983271513070460146140829359048968831019061125270699/3138550867693340381917894711603833208051177722232017256448",
          "4707968991635756535230073070414679524484415509530783025495/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-10870496287985040080168854178581024655258177274776663502195/6277101735386680763835789423207666416102355444464034512896",
          "-5435248143992520040084427089290512327629088637387745101843/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "2354065736484585217941772104336669142686691880321831184301/784637716923335095479473677900958302012794430558004314112",
          "9416262945938340871767088417346676570746767521287765517497/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "19997197842263023818057295399130986593732772634864750937489/6277101735386680763835789423207666416102355444464034512896",
          "4999299460565755954514323849782746648433193158716862742725/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "2134989020867295090672304598326183742523414732106542727131/1569275433846670190958947355801916604025588861116008628224",
          "4269978041734590181344609196652367485046829464214542254157/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        2,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "9998695206073446700888112832404862273139075045026118779529/3138550867693340381917894711603833208051177722232017256448",
          "19997390412146893401776225664809724546278150090054937560575/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "266878940924231884948985323805652100486257227516608499585/196159429230833773869868419475239575503198607639501078528",
          "8540126109575420318367530361780867215560231280534385576705/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        2
      ],
      "determinant": {
        "real": [
          "-10872285112758904840416275669528485303014285607446836957335/3138550867693340381917894711603833208051177722232017256448",
          "-10872285112758904840416275669528485303014285607446836956991/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "1530654592017804540214453466852973602988695981615631543/6277101735386680763835789423207666416102355444464034512896",
          "765327296008902270107226733426486801494347990807816113/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        3
      ],
      "determinant": {
        "real": [
          "21744466143487468450059113930394772218097777539204697341147/6277101735386680763835789423207666416102355444464034512896",
          "5436116535871867112514778482598693054524444384801174335459/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-1026257228184376890316064840459462138956340763335830049/3138550867693340381917894711603833208051177722232017256448",
          "-2052514456368753780632129680918924277912681526671659415/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        4
      ],
      "determinant": {
        "real": [
          "17394591640007170593843275650269913115558304720095300658809/6277101735386680763835789423207666416102355444464034512896",
          "8697295820003585296921637825134956557779152360048823589995/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-3261970811395842810157426971010199658502001603722691705425/1569275433846670190958947355801916604025588861116008628224",
          "-13047883245583371240629707884040798634008006414889003816557/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        1,
        5
      ],
      "determinant": {
        "real": [
          "-17394487557976829363069838241607714727627511044408670607155/6277101735386680763835789423207666416102355444464034512896",
          "-8697243778988414681534919120803857363813755522203162042987/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "13048405105447722189870125560254864584682930400434059844429/6277101735386680763835789423207666416102355444464034512896",
          "13048405105447722189870125560254864584682930400435822849573/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        3
      ],
      "determinant": {
        "real": [
          "-5436711965630713287791460289304298208061844455715030199027/3138550867693340381917894711603833208051177722232017256448",
          "-10873423931261426575582920578608596416123688911430060397013/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "-18830435389857041772006096990442630661594432055134526544117/6277101735386680763835789423207666416102355444464034512896",
          "-18830435389857041772006096990442630661594432055134526543077/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        4
      ],
      "determinant": {
        "real": [
          "-2227522501952936759854328686202252029187222910655294303967/1569275433846670190958947355801916604025588861116008628224",
          "-8910090007811747039417314744809008116748891642618370520241/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "13843204938929289503685296009192822253775016171234516047999/6277101735386680763835789423207666416102355444464034512896",
          "13843204938929289503685296009192822253775016171237322746663/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-1961056286444636065832316015639366073155990660845242996553/6277101735386680763835789423207666416102355444464034512896",
          "-1961056286444636065832316015639366073155990660842436300925/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2494380552759885036430507717358330690711202289939409714409/3138550867693340381917894711603833208051177722232017256448",
          "4988761105519770072861015434716661381422404579881626127481/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-5543569965043040632402159705419782365077437292332232667217/3138550867693340381917894711603833208051177722232017256448",
          "-5543569965043040632402159705419782365077437292330829303527/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-22383561634443945525937781218762508278352774454906139772053/6277101735386680763835789423207666416102355444464034512896",
          "-11191780817221972762968890609381254139176387227451666539041/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        3,
        5
      ],
      "determinant": {
        "real": [
          "21958182142312123139280512762625740532128963212436295551011/6277101735386680763835789423207666416102355444464034512896",
          "10979091071156061569640256381312870266064481606219551139197/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "3551073730130535000151052098638958692480429718242134874725/6277101735386680763835789423207666416102355444464034512896",
          "1775536865065267500075526049319479346240214859122470784351/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        0,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-2602638297890657710378358505378659731345461507188982658089/6277101735386680763835789423207666416102355444464034512896",
          "-650659574472664427594589626344664932836365376795935295177/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "-5397059985274506815720548273402621164646441174640344847119/1569275433846670190958947355801916604025588861116008628224",
          "-5397059985274506815720548273402621164646441174639006326313/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        3
      ],
      "determinant": {
        "real": [
          "10874197362513098531683415718605647096203274674651011430853/6277101735386680763835789423207666416102355444464034512896",
          "5437098681256549265841707859302823548101637337325505716141/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "9415191653307853073964675222310132027549187662324472729877/3138550867693340381917894711603833208051177722232017256448",
          "18830383306615706147929350444620264055098375324648945461175/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        4
      ],
      "determinant": {
        "real": [
          "10978981847946548339427075775909877907068640319456868201387/3138550867693340381917894711603833208051177722232017256448",
          "21957963695893096678854151551819755814137280638916543209181/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "3551306029782802972713040743104102808933517429133991372579/6277101735386680763835789423207666416102355444464034512896",
          "887826507445700743178260185776025702233379357284199547579/1569275433846670190958947355801916604025588861116008628224"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        2,
        5
      ],
      "determinant": {
        "real": [
          "-1385948854111048191213126991421054038038998012334235090803/784637716923335095479473677900958302012794430558004314112",
          "-692974427055524095606563495710527019019499006166942120001/392318858461667547739736838950479151006397215279002157056"
        ],
        "imag": [
          "-2797902498873815865647825705148902479704360181220919910333/784637716923335095479473677900958302012794430558004314112",
          "-699475624718453966411956426287225619926090045305142264529/196159429230833773869868419475239575503198607639501078528"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-1960501301611990570158182086448300111068087471146851142509/6277101735386680763835789423207666416102355444464034512896",
          "-1960501301611990570158182086448300111068087471144044304351/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "155904416310334450667070547917482465355607361258909214007/196159429230833773869868419475239575503198607639501078528",
          "4988941321930702421346257533359438891379435560287901661269/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        3,
        5
      ],
      "determinant": {
        "real": [
          "-8909767479362379348217516125340825010826415393409641605571/6277101735386680763835789423207666416102355444464034512896",
          "-4454883739681189674108758062670412505413207696703417383707/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "6921747249570686240181862520470872043998426222943857729475/3138550867693340381917894711603833208051177722232017256448",
          "13843494499141372480363725040941744087996852445890522271997/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        1,
        4,
        5
      ],
      "determinant": {
        "real": [
          "1301435377136967757426346907550771293755444223835298653867/3138550867693340381917894711603833208051177722232017256448",
          "650717688568483878713173453775385646877722111918959754639/1569275433846670190958947355801916604025588861116008628224"
        ],
        "imag": [
          "21588130597296876634689006160504340334320959404309101189361/6277101735386680763835789423207666416102355444464034512896",
          "21588130597296876634689006160504340334320959404314455521287/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        3,
        4
      ],
      "determinant": {
        "real": [
          "-8540427809307741211585930474908106227147686525384979632831/6277101735386680763835789423207666416102355444464034512896",
          "-8540427809307741211585930474908106227147686525381625437261/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "19997320166694964403110456379090098384269111224922922974323/6277101735386680763835789423207666416102355444464034512896",
          "9998660083347482201555228189545049192134555612463104728661/3138550867693340381917894711603833208051177722232017256448"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        3,
        5
      ],
      "determinant": {
        "real": [
          "8539654378056069255485435334911055547068100762160674403225/6277101735386680763835789423207666416102355444464034512896",
          "4269827189028034627742717667455527773534050381082014299399/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-19997268083453628779033709833267731777773054494440628374193/6277101735386680763835789423207666416102355444464034512896",
          "-19997268083453628779033709833267731777773054494437341891185/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        2,
        4,
        5
      ],
      "determinant": {
        "real": [
          "-5397075374347272712755691820479713481134018880420424359175/1569275433846670190958947355801916604025588861116008628224",
          "-21588301497389090851022767281918853924536075521675639509239/6277101735386680763835789423207666416102355444464034512896"
        ],
        "imag": [
          "2602809197982871926712119626793173321560577624550056616189/6277101735386680763835789423207666416102355444464034512896",
          "2602809197982871926712119626793173321560577624556447457897/6277101735386680763835789423207666416102355444464034512896"
        ]
      }
    },
    {
      "rows": [
        3,
        4,
        5
      ],
      "cols": [
        3,
        4,
        5
      ],
      "determinant": {
        "real": [
          "21588069041005813046548431972195971068370648581188783253897/6277101735386680763835789423207666416102355444464034512896",
          "10794034520502906523274215986097985534185324290597420602273/3138550867693340381917894711603833208051177722232017256448"
        ],
        "imag": [
          "-650674963545430324629733173421757249323943082577380868767/1569275433846670190958947355801916604025588861116008628224",
          "-10166796305397348822339580834714957020686610665246611781/24519928653854221733733552434404946937899825954937634816"
        ]
      }
    }
  ],
  "square_parameters_exact": {
    "2": "-70000000027999999980975680000280000000007/249999999823520000042647999998235200000025 + 239999999808000000036426239998080000000024*I/249999999823520000042647999998235200000025",
    "3": "230399999738265600076636569599999999999233634304026173439999769600000000*sqrt(3)/100000000319999999851513599993031680013203595417530316799985151360000320000000001 + 99999999772799999847136000124755507177388560538847555071984713599999772800000001/100000000319999999851513599993031680013203595417530316799985151360000320000000001 - 9600000000652799993957529601844943052615505694726042470399993471999999040000*I/100000000319999999851513599993031680013203595417530316799985151360000320000000001 + 2399999991657600005401843199268616243126861624325401843199916576000000240000*sqrt(3)*I/100000000319999999851513599993031680013203595417530316799985151360000320000000001",
    "4": "-230399999738265600076636569599999999999233634304026173439999769600000000*sqrt(3)/100000000319999999851513599993031680013203595417530316799985151360000320000000001 + 99999999772799999847136000124755507177388560538847555071984713599999772800000001/100000000319999999851513599993031680013203595417530316799985151360000320000000001 - 9600000000652799993957529601844943052615505694726042470399993471999999040000*I/100000000319999999851513599993031680013203595417530316799985151360000320000000001 - 2399999991657600005401843199268616243126861624325401843199916576000000240000*sqrt(3)*I/100000000319999999851513599993031680013203595417530316799985151360000320000000001"
  },
  "evidence_scope": "Exact finite checks only; see written continuum and block proofs. One Hadamard, not a MUB tuple."
}


==> anc/nonsetwise/README.md <==
# Exact companion-symmetry witness

These files support the single exact witness in Appendix E. The self-contained
checker reconstructs the radical matrices and tests their exact identities. The calculation is for one displayed
dimension-six witness, including its flatness, Gram identities, order-three
actions, support and finite pair/cross-ratio controls. It does not classify
all companions or decide membership in the two-circulant family.

Files:

- `checker.py`: Python standard-library exact checker. No additional input
  file, external library, tolerance or random choice is required.
- `witness.json`: complete retained result, including the five expanded
  matrices `S`, `C_hat`, `E`, `R`, `A`, all support positions, the squared
  modulus multiplicities, every tested pair and all 225 cross ratios.
- `SHA256SUMS`: hashes of this directory's public files.

## Guarded replay and expected result

Follow the shared [execution policy](../README.md#execution-policy), including ordinary Python 3.9 or later without `-O`/`-OO`, process inspection and the shared singleton lock. From the source-package root:

```sh
SYMMETRY_RUN=$(mktemp -d /tmp/mub6-symmetry.XXXXXX)
python3 -B anc/run_cas_guarded.py \
  --lock-file /tmp/mub6-cas-singleton.lock --rss-gib 1 --wall-seconds 120 -- \
  python3 -B anc/nonsetwise/checker.py --output "$SYMMETRY_RUN/witness.json" \
  > "$SYMMETRY_RUN/stdout.txt" 2> "$SYMMETRY_RUN/guard.stderr"
SYMMETRY_STATUS=$?
printf 'Symmetry exit=%s outputs=%s\n' "$SYMMETRY_STATUS" "$SYMMETRY_RUN"
```

`--output` is the only public checker argument. The path must be unused: the checker refuses to overwrite an existing output. Require guard exit zero and the JSON summary on stdout with `status="PASS"`, `matrix_checks=21`, `action_support=30`, six zero positions, profiles `C: strong=[3,0], general=[5,9]`, `D: strong=[0,0], general=[9,9]`, and `minus_one_cross_ratios=33`. The new full JSON has `status="PASS"`, `checks` (21 entries), `support_count=30`, all five matrices and all 225 cross ratios, corresponding to the retained `witness.json`. Invocation/runtime metadata may differ; scientific exact fields should agree. The guard bounds this replay to 1 GiB/120 seconds; resource or inspection failures remain failed replays.

## Exact data and normalization

Each field entry is an array of eight exact rational coefficient strings in
the basis

```text
1, i, sqrt3, i*sqrt3, sqrt7, i*sqrt7, sqrt21, i*sqrt21
```

Here `sqrt3>0`, `sqrt7>0`, and `sqrt21=sqrt3*sqrt7`. Products reduce using
`i*i=-1`, `sqrt3*sqrt3=3` and `sqrt7*sqrt7=7`. Complex conjugation negates
the four coefficients containing `i`. There are no floating-point support
tests or approximate radical comparisons.

The output retains the shorter mathematical key `D` for the manuscript's
`D_aux`. Its normalizations are

```text
U = S/sqrt6; C = C_hat/sqrt6; E = S* C_hat; D_aux = E/6;
V = C*; W = D_aux*; D_hat = E/sqrt6.
```

The `*` in these formulas means conjugate transpose. In particular,
`D_hat` is a phase Hadamard, whereas `D_aux` is the physical unitary basis.
The action is `A=C* R C=D_aux* R D_aux`; `R` has the literal forward
three-cycle in each half. `R` fails to preserve the original `C` and
`D_aux` rays. After the common coordinate change by `C*`, `A` preserves
the rebased `V` and `W` rays. These are two descriptions of the same
transported operator and bases.

The `input_bindings` dictionary records the hashes of the historical
documents from which the literal witness was transcribed. It is provenance
metadata, not a runtime dependency or a claim that those documents have
been re-read by this public run. Those documents are not part of this
package. The mathematical literals and all mathematical checks are retained
from the exact checker whose source hash is
`70310d42add41c5fcd60a59a9590a5be88dcb104a68e6c6d844604d800d7f782`.
The public adapter removes only the historical-source-file argument and
digest guard. A targeted run of this adapter reproduced every nonmetadata
field of both retained outputs from that checker. The adapter source hash,
runtime, invocation and elapsed time differ as expected.

The pair predicates must remain distinct. The strong common-phase counts
for `(rows, columns)` are `(3,0)` for `C_hat` and `(0,0)` for `D_hat`.
General arbitrary-antipodal counts are `(5,9)` and `(9,9)`, respectively.
No general zero-profile exclusion applies to `D_hat`. The complete finite
results and the pinned minus-one cross ratio are stored without inferring
a two-circulant membership or nonmembership result.


==> anc/nonsetwise/SHA256SUMS <==
d5ac12462731f6b63fbb82969b4f346908f57c38f7b5096820c27950bda838b0  README.md
2dc6be82acc1469f4d2b4c9e7673257981d57b10910c01279fd1894e80826d7f  checker.py
56f7f3b45facb8d52363b788d21dede788e71cb56c921237dc88a5d3aace4712  witness.json


==> anc/nonsetwise/checker.py <==
#!/usr/bin/env python3
"""Complete finite exact witness check, with no CAS or third-party dependency.

Representation: Q(i,sqrt(3),sqrt(7)), in the eight squarefree basis
elements i^a sqrt(3)^b sqrt(7)^c, a,b,c in {0,1}. Positive real radicals
are intended. E=S^* H is used instead of D_hat=E/sqrt(6), so every check
uses this field and rational scalings. This checks one witness; it performs
no classification, same-anchor normalization, or X-membership decision.
"""
from collections import Counter
from fractions import Fraction
from itertools import combinations
from pathlib import Path
import argparse
import hashlib
import json
import platform
import sys
import time


class F:
    __slots__ = ("v",)

    def __init__(self, value=0):
        if isinstance(value, F):
            self.v = value.v
        elif isinstance(value, (tuple, list)):
            if len(value) != 8:
                raise ValueError("eight coefficients required")
            self.v = tuple(Fraction(t) for t in value)
        else:
            self.v = (Fraction(value),) + (Fraction(0),) * 7

    def __add__(self, other):
        other = F(other)
        return F(tuple(a+b for a, b in zip(self.v, other.v)))

    __radd__ = __add__

    def __neg__(self):
        return F(tuple(-a for a in self.v))

    def __sub__(self, other):
        return self + -F(other)

    def __rsub__(self, other):
        return F(other) + -self

    def __mul__(self, other):
        other = F(other)
        out = [Fraction(0)] * 8
        for p, a in enumerate(self.v):
            if not a:
                continue
            for q, b in enumerate(other.v):
                if not b:
                    continue
                common = p & q
                factor = (-1 if common & 1 else 1)
                factor *= 3 if common & 2 else 1
                factor *= 7 if common & 4 else 1
                out[p ^ q] += a*b*factor
        return F(out)

    __rmul__ = __mul__

    def __truediv__(self, integer):
        # Deliberately support rational scalars only. No numerical inverse.
        integer = Fraction(integer)
        if not integer:
            raise ZeroDivisionError
        return F(tuple(a/integer for a in self.v))

    def __pow__(self, exponent):
        if not isinstance(exponent, int) or exponent < 0:
            raise ValueError("nonnegative integral power required")
        out = F(1)
        for _ in range(exponent):
            out = out*self
        return out

    def bar(self):
        return F(tuple(-a if k & 1 else a for k, a in enumerate(self.v)))

    def norm2(self):
        return self*self.bar()

    def __eq__(self, other):
        return self.v == F(other).v

    def __hash__(self):
        return hash(self.v)

    def __bool__(self):
        return any(self.v)

    def encode(self):
        return [str(a) for a in self.v]


def basis(mask):
    return F(tuple(1 if j == mask else 0 for j in range(8)))


i, s3, s7, s21 = basis(1), basis(2), basis(4), basis(6)
zeta = (1+i*s3)/2
omega = zeta**2


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def mat(rows):
    out = [[F(t) for t in row] for row in rows]
    require(len(out) == 6 and all(len(row) == 6 for row in out), "6x6 dimensions")
    return out


def eye():
    return mat([[int(r == c) for c in range(6)] for r in range(6)])


def star(M):
    return mat([[M[c][r].bar() for c in range(6)] for r in range(6)])


def mul(M, N):
    return mat([[sum((M[r][k]*N[k][c] for k in range(6)), F())
                 for c in range(6)] for r in range(6)])


def scale(M, q):
    return mat([[x*q for x in row] for row in M])


def equal(M, N, label, checks):
    for r in range(6):
        for c in range(6):
            require(M[r][c] == N[r][c], f"{label}: residual at ({r},{c})")
    checks.append({"label": label, "entries_checked": 36, "result": "PASS"})


def norm_entries(M, q, label, checks):
    require(all(x.norm2() == q for row in M for x in row), label)
    checks.append({"label": label, "entries_checked": 36, "squared_norm": q,
                   "result": "PASS"})


def phase_quotient(a, b, common_squared_norm):
    # For H entries q=1; for E entries q=6. b^{-1}=bar(b)/q.
    return a*b.bar()/common_squared_norm


def dephase(M):
    return mat([[M[r][c]*M[0][0]*M[r][0].bar()*M[0][c].bar()
                 for c in range(6)] for r in range(6)])


def ft(x, y):
    wb = omega.bar()
    return mat([[1,1,1,1,1,1], [1,wb,omega,x,wb*x,omega*x],
                [1,omega,wb,y,omega*y,wb*y], [1,1,1,-1,-1,-1],
                [1,wb,omega,-x,-wb*x,-omega*x],
                [1,omega,wb,-y,-omega*y,-wb*y]])


def pair_profiles(M, norm):
    def binary(values):
        # Quotient values themselves have modulus one.
        normalized = [v*values[0].bar() for v in values]
        return (all(v == 1 or v == -1 for v in normalized)
                and sum(v == 1 for v in normalized) == 3)

    def antipodal(values):
        # A nonzero multiset partitions into antipodal pairs iff its
        # multiplicity function is invariant under v -> -v.
        counts = Counter(values)
        return all(counts[v] == counts[-v] for v in counts)

    out = {}
    for orientation in ("rows", "columns"):
        binary_pairs, general_pairs = [], []
        for a, b in combinations(range(6), 2):
            values = [phase_quotient(M[a][k], M[b][k], norm)
                      if orientation == "rows"
                      else phase_quotient(M[k][a], M[k][b], norm)
                      for k in range(6)]
            require(all(v.norm2() == 1 for v in values), "pair quotient phase")
            if binary(values):
                binary_pairs.append([a, b])
            if antipodal(values):
                general_pairs.append([a, b])
        out[orientation] = {"pairs_enumerated": 15,
                            "strong_common_phase": binary_pairs,
                            "general_antipodal": general_pairs}
    return out


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--output", type=Path, required=True)
    args = ap.parse_args()
    require(not args.output.exists(), "refuse to overwrite output")
    began = time.monotonic()
    bindings = {
      "agent_reports/continuation_baseline_portable_sources/root/notes/agent_S1_nonsetwise_shared_C3_counterexample.md":
       "d396fb2674d48778e0df826afd5d9185bcd9d00f8e51ff9c17fa5eb01d5c0857",
      "agent_reports/continuation_baseline_portable_sources/root/notes/agent_S1_nonsetwise_shared_C3_hostile_audit.md":
       "aa34cbf82777010f95f2342acc8cf4f9e42686529a10ee21e120f313f09323b9"
    }
    # Historical source hashes above record the origin of these literal data.
    # This public checker has no external source-file dependency.
    checks = []
    require(i*i == -1 and s3*s3 == 3 and s7*s7 == 7 and s3*s7 == s21,
            "field known-case smoke test")
    require(omega**3 == 1 and 1+omega+omega**2 == 0 and zeta**6 == 1,
            "roots of unity known-case smoke test")
    require(omega != 1 and not F() and F(1) != F(), "exact zero smoke test")

    # Literal convention P3 e0=e1, P3 e1=e2, P3 e2=e0.
    R = mat([[0,0,1,0,0,0], [1,0,0,0,0,0], [0,1,0,0,0,0],
             [0,0,0,0,0,1], [0,0,0,1,0,0], [0,0,0,0,1,0]])
    wb = omega.bar()
    S = mat([[1,1,omega,1,1,wb], [omega,1,1,wb,1,1],
             [1,omega,1,1,wb,1], [1,omega,1,-1,-wb,-1],
             [1,1,omega,-1,-1,-wb], [omega,1,1,-wb,-1,-1]])
    p = [-(7+9*s21)/56-i*3*(7*s3-s7)/56,
         (-7+9*s21)/56-i*3*(7*s3+s7)/56,
         (35-3*s21)/56+i*(7*s3+15*s7)/56,
         (35+3*s21)/56+i*(7*s3-15*s7)/56,
         (-14+3*s21)/28+i*(7*s3+6*s7)/28,
         (-14-3*s21)/28+i*(7*s3-6*s7)/28]
    h = (s21-5*i*s7)/14
    qp = (3+s21)/8-i*(3*s3-s7)/8
    qm = (3-s21)/8-i*(3*s3+s7)/8
    H = mat([[1,1,1,1,1,1], p, [1,1,wb,wb,omega,omega],
             [h,-h,h*zeta,-h*zeta,h*zeta**2,-h*zeta**2],
             [h,-h,-h,h,h,-h],
             [qp,qm,qp.bar(),qm.bar(),(-3-i*s7)/4,(-3+i*s7)/4]])
    E = mul(star(S), H)
    I6 = eye()
    equal(mul(star(R),R), I6, "R unitary", checks)
    equal(mul(mul(R,R),R), I6, "R^3=I", checks)
    require(R != I6, "R exact order three")
    norm_entries(S, 1, "S phase entries", checks)
    equal(mul(S,star(S)), scale(I6,6), "SS*=6I", checks)
    equal(mul(star(S),S), scale(I6,6), "S*S=6I", checks)
    equal(mul(S,R), mul(R,S), "SR=RS", checks)
    norm_entries(H, 1, "C_hat phase entries", checks)
    equal(mul(H,star(H)), scale(I6,6), "C_hat C_hat*=6I", checks)
    equal(mul(star(H),H), scale(I6,6), "C_hat* C_hat=6I", checks)
    norm_entries(E, 6, "S* C_hat entries squared modulus six", checks)
    equal(mul(E,star(E)), scale(I6,36), "E E*=36I", checks)
    equal(mul(star(E),E), scale(I6,36), "E* E=36I", checks)
    equal(mul(H,star(E)), scale(S,6), "V*W=U after denominator clearing", checks)
    equal(mul(S,E), scale(H,6), "UD=C after denominator clearing", checks)

    A = scale(mul(mul(star(H),R),H), Fraction(1,6))
    A_from_D = scale(mul(mul(star(E),R),E), Fraction(1,36))
    equal(A, A_from_D, "C*RC=D*RD", checks)
    equal(mul(R,H), mul(H,A), "RC=CA", checks)
    equal(mul(R,E), mul(E,A), "RD=DA", checks)
    equal(mul(star(A),A), I6, "A*A=I", checks)
    A2 = mul(A,A)
    equal(mul(A2,A), I6, "A^3=I", checks)
    require(sum((A[j][j] for j in range(6)), F()) == 0, "trace A=0")
    require(sum((A2[j][j] for j in range(6)), F()) == 0, "trace A^2=0")
    support = [[r,c] for r in range(6) for c in range(6) if A[r][c]]
    zero_positions = [[r,c] for r in range(6) for c in range(6) if not A[r][c]]
    require(len(support) == 30, "support exactly 30")
    alphabet = Counter(x.norm2() for row in A for x in row)
    require(set(alphabet) == {F(0), F(1)/16, F(9)/28,
                              (33-3*s21)/224, (33+3*s21)/224},
            "complete squared modulus alphabet")

    # Check displayed Fourier equivalences only. No X-membership inference.
    rp, cp = (0,1,2,5,3,4), (3,4,5,1,0,2)
    re, ce = (0,0,4,1,3,3), (0,0,2,0,0,4)
    FTendpoint = ft(omega,omega)
    endpoint = mat([[zeta**(re[r]+ce[c])*FTendpoint[rp[r]][cp[c]]
                     for c in range(6)] for r in range(6)])
    equal(S, endpoint, "S displayed Fourier-transpose equivalence", checks)
    rows, cols = (0,2,1,4,3,5), (0,3,4,1,2,5)
    Hreordered = mat([[H[r][c] for c in cols] for r in rows])
    y = (-1+3*i*s7)/8
    require(y.norm2() == 1, "Fourier y unit modulus")
    equal(dephase(Hreordered), ft(F(1),y), "C_hat Fourier-transpose witness", checks)

    profiles = {"C_hat": pair_profiles(H,1), "D_hat_via_E": pair_profiles(E,6)}
    for name, strong, general in (("C_hat",(3,0),(5,9)),
                                  ("D_hat_via_E",(0,0),(9,9))):
        entry = profiles[name]
        require(tuple(len(entry[t]["strong_common_phase"]) for t in ("rows","columns")) == strong,
                name+" strong profile")
        require(tuple(len(entry[t]["general_antipodal"]) for t in ("rows","columns")) == general,
                name+" general profile")
    minus_one = []
    cross_ratios = []
    for r,s in combinations(range(6),2):
        for c,d in combinations(range(6),2):
            cr = E[r][c]*E[s][d]*(E[r][d]*E[s][c]).bar()/36
            cross_ratios.append({"indices": [r,s,c,d], "value": cr.encode()})
            if cr == -1:
                minus_one.append([r,s,c,d])
    require(len(cross_ratios) == 225 and len(minus_one) == 33,
            "all 225 cross ratios, exactly 33 minus-one")
    require([0,3,0,1] in minus_one, "pinned minus-one witness")
    require(all(F(-1) != t for t in (F(1),omega,omega.bar())), "minus-one not cube root")

    # A deliberately damaged entry must fail the phase check. This is a
    # known rejection test; it is not used as a new scientific counterexample.
    broken = mat(H)
    broken[0][0] = F(2)
    require(not all(x.norm2() == 1 for row in broken for x in row),
            "damaged matrix smoke test was not rejected")
    result = {
      "schema_version": "1.0", "status": "PASS",
      "scope": "one explicit physical MU witness and corrected finite invariants",
      "field_basis": ["1","i","sqrt3","i*sqrt3","sqrt7","i*sqrt7","sqrt21","i*sqrt21"],
      "radical_branches": "sqrt3>0, sqrt7>0, sqrt21=sqrt3*sqrt7",
      "coefficient_representation": "eight exact Fraction coefficients; no floats",
      "index_convention": "zero-based",
      "normalization": {"U":"S/sqrt6", "C":"C_hat/sqrt6", "D":"E/6",
                        "E":"S* C_hat", "V":"C*", "W":"D*",
                        "D_hat":"E/sqrt6"},
      "input_bindings": bindings,
      "script_sha256": sha(Path(__file__).resolve()),
      "python_executable": sys.executable, "python_version": sys.version,
      "platform": platform.platform(), "argv": sys.argv,
      "randomness": "none", "tolerances": "none", "checks": checks,
      "eigenvalues": {"1":2,"omega":2,"omega_bar":2},
      "spectrum_justification": "A unitary, A^3=I, traces A=A^2=0; also conjugate to R",
      "support_count": len(support), "support_positions": support,
      "zero_positions": zero_positions,
      "squared_modulus_counts": [{"value":v.encode(),"count":n} for v,n in sorted(alphabet.items(),key=lambda kv:kv[0].v)],
      "profiles": profiles, "minus_one_cross_ratio_count":len(minus_one),
      "minus_one_cross_ratio_positions":minus_one,"all_D_cross_ratios":cross_ratios,
      "matrices": {name:[[x.encode() for x in row] for row in M]
                   for name,M in (("S",S),("C_hat",H),("E",E),("R",R),("A",A))},
      "elapsed_seconds":time.monotonic()-began,
      "claim_limits": ["not a same-(I,K_eta) counterexample", "no extra common ray asserted",
                       "no X-membership or nonmembership decision", "no global S1 result",
                       "not an authenticated external or human review"]
    }
    with args.output.open("x") as fh:
        json.dump(result, fh, indent=2)
        fh.write("\n")
    print(json.dumps({"status":"PASS", "matrix_checks":len(checks),
                      "action_support":len(support), "zero_positions":zero_positions,
                      "profiles":{"C":{"strong":[3,0],"general":[5,9]},
                                  "D":{"strong":[0,0],"general":[9,9]}},
                      "minus_one_cross_ratios":len(minus_one),
                      "elapsed_seconds":result["elapsed_seconds"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/nonsetwise/witness.json <==
{
  "schema_version": "1.0",
  "status": "PASS",
  "scope": "one explicit physical MU witness and corrected finite invariants",
  "field_basis": [
    "1",
    "i",
    "sqrt3",
    "i*sqrt3",
    "sqrt7",
    "i*sqrt7",
    "sqrt21",
    "i*sqrt21"
  ],
  "radical_branches": "sqrt3>0, sqrt7>0, sqrt21=sqrt3*sqrt7",
  "coefficient_representation": "eight exact Fraction coefficients; no floats",
  "index_convention": "zero-based",
  "normalization": {
    "U": "S/sqrt6",
    "C": "C_hat/sqrt6",
    "D": "E/6",
    "E": "S* C_hat",
    "V": "C*",
    "W": "D*",
    "D_hat": "E/sqrt6"
  },
  "input_bindings": {
    "agent_reports/continuation_baseline_portable_sources/root/notes/agent_S1_nonsetwise_shared_C3_counterexample.md": "d396fb2674d48778e0df826afd5d9185bcd9d00f8e51ff9c17fa5eb01d5c0857",
    "agent_reports/continuation_baseline_portable_sources/root/notes/agent_S1_nonsetwise_shared_C3_hostile_audit.md": "aa34cbf82777010f95f2342acc8cf4f9e42686529a10ee21e120f313f09323b9"
  },
  "script_sha256": "2dc6be82acc1469f4d2b4c9e7673257981d57b10910c01279fd1894e80826d7f",
  "python_executable": "/opt/homebrew/opt/python@3.14/bin/python3.14",
  "python_version": "3.14.6 (main, Jun 10 2026, 10:03:53) [Clang 21.0.0 (clang-2100.0.123.102)]",
  "platform": "macOS-27.0.1-arm64-arm-64bit-Mach-O",
  "argv": [
    "anc/nonsetwise/checker.py",
    "--output",
    "anc/nonsetwise/witness.json"
  ],
  "randomness": "none",
  "tolerances": "none",
  "checks": [
    {
      "label": "R unitary",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "R^3=I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "S phase entries",
      "entries_checked": 36,
      "squared_norm": 1,
      "result": "PASS"
    },
    {
      "label": "SS*=6I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "S*S=6I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "SR=RS",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "C_hat phase entries",
      "entries_checked": 36,
      "squared_norm": 1,
      "result": "PASS"
    },
    {
      "label": "C_hat C_hat*=6I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "C_hat* C_hat=6I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "S* C_hat entries squared modulus six",
      "entries_checked": 36,
      "squared_norm": 6,
      "result": "PASS"
    },
    {
      "label": "E E*=36I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "E* E=36I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "V*W=U after denominator clearing",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "UD=C after denominator clearing",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "C*RC=D*RD",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "RC=CA",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "RD=DA",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "A*A=I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "A^3=I",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "S displayed Fourier-transpose equivalence",
      "entries_checked": 36,
      "result": "PASS"
    },
    {
      "label": "C_hat Fourier-transpose witness",
      "entries_checked": 36,
      "result": "PASS"
    }
  ],
  "eigenvalues": {
    "1": 2,
    "omega": 2,
    "omega_bar": 2
  },
  "spectrum_justification": "A unitary, A^3=I, traces A=A^2=0; also conjugate to R",
  "support_count": 30,
  "support_positions": [
    [
      0,
      0
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      2,
      0
    ],
    [
      2,
      1
    ],
    [
      2,
      2
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      4,
      0
    ],
    [
      4,
      1
    ],
    [
      4,
      2
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ],
    [
      5,
      2
    ],
    [
      5,
      3
    ],
    [
      5,
      5
    ]
  ],
  "zero_positions": [
    [
      0,
      1
    ],
    [
      1,
      0
    ],
    [
      2,
      3
    ],
    [
      3,
      2
    ],
    [
      4,
      5
    ],
    [
      5,
      4
    ]
  ],
  "squared_modulus_counts": [
    {
      "value": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "count": 6
    },
    {
      "value": [
        "1/16",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "count": 6
    },
    {
      "value": [
        "33/224",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-3/224",
        "0"
      ],
      "count": 6
    },
    {
      "value": [
        "33/224",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/224",
        "0"
      ],
      "count": 6
    },
    {
      "value": [
        "9/28",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "count": 12
    }
  ],
  "profiles": {
    "C_hat": {
      "rows": {
        "pairs_enumerated": 15,
        "strong_common_phase": [
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ]
        ],
        "general_antipodal": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ]
        ]
      },
      "columns": {
        "pairs_enumerated": 15,
        "strong_common_phase": [],
        "general_antipodal": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            5
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            3,
            5
          ],
          [
            4,
            5
          ]
        ]
      }
    },
    "D_hat_via_E": {
      "rows": {
        "pairs_enumerated": 15,
        "strong_common_phase": [],
        "general_antipodal": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            5
          ]
        ]
      },
      "columns": {
        "pairs_enumerated": 15,
        "strong_common_phase": [],
        "general_antipodal": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            5
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            3,
            5
          ],
          [
            4,
            5
          ]
        ]
      }
    }
  },
  "minus_one_cross_ratio_count": 33,
  "minus_one_cross_ratio_positions": [
    [
      0,
      3,
      0,
      1
    ],
    [
      0,
      3,
      2,
      3
    ],
    [
      0,
      3,
      2,
      4
    ],
    [
      0,
      3,
      3,
      5
    ],
    [
      0,
      3,
      4,
      5
    ],
    [
      0,
      4,
      0,
      2
    ],
    [
      0,
      4,
      1,
      3
    ],
    [
      0,
      4,
      4,
      5
    ],
    [
      0,
      5,
      0,
      5
    ],
    [
      0,
      5,
      1,
      4
    ],
    [
      0,
      5,
      2,
      3
    ],
    [
      1,
      3,
      0,
      5
    ],
    [
      1,
      3,
      1,
      4
    ],
    [
      1,
      3,
      2,
      3
    ],
    [
      1,
      4,
      0,
      1
    ],
    [
      1,
      4,
      2,
      4
    ],
    [
      1,
      4,
      3,
      5
    ],
    [
      1,
      5,
      0,
      1
    ],
    [
      1,
      5,
      0,
      2
    ],
    [
      1,
      5,
      1,
      3
    ],
    [
      1,
      5,
      2,
      3
    ],
    [
      1,
      5,
      4,
      5
    ],
    [
      2,
      3,
      0,
      2
    ],
    [
      2,
      3,
      1,
      3
    ],
    [
      2,
      3,
      4,
      5
    ],
    [
      2,
      4,
      0,
      1
    ],
    [
      2,
      4,
      0,
      5
    ],
    [
      2,
      4,
      1,
      4
    ],
    [
      2,
      4,
      2,
      3
    ],
    [
      2,
      4,
      4,
      5
    ],
    [
      2,
      5,
      0,
      1
    ],
    [
      2,
      5,
      2,
      4
    ],
    [
      2,
      5,
      3,
      5
    ]
  ],
  "all_D_cross_ratios": [
    {
      "indices": [
        0,
        1,
        0,
        1
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        0,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        0,
        4
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "-1/14",
        "0",
        "-3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        0,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        1,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        1,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        1,
        5
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "-1/14",
        "0",
        "3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        2,
        3
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        2,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        3,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        1,
        4,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        0,
        1
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        0,
        2
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        0,
        3
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "-1/14",
        "0",
        "-3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        0,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        1,
        2
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "-1/14",
        "0",
        "3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        1,
        3
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        1,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        2,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        2,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        3,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        2,
        4,
        5
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        0,
        1
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        0,
        2
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        0,
        3
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        0,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        0,
        5
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        1,
        2
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        1,
        3
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        1,
        4
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        1,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        2,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        2,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        2,
        5
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        3,
        4
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        3,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        3,
        4,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        0,
        1
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        0,
        2
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        0,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        0,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        1,
        2
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        1,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        1,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        2,
        3
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        2,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        3,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        4,
        4,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        0,
        1
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        0,
        2
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        0,
        4
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        0,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        1,
        3
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        1,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        1,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        2,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        2,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        3,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        0,
        5,
        4,
        5
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        0,
        1
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        0,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        0,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        1,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        1,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        2,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        2,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        2,
        5
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "-3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        3,
        4
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        3,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        2,
        4,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        0,
        1
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        0,
        2
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        0,
        4
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        0,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        1,
        3
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        1,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        1,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        2,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        2,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        3,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        3,
        4,
        5
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        0,
        1
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        0,
        2
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        0,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        1,
        3
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        1,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        2,
        3
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        2,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        2,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        3,
        4
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        3,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        4,
        4,
        5
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        0,
        1
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        0,
        2
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        0,
        3
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        0,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        0,
        5
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        1,
        2
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        1,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        1,
        4
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        1,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        2,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        2,
        4
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        2,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        3,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        3,
        5
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        1,
        5,
        4,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        0,
        1
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        0,
        2
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        0,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        0,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        1,
        2
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        1,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        1,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        2,
        3
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        2,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        3,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        3,
        4,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        0,
        1
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        0,
        2
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        0,
        3
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        0,
        4
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        0,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        1,
        2
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        1,
        3
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        1,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        1,
        5
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        2,
        3
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        2,
        4
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        2,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        3,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        3,
        5
      ],
      "value": [
        "-1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        4,
        4,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        0,
        1
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        0,
        2
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        0,
        5
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        1,
        3
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        1,
        4
      ],
      "value": [
        "1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        2,
        3
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        2,
        4
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        2,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        3,
        4
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        3,
        5
      ],
      "value": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        2,
        5,
        4,
        5
      ],
      "value": [
        "1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        0,
        1
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        0,
        2
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        0,
        3
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "-3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        0,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        1,
        2
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        1,
        3
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        1,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        2,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        2,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        3,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        4,
        4,
        5
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        0,
        1
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "-3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        0,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        0,
        4
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "-3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        0,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        1,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        1,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        1,
        5
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        2,
        3
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        2,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        2,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        3,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        3,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        3,
        5,
        4,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        0,
        1
      ],
      "value": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        0,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        0,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        0,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        0,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        1,
        2
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        1,
        3
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "-1/4",
        "0",
        "-3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        1,
        4
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "3/14",
        "3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        1,
        5
      ],
      "value": [
        "-1/2",
        "0",
        "0",
        "1/4",
        "0",
        "-3/14",
        "-3/28",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        2,
        3
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        2,
        4
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        2,
        5
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "3/56",
        "3/14",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        3,
        4
      ],
      "value": [
        "-1/56",
        "0",
        "0",
        "1/14",
        "0",
        "-3/56",
        "-3/14",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        3,
        5
      ],
      "value": [
        "1/7",
        "0",
        "0",
        "-4/7",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "indices": [
        4,
        5,
        4,
        5
      ],
      "value": [
        "-1/8",
        "0",
        "0",
        "0",
        "0",
        "3/8",
        "0",
        "0"
      ]
    }
  ],
  "matrices": {
    "S": [
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ]
    ],
    "C_hat": [
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "-1/8",
          "0",
          "0",
          "-3/8",
          "0",
          "3/56",
          "-9/56",
          "0"
        ],
        [
          "-1/8",
          "0",
          "0",
          "-3/8",
          "0",
          "-3/56",
          "9/56",
          "0"
        ],
        [
          "5/8",
          "0",
          "0",
          "1/8",
          "0",
          "15/56",
          "-3/56",
          "0"
        ],
        [
          "5/8",
          "0",
          "0",
          "1/8",
          "0",
          "-15/56",
          "3/56",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/4",
          "0",
          "3/14",
          "3/28",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/4",
          "0",
          "-3/14",
          "-3/28",
          "0"
        ]
      ],
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/2",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-5/14",
          "1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/14",
          "-1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1/14",
          "3/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/14",
          "-3/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "2/7",
          "1/7",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-2/7",
          "-1/7",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-5/14",
          "1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/14",
          "-1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/14",
          "-1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-5/14",
          "1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "-5/14",
          "1/14",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "5/14",
          "-1/14",
          "0"
        ]
      ],
      [
        [
          "3/8",
          "0",
          "0",
          "-3/8",
          "0",
          "1/8",
          "1/8",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "-3/8",
          "0",
          "-1/8",
          "-1/8",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "3/8",
          "0",
          "-1/8",
          "1/8",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "3/8",
          "0",
          "1/8",
          "-1/8",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "0",
          "0",
          "-1/4",
          "0",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "0",
          "0",
          "1/4",
          "0",
          "0"
        ]
      ]
    ],
    "E": [
      [
        [
          "3/4",
          "0",
          "0",
          "1/4",
          "0",
          "-3/4",
          "1/4",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "1/4",
          "0",
          "3/4",
          "-1/4",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "3/28",
          "5/28",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "-3/28",
          "-5/28",
          "0"
        ],
        [
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "-3/14",
          "1/7",
          "0"
        ],
        [
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "3/14",
          "-1/7",
          "0"
        ]
      ],
      [
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "-3/28",
          "-5/28",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "3/28",
          "5/28",
          "0"
        ],
        [
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "3/14",
          "-1/7",
          "0"
        ],
        [
          "3/2",
          "0",
          "0",
          "1",
          "0",
          "-3/14",
          "1/7",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "1/4",
          "0",
          "-3/4",
          "1/4",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "1/4",
          "0",
          "3/4",
          "-1/4",
          "0"
        ]
      ],
      [
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "-3/28",
          "-5/28",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-5/4",
          "0",
          "3/28",
          "5/28",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "1/2",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-1/2",
          "0",
          "0",
          "-1/2",
          "0"
        ],
        [
          "-9/4",
          "0",
          "0",
          "1/4",
          "0",
          "9/28",
          "1/28",
          "0"
        ],
        [
          "-9/4",
          "0",
          "0",
          "1/4",
          "0",
          "-9/28",
          "-1/28",
          "0"
        ]
      ],
      [
        [
          "9/4",
          "0",
          "0",
          "-1/4",
          "0",
          "9/28",
          "1/28",
          "0"
        ],
        [
          "9/4",
          "0",
          "0",
          "-1/4",
          "0",
          "-9/28",
          "-1/28",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "-3/4",
          "-1/4",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "3/4",
          "1/4",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "-1/2",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "-1/2",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "0"
        ],
        [
          "9/4",
          "0",
          "0",
          "-1/4",
          "0",
          "-9/28",
          "-1/28",
          "0"
        ],
        [
          "9/4",
          "0",
          "0",
          "-1/4",
          "0",
          "9/28",
          "1/28",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "3/4",
          "1/4",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "-3/4",
          "-1/4",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "-1/2",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "0",
          "1/2",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "3/4",
          "-1/4",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "-1/4",
          "0",
          "-3/4",
          "1/4",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "5/4",
          "0",
          "-3/28",
          "-5/28",
          "0"
        ],
        [
          "-3/4",
          "0",
          "0",
          "5/4",
          "0",
          "3/28",
          "5/28",
          "0"
        ]
      ]
    ],
    "R": [
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ]
    ],
    "A": [
      [
        [
          "1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3/16",
          "0",
          "0",
          "3/16",
          "0",
          "9/112",
          "-9/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "-3/112",
          "-1/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "-3/112",
          "1/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "-9/112",
          "-9/112",
          "0"
        ]
      ],
      [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "3/112",
          "1/112",
          "0"
        ],
        [
          "3/16",
          "0",
          "0",
          "3/16",
          "0",
          "-9/112",
          "9/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "9/112",
          "9/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "3/112",
          "-1/112",
          "0"
        ]
      ],
      [
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "-9/56",
          "0",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/56",
          "0"
        ],
        [
          "-1/8",
          "0",
          "0",
          "-1/8",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "-9/112",
          "-9/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "-3/112",
          "1/112",
          "0"
        ]
      ],
      [
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1/56",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "9/56",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/8",
          "0",
          "0",
          "-1/8",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "3/16",
          "0",
          "3/112",
          "-1/112",
          "0"
        ],
        [
          "3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "9/112",
          "9/112",
          "0"
        ]
      ],
      [
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/56",
          "0"
        ],
        [
          "-3/8",
          "0",
          "0",
          "0",
          "0",
          "-9/56",
          "0",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "-9/112",
          "9/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "3/112",
          "1/112",
          "0"
        ],
        [
          "-1/8",
          "0",
          "0",
          "1/8",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      [
        [
          "-3/8",
          "0",
          "0",
          "0",
          "0",
          "9/56",
          "0",
          "0"
        ],
        [
          "3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1/56",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "-3/112",
          "-1/112",
          "0"
        ],
        [
          "-3/16",
          "0",
          "0",
          "-3/16",
          "0",
          "9/112",
          "-9/112",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/8",
          "0",
          "0",
          "1/8",
          "0",
          "0",
          "0",
          "0"
        ]
      ]
    ]
  },
  "elapsed_seconds": 0.376163707995147,
  "claim_limits": [
    "not a same-(I,K_eta) counterexample",
    "no extra common ray asserted",
    "no X-membership or nonmembership decision",
    "no global S1 result",
    "not an authenticated external or human review"
  ]
}


==> anc/numerical_exposition.json <==
{
  "schema_version": "1.0",
  "status": "DISPLAYED_BOUNDS_PASS",
  "scope": "four exact endpoint comparisons against retained data; no enclosure or coverage replay",
  "arithmetic": "Python integers and fractions.Fraction; no floating arithmetic",
  "script_sha256": "624748ce0068d8e9f089bd6319e360ac43ffec3b6e5ebc82323225d56c66bf8f",
  "sources": {
    "c13": {
      "path_relative_to_anc": "certificate.json",
      "sha256": "050079573450fd10d5eb39d91c912c47405b66e6487bfd65a81c4672dd61cb5b"
    },
    "a119_grid": {
      "path_relative_to_anc": "source_neighborhood/inputs/data/input_certificate.json",
      "sha256": "1dcdcf714528452b2e896d81df0c92e7d55e366cec4de63e7d529a2379e653c1"
    },
    "a119_roots": {
      "path_relative_to_anc": "source_neighborhood/a119/full_checked/independent_roots.jsonl",
      "sha256": "3d64cdb3cea585915db48f6ccbe4bb1ee91eb2ac883f9111a9074dd4f84686d3"
    },
    "a119_pairs": {
      "path_relative_to_anc": "source_neighborhood/a119/full_checked/independent_pairs.jsonl",
      "sha256": "5d6bac6174ad9cc777f1fe28a00338aa12197849d542e23e4aef63bf0236a5a0"
    }
  },
  "bounds": {
    "beta_det": {
      "source": "c13",
      "json_pointer": "/minimum_phase_minor_squared_lower",
      "exact_endpoint": {
        "numerator": "3674990753523032670105372073467",
        "denominator": "340282366920938463463374607431768211456"
      },
      "denominator_power_of_two": 128,
      "comparison": {
        "lhs": {
          "numerator": "3674990753523032670105372073467",
          "denominator": "340282366920938463463374607431768211456"
        },
        "relation": ">",
        "rhs": {
          "numerator": "1",
          "denominator": "100000000"
        },
        "positive_integer_cross_product_margin": "27216708431364803547162599914931788544"
      },
      "attaining_minor_records": [
        {
          "record_index": 280,
          "rows": [
            1,
            3,
            5
          ],
          "cols": [
            0,
            1,
            2
          ]
        }
      ],
      "role": "lower enclosure for every squared positional three-minor of phase H",
      "propagation": "|det H[I,J]|^2 >= beta_det > 10^-8; |det H[I,J]| > 1/10000",
      "normalization": "C13=H/sqrt(6); normalized squared three-minors divide by 6^3=216"
    },
    "beta_dist": {
      "source": "c13",
      "json_pointer": "/normalized_frobenius_distance_squared/1",
      "exact_endpoint": {
        "numerator": "402893882523666315109986423793",
        "denominator": "85070591730234615865843651857942052864"
      },
      "denominator_power_of_two": 126,
      "comparison": {
        "lhs": {
          "numerator": "402893882523666315109986423793",
          "denominator": "85070591730234615865843651857942052864"
        },
        "relation": "<",
        "rhs": {
          "numerator": "49",
          "denominator": "10000000000"
        },
        "positive_integer_cross_product_margin": "139520169544833026326474703109160590336"
      },
      "role": "upper enclosure of sum|H-H0|^2/6 for the single explicit comparator",
      "propagation": "||C13-H0/sqrt(6)||_F^2 <= beta_dist < (7/100000)^2",
      "normalization": "already normalized by six; do not divide again"
    },
    "beta_ctr": {
      "source": "a119_roots",
      "record_key": "lipschitz_numerator",
      "record_filter": {
        "size": "large"
      },
      "exact_endpoint": {
        "numerator": "6583399505525",
        "denominator": "17592186044416"
      },
      "denominator_power_of_two": 44,
      "comparison": {
        "lhs": {
          "numerator": "6583399505525",
          "denominator": "17592186044416"
        },
        "relation": "<",
        "rhs": {
          "numerator": "3",
          "denominator": "8"
        },
        "positive_integer_cross_product_margin": "109362089048"
      },
      "attaining_labels": [
        39
      ],
      "role": "maximum infinity row-sum bound for I-MJ(X) over 48 large boxes",
      "propagation": "||I-MJ(X)||_infinity <= beta_ctr < 3/8 < 1",
      "limit": "existence also requires the separately checked strict image inclusion"
    },
    "beta_sep": {
      "source": "a119_pairs",
      "record_key": "coordinate_gap",
      "record_filter": {
        "possible_edge": false
      },
      "exact_endpoint": {
        "numerator": "933118710175",
        "denominator": "17592186044416"
      },
      "denominator_power_of_two": 44,
      "comparison": {
        "lhs": {
          "numerator": "933118710175",
          "denominator": "17592186044416"
        },
        "relation": ">",
        "rhs": {
          "numerator": "1",
          "denominator": "20"
        },
        "positive_integer_cross_product_margin": "1070188159084"
      },
      "attaining_pairs": [
        [
          16,
          28
        ]
      ],
      "role": "minimum over 1092 nonedges of max(real-coordinate separation, imaginary-coordinate separation) of raw overlap L; small boxes",
      "propagation": "|L_ab| >= beta_sep > 1/20; |<v_a,v_b>|=|L_ab|/6 > 1/120",
      "limit": "possible edges are not assertions of actual orthogonality"
    }
  },
  "limitations": [
    "does not regenerate determinant or interval enclosures",
    "does not validate discarded coverage leaves or certify full exhaustion",
    "does not replace the source-to-algorithm proof or completed guarded execution"
  ]
}


==> anc/run_cas_guarded.py <==
#!/usr/bin/env python3
"""Run one CAS process tree with hard wall-time and aggregate-RSS guards.

This wrapper is deliberately fail-closed.  It holds a global MUB6 lock, puts
the command in its own process group, polls the complete descendant tree, and
terminates that tree if the wall or memory budget is crossed.  The macOS
process-table query requires the wrapper itself to be launched with the
appropriate read-process permission.
"""

from __future__ import annotations

import argparse
import fcntl
import os
import signal
import subprocess
import sys
import time
from pathlib import Path


DEFAULT_LOCK = Path("/private/tmp/mub6-cas-singleton.lock")
KIB_PER_GIB = 1024 * 1024


class GuardInterrupted(Exception):
    """Raised when the wrapper receives an external termination signal."""

    def __init__(self, signum: int):
        super().__init__(f"received signal {signum}")
        self.signum = signum


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Run exactly one CAS job with process-tree resource caps."
    )
    parser.add_argument("--rss-gib", type=float, default=6.0)
    parser.add_argument("--wall-seconds", type=float, default=1200.0)
    parser.add_argument("--poll-seconds", type=float, default=0.5)
    parser.add_argument("--term-grace-seconds", type=float, default=5.0)
    parser.add_argument("--lock-file", type=Path, default=DEFAULT_LOCK)
    parser.add_argument("command", nargs=argparse.REMAINDER)
    args = parser.parse_args()
    if args.command[:1] == ["--"]:
        args.command = args.command[1:]
    if not args.command:
        parser.error("a command is required after --")
    if args.rss_gib <= 0 or args.wall_seconds <= 0:
        parser.error("--rss-gib and --wall-seconds must be positive")
    if args.poll_seconds <= 0 or args.term_grace_seconds < 0:
        parser.error("poll interval must be positive and grace nonnegative")
    return args


def process_snapshot() -> dict[int, tuple[int, int, int]]:
    """Return pid -> (ppid, pgid, rss_kib), failing closed on inspection errors."""
    result = subprocess.run(
        ["/bin/ps", "-axo", "pid=,ppid=,pgid=,rss="],
        check=False,
        capture_output=True,
        text=True,
        timeout=5,
    )
    if result.returncode != 0:
        detail = result.stderr.strip() or f"exit {result.returncode}"
        raise RuntimeError(f"cannot inspect process tree: {detail}")
    rows: dict[int, tuple[int, int, int]] = {}
    for line in result.stdout.splitlines():
        fields = line.split()
        if len(fields) != 4:
            continue
        pid, ppid, pgid, rss = map(int, fields)
        rows[pid] = (ppid, pgid, rss)
    return rows


def descendants(
    root_pid: int, rows: dict[int, tuple[int, int, int]]
) -> set[int]:
    answer = {root_pid} if root_pid in rows else set()
    changed = True
    while changed:
        changed = False
        for pid, (ppid, _pgid, _rss) in rows.items():
            if ppid in answer and pid not in answer:
                answer.add(pid)
                changed = True
    return answer


def guarded_tree_rss_kib(
    root_pid: int, process_group: int, previously_seen: set[int]
) -> tuple[int, set[int]]:
    """Measure the root tree, its process group, and still-live known descendants."""
    rows = process_snapshot()
    pids = descendants(root_pid, rows)
    pids.update(pid for pid, (_ppid, pgid, _rss) in rows.items() if pgid == process_group)
    pids.update(pid for pid in previously_seen if pid in rows)
    return sum(rows[pid][2] for pid in pids), pids


def terminate_tree(
    process: subprocess.Popen[bytes],
    process_group: int,
    known_pids: set[int],
    grace_seconds: float,
) -> None:
    """Terminate the process group and any descendants visible at the limit."""
    if process_group > 0:
        try:
            os.killpg(process_group, signal.SIGTERM)
        except (ProcessLookupError, PermissionError):
            pass
    for pid in sorted(known_pids - {process.pid}, reverse=True):
        try:
            os.kill(pid, signal.SIGTERM)
        except (ProcessLookupError, PermissionError):
            pass
    deadline = time.monotonic() + grace_seconds
    while process_group > 0 and time.monotonic() < deadline:
        process.poll()
        try:
            os.killpg(process_group, 0)
        except (ProcessLookupError, PermissionError):
            break
        time.sleep(0.1)
    if process_group > 0:
        try:
            os.killpg(process_group, signal.SIGKILL)
        except (ProcessLookupError, PermissionError):
            pass
    for pid in sorted(known_pids - {process.pid}, reverse=True):
        try:
            os.kill(pid, signal.SIGKILL)
        except (ProcessLookupError, PermissionError):
            pass
    try:
        process.wait(timeout=2)
    except subprocess.TimeoutExpired:
        pass


def child_setup() -> None:
    os.setsid()
    try:
        os.nice(10)
    except OSError:
        pass


def main() -> int:
    args = parse_args()
    args.lock_file.parent.mkdir(parents=True, exist_ok=True)
    lock_handle = args.lock_file.open("a+")
    try:
        fcntl.flock(lock_handle.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
    except BlockingIOError:
        print(
            f"CAS_GUARD_REFUSED another guarded job holds {args.lock_file}",
            file=sys.stderr,
            flush=True,
        )
        return 75

    rss_limit_kib = int(args.rss_gib * KIB_PER_GIB)
    environment = os.environ.copy()
    for name in (
        "OMP_NUM_THREADS",
        "OPENBLAS_NUM_THREADS",
        "MKL_NUM_THREADS",
        "VECLIB_MAXIMUM_THREADS",
        "NUMEXPR_NUM_THREADS",
    ):
        environment[name] = "1"

    process: subprocess.Popen[bytes] | None = None
    process_group = -1
    known_pids: set[int] = set()
    started = time.monotonic()
    high_water_kib = 0

    def receive_signal(signum: int, _frame: object) -> None:
        raise GuardInterrupted(signum)

    old_handlers = {
        signum: signal.signal(signum, receive_signal)
        for signum in (signal.SIGINT, signal.SIGTERM, signal.SIGHUP)
    }
    try:
        print(
            "CAS_GUARD_START"
            f" rss_gib={args.rss_gib:g} wall_seconds={args.wall_seconds:g}"
            f" command={args.command!r}",
            file=sys.stderr,
            flush=True,
        )
        process = subprocess.Popen(
            args.command,
            env=environment,
            preexec_fn=child_setup,
        )
        process_group = os.getpgid(process.pid)
        while True:
            process.poll()
            elapsed = time.monotonic() - started
            try:
                rss_kib, live_pids = guarded_tree_rss_kib(
                    process.pid, process_group, known_pids
                )
            except Exception as error:
                print(f"CAS_GUARD_INSPECTION_FAILURE {error}", file=sys.stderr, flush=True)
                terminate_tree(
                    process, process_group, known_pids, args.term_grace_seconds
                )
                return 74
            # Retain only processes that are still alive, avoiding stale-PID reuse.
            known_pids = live_pids
            if not live_pids:
                break
            high_water_kib = max(high_water_kib, rss_kib)
            if rss_kib > rss_limit_kib:
                print(
                    "CAS_GUARD_RSS_LIMIT"
                    f" rss_gib={rss_kib / KIB_PER_GIB:.3f}"
                    f" limit_gib={args.rss_gib:g} elapsed={elapsed:.1f}",
                    file=sys.stderr,
                    flush=True,
                )
                terminate_tree(
                    process, process_group, known_pids, args.term_grace_seconds
                )
                return 125
            if elapsed > args.wall_seconds:
                print(
                    "CAS_GUARD_WALL_LIMIT"
                    f" elapsed={elapsed:.1f} limit={args.wall_seconds:g}",
                    file=sys.stderr,
                    flush=True,
                )
                terminate_tree(
                    process, process_group, known_pids, args.term_grace_seconds
                )
                return 124
            time.sleep(args.poll_seconds)
        elapsed = time.monotonic() - started
        return_code = process.returncode if process.returncode is not None else 70
        print(
            "CAS_GUARD_EXIT"
            f" status={return_code} elapsed={elapsed:.1f}"
            f" peak_rss_gib={high_water_kib / KIB_PER_GIB:.3f}",
            file=sys.stderr,
            flush=True,
        )
        return return_code if return_code >= 0 else 128 - return_code
    except GuardInterrupted as error:
        print(f"CAS_GUARD_SIGNAL signum={error.signum}", file=sys.stderr, flush=True)
        if process is not None:
            terminate_tree(process, process_group, known_pids, args.term_grace_seconds)
        return 128 + error.signum
    finally:
        for signum, handler in old_handlers.items():
            signal.signal(signum, handler)
        if process is not None and (process.poll() is None or known_pids):
            terminate_tree(process, process_group, known_pids, args.term_grace_seconds)
        fcntl.flock(lock_handle.fileno(), fcntl.LOCK_UN)
        lock_handle.close()


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source_neighborhood/README.md <==
# Exact source-neighborhood certificate

These files support Section 9.3 and Appendix D. The source is the literal block matrix in the article, named `H_star` there and `H0` in the retained code. Every varying source must still be an **exact unit-entry Hadamard**, `HH*=6I`, inside the closed phase-entry radius `1/1000000`. This is not an experimental-noise hypothesis.

The evidence has three distinct parts. The Python source/input checker reconstructs the literal matrix and validates every consumed coefficient rectangle. The C++ interval program validates root and pair predicates and performs a fresh exhaustion of the closed five-angle cube. The stored-predicate inspector reads the retained records; it does not replay discarded coverage leaves. The article supplies the source-to-algorithm soundness and graph-to-Gram arguments. The smaller `--roots-only` run does not establish exhaustion.

## Inputs, source and retained outputs

| Files | Role and expected fields |
| --- | --- |
| `inputs/data/input_certificate.json`, `inputs/data/fixed_inputs.h` | Exact proposals: 75 coefficient rectangles and 48 root centers on grid `Q=2^44`; the Python checker verifies the canonical input header |
| `fixed_inputs.h` | Identical header included by the C++ program; all headers and input bytes are retained unchanged |
| `a119_source_independent.py` | Standard-library `Fraction` reconstruction: radical source, moduli/Gram identities, marks, first moments, four Möbius closures, all 75 consumed coefficients, canonical header and rational pi enclosure |
| `a119_independent.cpp` | Exact-grid interval implementation; Boost headers are required. Default backend `cpp_int`; `-DA119_CHECKED_128` selects checked signed-magnitude 128-bit intermediates. Overflow rejects a run. Floating calculations choose preconditioners/search order only, not acceptance |
| `a119/source/source_input_verification.json` | Retained input verification: `complete=true`, `coefficient_count=75`, `header_canonical_equality=true`; historical execution metadata are not runtime dependencies |
| `a119/full_checked/independent_roots.jsonl` | All 96 records: one small and one large box for each of 48 labels, strict image inclusion and contraction fields |
| `a119/full_checked/independent_pairs.jsonl`, `independent_graph.txt` | All 1128 unordered pair intervals; 36 possible edges and 1092 separated nonedges, with a triangle-free graph |
| `a119/full_checked/independent_coverage.json`, `stdout.txt`, `guard.stderr` | Successful complete fresh exhaustion: `fresh_root=true`, `producer_checkpoint_read=false`, `complete=true`, completion marker and guard exit zero |
| `a119/smoke/` | Byte-identical local root/pair/graph results from the arbitrary-integer backend; local agreement does not establish a second complete exhaustion |
| `a119_certificate_audit.py` | Exact inspection of those stored root/pair predicates, graph, local backend equality and source/full-run consistency; writes a new audit in a copied directory |
| `SHA256SUMS` | Digests of this directory's public files |

The public source checker differs from the reviewed sparse-radical implementation only in the provenance-file list it hashes: it binds the two computational inputs instead of requiring historical proof/contract documents. Its scientific arithmetic and assertions are unchanged. The interval source, headers, inputs and retained scientific outputs are unchanged reviewed bytes. The retained full run was completed during the selected review; it was not rerun for manuscript polishing.

This implementation was authored separately from the producer search while reusing proposed centers and elementary Taylor/Krawczyk methods. That supports an independent implementation of the named checks, not a claim of human, route-blind or formal-kernel proof verification. Proposed centers are validated by root predicates, not assumed to be solutions.

## Runtime and execution policy

Use ordinary Python 3.9 or later without `-O`/`-OO`, a C++17 compiler and existing Boost headers. No installation is part of this package. Follow the shared [execution policy](../README.md#execution-policy): one synchronous job, the `/tmp/mub6-cas-singleton.lock`, process inspection, unchanged guard, fixed inputs/precision and preserved failures. The recipes below start at the **source-package root** and use fresh output directories so that the retained files cannot be overwritten.

## Check exact inputs

```sh
A119_CODE_DIR="$(pwd)/anc/source_neighborhood"
A119_RUN_DIR="$(mktemp -d /tmp/a119-replay.XXXXXX)"
python3 -B anc/run_cas_guarded.py \
  --lock-file /tmp/mub6-cas-singleton.lock --rss-gib 1 --wall-seconds 120 -- \
  python3 -B "$A119_CODE_DIR/a119_source_independent.py" \
  "$A119_CODE_DIR/inputs" "$A119_RUN_DIR/source_input_verification.json" \
  > "$A119_RUN_DIR/source.stdout" 2> "$A119_RUN_DIR/source.guard.stderr"
A119_SOURCE_STATUS=$?
printf 'Source-input exit=%s outputs=%s\n' "$A119_SOURCE_STATUS" "$A119_RUN_DIR"
```

Require exit zero, a JSON with the expected fields above, and stdout:

```text
EXACT_SOURCE_INPUT_PASS 36 moduli 72 Gram 40 first moments 4 Mobius closures 75 coefficients canonical header pi marks
```

The two positional arguments are the input root and output file. The checker itself can overwrite an output path; the new directory in this recipe prevents overwriting retained evidence.

## Compile and replay full coverage

Continue only after the exact-input check succeeds, with the directories defined above. Replace `/path/to/boost/include` by the existing Boost include directory on the host; do not change the scientific source/header or install dependencies as part of this recipe.

```sh
clang++ -O3 -std=c++17 -fno-fast-math -ffp-contract=off \
  -DA119_CHECKED_128 -I/path/to/boost/include -I"$A119_CODE_DIR" \
  "$A119_CODE_DIR/a119_independent.cpp" -o "$A119_RUN_DIR/a119_checked"
mkdir "$A119_RUN_DIR/full"
cd "$A119_RUN_DIR/full"
python3 -B "$A119_CODE_DIR/../run_cas_guarded.py" \
  --lock-file /tmp/mub6-cas-singleton.lock --rss-gib 1 --wall-seconds 1200 -- \
  "$A119_RUN_DIR/a119_checked" > stdout.txt 2> guard.stderr
A119_FULL_STATUS=$?
printf 'Full-coverage exit=%s outputs=%s\n' "$A119_FULL_STATUS" "$(pwd)"
```

The program has no runtime input-file arguments: the checked header is compiled into it. It writes `independent_roots.jsonl`, `independent_pairs.jsonl`, `independent_graph.txt` and `independent_coverage.json` in the current workdir, so that workdir must contain no prior outputs. The default run starts from the entire closed five-angle cube and reads no checkpoint. At the retained inputs/backend, the recorded successful markers are:

```text
ARITHMETIC_SMOKE_PASS backend=checked_signed_magnitude_128 checked_endpoints
UNIFORM_ROOTS certificates=96 distinct=48 max_lipschitz_numerator=6583399505525 denominator=17592186044416
PAIR_CERTIFICATES count=1128 edges=36 triangles=0 min_nonedge_coordinate=933118710175 denominator=17592186044416
COMPLETE_INDEPENDENT_FRESH_COVER nodes=2902327 range=868092 kraw=582905 known=167 splits=1451163 contractions=238023 depth=77 max_pending=47
```

A complete replay requires guard exit zero, `COMPLETE_INDEPENDENT_FRESH_COVER` and coverage JSON with `fresh_root=true`, `producer_checkpoint_read=false`, `complete=true`, together with the article's root-preservation argument and sound predicates. Timing and progress-line times are runtime metadata. The retained guard bounds were 1 GiB and 1200 seconds; a failed, interrupted, overflowed or resource-limited run is incomplete. Preserve the actual compiler/runtime, command, input hashes and logs.

For **local roots/pairs only**, run the already compiled executable with `--roots-only` in a separate new workdir, under 1 GiB/120 seconds:

```sh
mkdir "$A119_RUN_DIR/roots_only"
cd "$A119_RUN_DIR/roots_only"
python3 -B "$A119_CODE_DIR/../run_cas_guarded.py" \
  --lock-file /tmp/mub6-cas-singleton.lock --rss-gib 1 --wall-seconds 120 -- \
  "$A119_RUN_DIR/a119_checked" --roots-only > stdout.txt 2> guard.stderr
A119_LOCAL_STATUS=$?
printf 'Roots-only exit=%s outputs=%s\n' "$A119_LOCAL_STATUS" "$(pwd)"
```

This should emit the arithmetic, root and pair markers, but **no complete-cover marker or coverage certificate**. It proves no exclusion of other roots. To use the default arbitrary-integer backend, omit only `-DA119_CHECKED_128` in a separate compilation; the retained `smoke/` files record local backend agreement.

## Inspect retained predicates without fresh exhaustion

This command is independent of the directory variables above and starts at the source-package root. The inspector takes **no arguments** and writes `a119/certificate_audit.json` relative to its own file. Copy the directory first:

```sh
A119_AUDIT_RUN="$(mktemp -d /tmp/a119-stored-audit.XXXXXX)"
cp -R anc/source_neighborhood "$A119_AUDIT_RUN/source_neighborhood"
python3 -B anc/run_cas_guarded.py \
  --lock-file /tmp/mub6-cas-singleton.lock --rss-gib 1 --wall-seconds 120 -- \
  python3 -B "$A119_AUDIT_RUN/source_neighborhood/a119_certificate_audit.py" \
  > "$A119_AUDIT_RUN/stdout.txt" 2> "$A119_AUDIT_RUN/guard.stderr"
A119_AUDIT_STATUS=$?
printf 'Stored-audit exit=%s outputs=%s\n' "$A119_AUDIT_STATUS" "$A119_AUDIT_RUN"
```

Require guard exit zero and output JSON fields `complete_stored_predicate_audit=true`, `root_certificates=96`, `all_unordered_pairs=1128`, `possible_edges=36`, `nonedges=1092`, `triangles=0`, and `graph_structure="K4,4 plus20K2"`. It checks strict root inclusions, disjoint large domains, pair intervals, graph properties, local backend equality and retained full-run accounting. It does **not** reconstruct all discarded coverage leaves or replace the full algorithm's completed fresh execution.

The [four-endpoint companion](../README.md#check-the-displayed-rational-bounds) is still narrower: it extracts saved bounds and checks displayed rational simplifications. Its maximum large-box contraction is an infinity row-sum bound for `I-MJ(X)`; its minimum nonedge gap separates one coordinate of the **raw** overlap. Neither operation generates fresh enclosures or complete coverage.


==> anc/source_neighborhood/SHA256SUMS <==
accda09eb33b03ebc0ddfb07b44f1096bb6d3db411723665941d1d4226683e0f  README.md
f3e56619de5d1854010b4caeb40ebd7d4594b5cfddf0a684724a463c38f87970  a119/full_checked/guard.stderr
2b71f9b0652f5154dd6cdd69241894aceebfa7134d9d754f162d91572eb0dab1  a119/full_checked/independent_coverage.json
58f3a063a5e98c218ef8725ca61f0bcf8128b5d15e5ba62bad2b16c4ac5cdc58  a119/full_checked/independent_graph.txt
5d6bac6174ad9cc777f1fe28a00338aa12197849d542e23e4aef63bf0236a5a0  a119/full_checked/independent_pairs.jsonl
3d64cdb3cea585915db48f6ccbe4bb1ee91eb2ac883f9111a9074dd4f84686d3  a119/full_checked/independent_roots.jsonl
75ddd43ddfc7682879ee65208a2ee6f629e2af25d44edcd376cbaf14433fcab5  a119/full_checked/stdout.txt
58f3a063a5e98c218ef8725ca61f0bcf8128b5d15e5ba62bad2b16c4ac5cdc58  a119/smoke/independent_graph.txt
5d6bac6174ad9cc777f1fe28a00338aa12197849d542e23e4aef63bf0236a5a0  a119/smoke/independent_pairs.jsonl
3d64cdb3cea585915db48f6ccbe4bb1ee91eb2ac883f9111a9074dd4f84686d3  a119/smoke/independent_roots.jsonl
ec06a53272a721f9271f341aa52bd08ae22f2627962a142ca82917e6fe0acf71  a119/source/source_input_verification.json
4702169c8c98017e56ce53aa1692420c233e138010be3a891a54acab4c52bbf0  a119_certificate_audit.py
2c6692308f5a8ba99d5db0b0f1ff46b526ff9d1464c062267bcb012d36095d87  a119_independent.cpp
9b28988e5b77e0d3fe5ce306b5ace38630c6d89c24a619e716cb3852f8761818  a119_source_independent.py
995e1f73ee83820516c284c19d03a57d01da2068b214812673a58a398277d666  fixed_inputs.h
995e1f73ee83820516c284c19d03a57d01da2068b214812673a58a398277d666  inputs/data/fixed_inputs.h
1dcdcf714528452b2e896d81df0c92e7d55e366cec4de63e7d529a2379e653c1  inputs/data/input_certificate.json


==> anc/source_neighborhood/a119/full_checked/guard.stderr <==
CAS_GUARD_START rss_gib=1 wall_seconds=1200 command=['../build/a119_checked']
CAS_GUARD_EXIT status=0 elapsed=654.1 peak_rss_gib=0.002


==> anc/source_neighborhood/a119/full_checked/independent_coverage.json <==
{"fresh_root":true,"producer_checkpoint_read":false,"nodes":2902327,"range_exclusions":868092,"krawczyk_exclusions":582905,"known_domain_leaves":167,"splits":1451163,"contractions":238023,"max_depth":77,"max_pending":47,"max_checked_endpoint":269502518438216912,"complete":true,"seconds":653.786}


==> anc/source_neighborhood/a119/full_checked/independent_graph.txt <==
48 36
0 23
1 41
2 6
2 9
2 11
2 38
3 14
4 7
5 47
6 25
6 31
6 44
8 35
9 25
9 31
9 44
10 19
11 25
11 31
11 44
12 18
13 46
15 20
16 37
17 28
21 39
22 26
24 42
25 38
27 33
29 32
30 40
31 38
34 36
38 44
43 45


==> anc/source_neighborhood/a119/full_checked/independent_pairs.jsonl <==
{"a":0,"b":1,"real":[9160204162846,9293054500279],"imag":[8022306928757,8325110748714],"possible_edge":false,"coordinate_gap":9160204162846}
{"a":0,"b":2,"real":[49391537790334,49628662746057],"imag":[-4446359811438,-4244784612913],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":0,"b":3,"real":[-3324261474171,-3144662654955],"imag":[-5899413402834,-5648451154148],"possible_edge":false,"coordinate_gap":5648451154148}
{"a":0,"b":4,"real":[-57405016244881,-57249565282061],"imag":[20042733676864,20342411993915],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":0,"b":5,"real":[-4424362070558,-4184172308553],"imag":[-2898258726810,-2647143801886],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":0,"b":6,"real":[66976153225030,67181229084714],"imag":[10856208611921,11109877641720],"possible_edge":false,"coordinate_gap":66976153225030}
{"a":0,"b":7,"real":[27729205954684,27927636901444],"imag":[-1053906258881,-829235141145],"possible_edge":false,"coordinate_gap":27729205954684}
{"a":0,"b":8,"real":[-1351307603735,-1260712949050],"imag":[452549874979,789100885256],"possible_edge":false,"coordinate_gap":1260712949050}
{"a":0,"b":9,"real":[-1029796330143,-765522268437],"imag":[-4832514082204,-4621145655455],"possible_edge":false,"coordinate_gap":4621145655455}
{"a":0,"b":10,"real":[-4928209506891,-4680369964730],"imag":[60562061606040,60755475652055],"possible_edge":false,"coordinate_gap":60562061606040}
{"a":0,"b":11,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":0,"b":12,"real":[45259834980052,45475872117200],"imag":[517899402273,769722608481],"possible_edge":false,"coordinate_gap":45259834980052}
{"a":0,"b":13,"real":[38089066502514,38359814890393],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":0,"b":14,"real":[6879431852359,7101119659362],"imag":[-22746108013865,-22523001813270],"possible_edge":false,"coordinate_gap":22523001813270}
{"a":0,"b":15,"real":[50860833547826,51087964443983],"imag":[8901007616467,9127579820212],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":0,"b":16,"real":[67580572302419,67756611055074],"imag":[-26404245216934,-26191391721481],"possible_edge":false,"coordinate_gap":67580572302419}
{"a":0,"b":17,"real":[-27972975209011,-27835000144834],"imag":[6200672904520,6519925909253],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":0,"b":18,"real":[36765647971056,36981541876283],"imag":[-27923699864739,-27672041861610],"possible_edge":false,"coordinate_gap":36765647971056}
{"a":0,"b":19,"real":[-4340590760224,-4088723050789],"imag":[2491716217417,2709502402114],"possible_edge":false,"coordinate_gap":4088723050789}
{"a":0,"b":20,"real":[8742657300904,9014555168748],"imag":[-40192206235533,-40019691499683],"possible_edge":false,"coordinate_gap":40019691499683}
{"a":0,"b":21,"real":[45898153790525,46204627024883],"imag":[-54781502041058,-54664218064895],"possible_edge":false,"coordinate_gap":54664218064895}
{"a":0,"b":22,"real":[46987032250322,47265007723346],"imag":[-34231956969136,-34076394224281],"possible_edge":false,"coordinate_gap":46987032250322}
{"a":0,"b":23,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":0,"b":24,"real":[9547290009697,9752186492370],"imag":[-6678204734331,-6461452857833],"possible_edge":false,"coordinate_gap":9547290009697}
{"a":0,"b":25,"real":[-16140082764719,-15924603558650],"imag":[2441064487337,2687389657234],"possible_edge":false,"coordinate_gap":15924603558650}
{"a":0,"b":26,"real":[30443880229098,30723571810040],"imag":[12279134889654,12434719603287],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":0,"b":27,"real":[10620102998257,10882731180141],"imag":[17341151387796,17507423597561],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":0,"b":28,"real":[24563912692269,24844201820153],"imag":[41781502606006,41955868403486],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":0,"b":29,"real":[2852169189503,3043287057622],"imag":[6804737302745,7062832554858],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":0,"b":30,"real":[26591081310209,26758654774278],"imag":[142092019720,383769713743],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":0,"b":31,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698121],"possible_edge":false,"coordinate_gap":38386898698121}
{"a":0,"b":32,"real":[30078502889854,30278453213318],"imag":[-22206173689044,-21935368374413],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":0,"b":33,"real":[5890732734320,6175385955487],"imag":[39627350570269,39805091389603],"possible_edge":false,"coordinate_gap":39627350570269}
{"a":0,"b":34,"real":[22596610762841,22807351190242],"imag":[-14864992994187,-14620875068850],"possible_edge":false,"coordinate_gap":22596610762841}
{"a":0,"b":35,"real":[11747174428208,12041707433481],"imag":[24563682196006,24697569486219],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":0,"b":36,"real":[-14783629529432,-14601827732374],"imag":[9296303715990,9561204121269],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":0,"b":37,"real":[56453280533988,56620272204021],"imag":[-148258022078,148258022073],"possible_edge":false,"coordinate_gap":56453280533988}
{"a":0,"b":38,"real":[-16185729474166,-15950451107879],"imag":[1809267783831,2017812440096],"possible_edge":false,"coordinate_gap":15950451107879}
{"a":0,"b":39,"real":[-7145193108977,-6844006342574],"imag":[40065411899336,40179689767517],"possible_edge":false,"coordinate_gap":40065411899336}
{"a":0,"b":40,"real":[-42500712843366,-42293221796491],"imag":[-12012264923383,-11772307979735],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":0,"b":41,"real":[23241904811556,23397767433795],"imag":[-24485190648443,-24193592829726],"possible_edge":false,"coordinate_gap":24193592829726}
{"a":0,"b":42,"real":[26654757016352,26857019315788],"imag":[16359219070957,16571276886651],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":0,"b":43,"real":[30536985125373,30795616524114],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125373}
{"a":0,"b":44,"real":[7104923107710,7335049740411],"imag":[-39374948049758,-39159810090798],"possible_edge":false,"coordinate_gap":39159810090798}
{"a":0,"b":45,"real":[51687855370163,51954699242884],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370163}
{"a":0,"b":46,"real":[30247750076741,30451935879450],"imag":[50501523645715,50699192941411],"possible_edge":false,"coordinate_gap":50501523645715}
{"a":0,"b":47,"real":[31684112197523,31931563238623],"imag":[10630247196570,10876975308877],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":1,"b":2,"real":[10588041104979,10801210190630],"imag":[-6363820479933,-6116704951877],"possible_edge":false,"coordinate_gap":10588041104979}
{"a":1,"b":3,"real":[-2025327935616,-1794946200130],"imag":[25572763975665,25788359193115],"possible_edge":false,"coordinate_gap":25572763975665}
{"a":1,"b":4,"real":[25803881109831,26026965188546],"imag":[6082065200702,6325767985752],"possible_edge":false,"coordinate_gap":25803881109831}
{"a":1,"b":5,"real":[18922782620344,19166042863568],"imag":[9922156598941,10154086444921],"possible_edge":false,"coordinate_gap":18922782620344}
{"a":1,"b":6,"real":[49348866976220,49597282066055],"imag":[-27108117123924,-26889647290097],"possible_edge":false,"coordinate_gap":49348866976220}
{"a":1,"b":7,"real":[-13918148654870,-13683188969994],"imag":[5994749963527,6220283554763],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":1,"b":8,"real":[-14579545488733,-14438067871175],"imag":[-1284998414023,-1016864155228],"possible_edge":false,"coordinate_gap":14438067871175}
{"a":1,"b":9,"real":[70763346680137,70994970109717],"imag":[-6994778283080,-6774051638791],"possible_edge":false,"coordinate_gap":70763346680137}
{"a":1,"b":10,"real":[-3324261474172,-3144662654955],"imag":[-5899413402837,-5648451154152],"possible_edge":false,"coordinate_gap":5648451154152}
{"a":1,"b":11,"real":[-25540508149696,-25326731658079],"imag":[-17328209095380,-17080379595982],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":1,"b":12,"real":[18585242357835,18785844617467],"imag":[-18014104226762,-17763808993538],"possible_edge":false,"coordinate_gap":18585242357835}
{"a":1,"b":13,"real":[43433913365246,43648515841004],"imag":[-15279236630731,-15041062307598],"possible_edge":false,"coordinate_gap":43433913365246}
{"a":1,"b":14,"real":[8809493178895,9053158044405],"imag":[5596266570498,5806298022038],"possible_edge":false,"coordinate_gap":8809493178895}
{"a":1,"b":15,"real":[5880911012993,6114483405403],"imag":[-51089580686292,-50850147331591],"possible_edge":false,"coordinate_gap":50850147331591}
{"a":1,"b":16,"real":[4843766013264,5081244602678],"imag":[-5767329546435,-5571128439551],"possible_edge":false,"coordinate_gap":5571128439551}
{"a":1,"b":17,"real":[-18385649531785,-18236205381170],"imag":[10350157181545,10617531760901],"possible_edge":false,"coordinate_gap":18236205381170}
{"a":1,"b":18,"real":[63056911878009,63264072235237],"imag":[20208706523190,20467288439854],"possible_edge":false,"coordinate_gap":63056911878009}
{"a":1,"b":19,"real":[-6753959952603,-6532651201424],"imag":[-22850147500084,-22627432158955],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":1,"b":20,"real":[-13266426931813,-12989301935922],"imag":[34158900790167,34335229199340],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":1,"b":21,"real":[28379757673153,28631082251989],"imag":[20093869471520,20272699977281],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":1,"b":22,"real":[-25449696732386,-25233791178602],"imag":[-31889081200827,-31645017874230],"possible_edge":false,"coordinate_gap":31645017874230}
{"a":1,"b":23,"real":[31927722840542,32187564366432],"imag":[10305738174175,10529697840190],"possible_edge":false,"coordinate_gap":31927722840542}
{"a":1,"b":24,"real":[-32340920519512,-32114952382592],"imag":[-22489106978756,-22289826212821],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":1,"b":25,"real":[-27791981138141,-27541653993365],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":1,"b":26,"real":[24881977348473,25112779234271],"imag":[-7764094807040,-7558729982575],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":1,"b":27,"real":[26590972653882,26760567336192],"imag":[24366181058,265550684088],"possible_edge":false,"coordinate_gap":26590972653882}
{"a":1,"b":28,"real":[41487459593597,41807619067638],"imag":[10393180973226,10495657692594],"possible_edge":false,"coordinate_gap":41487459593597}
{"a":1,"b":29,"real":[23908059967076,24014065234999],"imag":[-25203538455203,-24896647323557],"possible_edge":false,"coordinate_gap":24896647323557}
{"a":1,"b":30,"real":[18166461296742,18401973266639],"imag":[-28743922160570,-28541906553277],"possible_edge":false,"coordinate_gap":28541906553277}
{"a":1,"b":31,"real":[26333310984892,26594993939294],"imag":[35636020367227,35840603335700],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":1,"b":32,"real":[61813630148075,61918501364138],"imag":[-158916615062,158916615060],"possible_edge":false,"coordinate_gap":61813630148075}
{"a":1,"b":33,"real":[-42500712843366,-42293221796491],"imag":[-12012264923383,-11772307979735],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":1,"b":34,"real":[1100993249012,1361855944375],"imag":[44766640305817,44967334025658],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":1,"b":35,"real":[20754818048431,21093116515513],"imag":[53610817219063,53691277173691],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":1,"b":36,"real":[12709096201808,12928893521478],"imag":[-25230709412497,-24965484598209],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":1,"b":37,"real":[30078502889854,30278453213318],"imag":[21935368374413,22206173689044],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":1,"b":38,"real":[34151388531780,34416314207040],"imag":[1823470755363,2008668910253],"possible_edge":false,"coordinate_gap":34151388531780}
{"a":1,"b":39,"real":[53780876742174,54054938616601],"imag":[-25319807114370,-25146095319796],"possible_edge":false,"coordinate_gap":53780876742174}
{"a":1,"b":40,"real":[17715817704863,17972999712126],"imag":[64180420960807,64410406091868],"possible_edge":false,"coordinate_gap":64180420960807}
{"a":1,"b":41,"real":[-54943221858,54978407243],"imag":[-157816173494,157816173495],"possible_edge":true,"coordinate_gap":0}
{"a":1,"b":42,"real":[41491915158861,41746791750712],"imag":[-44743604866601,-44551054271926],"possible_edge":false,"coordinate_gap":44551054271926}
{"a":1,"b":43,"real":[20764762297438,20991383093167],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":1,"b":44,"real":[46047208271414,46312758773358],"imag":[18072812741129,18262890129642],"possible_edge":false,"coordinate_gap":46047208271414}
{"a":1,"b":45,"real":[53090950198754,53306128417746],"imag":[-18823433320809,-18586900303279],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":1,"b":46,"real":[46143488648367,46341052662256],"imag":[20474006826258,20727568805496],"possible_edge":false,"coordinate_gap":46143488648367}
{"a":1,"b":47,"real":[-28465755150560,-28225107426447],"imag":[-60271038979574,-60052657521751],"possible_edge":false,"coordinate_gap":60052657521751}
{"a":2,"b":3,"real":[-27791981138137,-27541653993362],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993362}
{"a":2,"b":4,"real":[9901579108501,10181050828133],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":2,"b":5,"real":[57068026230748,57250938565590],"imag":[-34261489490225,-33987180571985],"possible_edge":false,"coordinate_gap":57068026230748}
{"a":2,"b":6,"real":[-128134404378,128169589763],"imag":[-93395947828,93395947831],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":7,"real":[17662591835419,17894132044410],"imag":[22971690570993,23172799958538],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":2,"b":8,"real":[-41766085351023,-41539463120724],"imag":[-16504423215201,-16267443047857],"possible_edge":false,"coordinate_gap":41539463120724}
{"a":2,"b":9,"real":[-79211419832,79246605217],"imag":[-150392132080,150392132083],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":10,"real":[-16140082764720,-15924603558651],"imag":[2441064487338,2687389657234],"possible_edge":false,"coordinate_gap":15924603558651}
{"a":2,"b":11,"real":[-6868340626,6903526011],"imag":[-175754052384,175754052387],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":12,"real":[13899425414804,14132771298042],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414804}
{"a":2,"b":13,"real":[37376222451674,37605732852072],"imag":[27743417160371,27975010212587],"possible_edge":false,"coordinate_gap":37376222451674}
{"a":2,"b":14,"real":[49292158825047,49462307573260],"imag":[-27307069999997,-27040462707718],"possible_edge":false,"coordinate_gap":49292158825047}
{"a":2,"b":15,"real":[27457339476366,27737267363486],"imag":[-39971528974333,-39797894354395],"possible_edge":false,"coordinate_gap":39797894354395}
{"a":2,"b":16,"real":[6076758783991,6396532478775],"imag":[-15049711238107,-14931423232828],"possible_edge":false,"coordinate_gap":14931423232828}
{"a":2,"b":17,"real":[19097473167773,19274371907383],"imag":[5818928223359,6084120775938],"possible_edge":false,"coordinate_gap":19097473167773}
{"a":2,"b":18,"real":[16974538298492,17258900758253],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":2,"b":19,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":2,"b":20,"real":[41755346343986,42034959323175],"imag":[-23766755623901,-23627921300259],"possible_edge":false,"coordinate_gap":41755346343986}
{"a":2,"b":21,"real":[40017405735128,40201503427926],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735128}
{"a":2,"b":22,"real":[64891389823659,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823659}
{"a":2,"b":23,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":2,"b":24,"real":[32192057049121,32470021686396],"imag":[-35747797896141,-35567583376666],"possible_edge":false,"coordinate_gap":35567583376666}
{"a":2,"b":25,"real":[5985277968997,6241276605576],"imag":[1327107145734,1513760317127],"possible_edge":false,"coordinate_gap":5985277968997}
{"a":2,"b":26,"real":[-18953338532218,-18768597335171],"imag":[1700880680752,1976638633744],"possible_edge":false,"coordinate_gap":18768597335171}
{"a":2,"b":27,"real":[-22414888648781,-22185593686773],"imag":[-44539682383131,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":2,"b":28,"real":[-21183123715969,-20929294806617],"imag":[63344853668944,63569426662682],"possible_edge":false,"coordinate_gap":63344853668944}
{"a":2,"b":29,"real":[33018919177530,33184318922179],"imag":[11558107070495,11827772523241],"possible_edge":false,"coordinate_gap":33018919177530}
{"a":2,"b":30,"real":[-11137453198140,-10891138936688],"imag":[5552482897164,5761163910214],"possible_edge":false,"coordinate_gap":10891138936688}
{"a":2,"b":31,"real":[-22754451805173,-22595291337670],"imag":[-3971843436802,-3670037516435],"possible_edge":false,"coordinate_gap":22595291337670}
{"a":2,"b":32,"real":[49348866976221,49597282066058],"imag":[26889647290094,27108117123922],"possible_edge":false,"coordinate_gap":49348866976221}
{"a":2,"b":33,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":2,"b":34,"real":[1316897309295,1598697506685],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":2,"b":35,"real":[46575265987180,46809578397128],"imag":[1134011215440,1337870533925],"possible_edge":false,"coordinate_gap":46575265987180}
{"a":2,"b":36,"real":[-37701916041961,-37514526304689],"imag":[38078288583147,38305234157898],"possible_edge":false,"coordinate_gap":38078288583147}
{"a":2,"b":37,"real":[66976153225028,67181229084712],"imag":[-11109877641723,-10856208611924],"possible_edge":false,"coordinate_gap":66976153225028}
{"a":2,"b":38,"real":[-138264622586,138299807973],"imag":[-59758819117,59758819120],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":39,"real":[47112483299136,47394277645662],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299136}
{"a":2,"b":40,"real":[-25540508149696,-25326731658079],"imag":[-17328209095380,-17080379595982],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":2,"b":41,"real":[695884642062,937293300297],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":2,"b":42,"real":[-13810908422214,-13533371168417],"imag":[46464579718136,46604664824634],"possible_edge":false,"coordinate_gap":46464579718136}
{"a":2,"b":43,"real":[12150529437087,12399369227051],"imag":[15786699290171,16015527051183],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":2,"b":44,"real":[22813707012292,23089050732463],"imag":[1350459838054,1469760513299],"possible_edge":false,"coordinate_gap":22813707012292}
{"a":2,"b":45,"real":[53624957715197,53805091873872],"imag":[-39940293772092,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":2,"b":46,"real":[24541434398532,24771784340455],"imag":[37255598860751,37457417050597],"possible_edge":false,"coordinate_gap":37255598860751}
{"a":2,"b":47,"real":[17235310308342,17422343711353],"imag":[-7806619268177,-7533713135685],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":3,"b":4,"real":[28379757673153,28631082251988],"imag":[-20272699977280,-20093869471519],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":3,"b":5,"real":[-13266426931812,-12989301935924],"imag":[-34335229199340,-34158900790167],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":3,"b":6,"real":[-25540508149695,-25326731658079],"imag":[17080379595984,17328209095382],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":3,"b":7,"real":[53780876742177,54054938616605],"imag":[25146095319796,25319807114370],"possible_edge":false,"coordinate_gap":53780876742177}
{"a":3,"b":8,"real":[53090950198752,53306128417743],"imag":[18586900303277,18823433320807],"possible_edge":false,"coordinate_gap":53090950198752}
{"a":3,"b":9,"real":[34151388531782,34416314207041],"imag":[-2008668910254,-1823470755363],"possible_edge":false,"coordinate_gap":34151388531782}
{"a":3,"b":10,"real":[9160204162847,9293054500279],"imag":[8022306928759,8325110748716],"possible_edge":false,"coordinate_gap":9160204162847}
{"a":3,"b":11,"real":[49348866976223,49597282066058],"imag":[26889647290095,27108117123923],"possible_edge":false,"coordinate_gap":49348866976223}
{"a":3,"b":12,"real":[1100993249007,1361855944371],"imag":[-44967334025658,-44766640305817],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":3,"b":13,"real":[-18385649531787,-18236205381172],"imag":[-10617531760898,-10350157181542],"possible_edge":false,"coordinate_gap":18236205381172}
{"a":3,"b":14,"real":[-54943221858,54978407243],"imag":[-157816173495,157816173494],"possible_edge":true,"coordinate_gap":0}
{"a":3,"b":15,"real":[-28465755150558,-28225107426444],"imag":[60052657521753,60271038979577],"possible_edge":false,"coordinate_gap":60052657521753}
{"a":3,"b":16,"real":[26590972653881,26760567336191],"imag":[-265550684093,-24366181063],"possible_edge":false,"coordinate_gap":26590972653881}
{"a":3,"b":17,"real":[43433913365248,43648515841006],"imag":[15041062307599,15279236630731],"possible_edge":false,"coordinate_gap":43433913365248}
{"a":3,"b":18,"real":[12709096201806,12928893521477],"imag":[24965484598207,25230709412496],"possible_edge":false,"coordinate_gap":24965484598207}
{"a":3,"b":19,"real":[31927722840544,32187564366436],"imag":[-10529697840187,-10305738174173],"possible_edge":false,"coordinate_gap":31927722840544}
{"a":3,"b":20,"real":[18922782620342,19166042863569],"imag":[-10154086444923,-9922156598942],"possible_edge":false,"coordinate_gap":18922782620342}
{"a":3,"b":21,"real":[25803881109829,26026965188544],"imag":[-6325767985752,-6082065200704],"possible_edge":false,"coordinate_gap":25803881109829}
{"a":3,"b":22,"real":[-32340920519511,-32114952382592],"imag":[22289826212820,22489106978756],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":3,"b":23,"real":[-6753959952601,-6532651201421],"imag":[22627432158956,22850147500084],"possible_edge":false,"coordinate_gap":22627432158956}
{"a":3,"b":24,"real":[-25449696732386,-25233791178601],"imag":[31645017874233,31889081200831],"possible_edge":false,"coordinate_gap":31645017874233}
{"a":3,"b":25,"real":[10588041104980,10801210190631],"imag":[6116704951879,6363820479934],"possible_edge":false,"coordinate_gap":10588041104980}
{"a":3,"b":26,"real":[41491915158863,41746791750715],"imag":[44551054271925,44743604866600],"possible_edge":false,"coordinate_gap":44551054271925}
{"a":3,"b":27,"real":[4843766013264,5081244602678],"imag":[5571128439550,5767329546435],"possible_edge":false,"coordinate_gap":5571128439550}
{"a":3,"b":28,"real":[46143488648365,46341052662255],"imag":[-20727568805495,-20474006826257],"possible_edge":false,"coordinate_gap":46143488648365}
{"a":3,"b":29,"real":[18166461296744,18401973266640],"imag":[28541906553279,28743922160572],"possible_edge":false,"coordinate_gap":28541906553279}
{"a":3,"b":30,"real":[23908059967077,24014065235000],"imag":[24896647323559,25203538455204],"possible_edge":false,"coordinate_gap":24896647323559}
{"a":3,"b":31,"real":[46047208271412,46312758773356],"imag":[-18262890129644,-18072812741132],"possible_edge":false,"coordinate_gap":46047208271412}
{"a":3,"b":32,"real":[17715817704860,17972999712124],"imag":[-64410406091866,-64180420960806],"possible_edge":false,"coordinate_gap":64180420960806}
{"a":3,"b":33,"real":[30078502889854,30278453213318],"imag":[-22206173689042,-21935368374411],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":3,"b":34,"real":[18585242357833,18785844617466],"imag":[17763808993537,18014104226761],"possible_edge":false,"coordinate_gap":18585242357833}
{"a":3,"b":35,"real":[20764762297437,20991383093166],"imag":[-56772605686445,-56537635973699],"possible_edge":false,"coordinate_gap":56537635973699}
{"a":3,"b":36,"real":[63056911878007,63264072235236],"imag":[-20467288439855,-20208706523191],"possible_edge":false,"coordinate_gap":63056911878007}
{"a":3,"b":37,"real":[-42500712843364,-42293221796489],"imag":[11772307979735,12012264923384],"possible_edge":false,"coordinate_gap":42293221796489}
{"a":3,"b":38,"real":[70763346680140,70994970109720],"imag":[6774051638790,6994778283079],"possible_edge":false,"coordinate_gap":70763346680140}
{"a":3,"b":39,"real":[-13918148654869,-13683188969994],"imag":[-6220283554759,-5994749963522],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":3,"b":40,"real":[61813630148073,61918501364137],"imag":[-158916615062,158916615061],"possible_edge":false,"coordinate_gap":61813630148073}
{"a":3,"b":41,"real":[8809493178892,9053158044403],"imag":[-5806298022039,-5596266570500],"possible_edge":false,"coordinate_gap":8809493178892}
{"a":3,"b":42,"real":[24881977348473,25112779234271],"imag":[7558729982576,7764094807040],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":3,"b":43,"real":[20754818048427,21093116515509],"imag":[-53691277173693,-53610817219063],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":3,"b":44,"real":[26333310984891,26594993939293],"imag":[-35840603335704,-35636020367230],"possible_edge":false,"coordinate_gap":35636020367230}
{"a":3,"b":45,"real":[-14579545488731,-14438067871173],"imag":[1016864155227,1284998414022],"possible_edge":false,"coordinate_gap":14438067871173}
{"a":3,"b":46,"real":[41487459593600,41807619067640],"imag":[-10495657692594,-10393180973226],"possible_edge":false,"coordinate_gap":41487459593600}
{"a":3,"b":47,"real":[5880911012998,6114483405406],"imag":[50850147331590,51089580686292],"possible_edge":false,"coordinate_gap":50850147331590}
{"a":4,"b":5,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":4,"b":6,"real":[-37701916041964,-37514526304692],"imag":[-38305234157895,-38078288583144],"possible_edge":false,"coordinate_gap":38078288583144}
{"a":4,"b":7,"real":[-55925421766,55960607153],"imag":[-151056314547,151056314550],"possible_edge":true,"coordinate_gap":0}
{"a":4,"b":8,"real":[36701838005226,36865015593316],"imag":[-19825398567147,-19522584558698],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":4,"b":9,"real":[40695821374897,40970663461987],"imag":[187743673349,330340224673],"possible_edge":false,"coordinate_gap":40695821374897}
{"a":4,"b":10,"real":[45898153790524,46204627024883],"imag":[-54781502041059,-54664218064895],"possible_edge":false,"coordinate_gap":54664218064895}
{"a":4,"b":11,"real":[16974538298492,17258900758253],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":4,"b":12,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":4,"b":13,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":4,"b":14,"real":[44628743699297,44902374607082],"imag":[39154219271393,39328560121543],"possible_edge":false,"coordinate_gap":44628743699297}
{"a":4,"b":15,"real":[-9084138365393,-8866638754478],"imag":[-31934531856015,-31713460191967],"possible_edge":false,"coordinate_gap":31713460191967}
{"a":4,"b":16,"real":[-25891643496935,-25678473922616],"imag":[8123126059320,8352477660055],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":4,"b":17,"real":[48151361411192,48361633400919],"imag":[25899474689017,26161474442119],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":4,"b":18,"real":[-14517184030249,-14320313969418],"imag":[30041457746832,30287818388127],"possible_edge":false,"coordinate_gap":30041457746832}
{"a":4,"b":19,"real":[34415682471246,34631166833057],"imag":[21473039903447,21741753052772],"possible_edge":false,"coordinate_gap":34415682471246}
{"a":4,"b":20,"real":[40616132439676,40870873432880],"imag":[29759442427714,29959212458966],"possible_edge":false,"coordinate_gap":40616132439676}
{"a":4,"b":21,"real":[-8857073495446,-8584112455539],"imag":[34191053594009,34366320015937],"possible_edge":false,"coordinate_gap":34191053594009}
{"a":4,"b":22,"real":[-14176002900524,-13889177085524],"imag":[27566761920687,27693261203748],"possible_edge":false,"coordinate_gap":27566761920687}
{"a":4,"b":23,"real":[26977102137930,27207935306129],"imag":[6321972027632,6531505645443],"possible_edge":false,"coordinate_gap":26977102137930}
{"a":4,"b":24,"real":[17604798515156,17851393172343],"imag":[-6066717011242,-5848526031863],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":4,"b":25,"real":[40017405735127,40201503427925],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735127}
{"a":4,"b":26,"real":[-19563856744922,-19311552636033],"imag":[-6999461828144,-6846641914497],"possible_edge":false,"coordinate_gap":19311552636033}
{"a":4,"b":27,"real":[29714348482295,29960056357928],"imag":[-34274707897061,-34088934109184],"possible_edge":false,"coordinate_gap":34088934109184}
{"a":4,"b":28,"real":[-2072918830689,-1786916208377],"imag":[-38232507615051,-38060630557042],"possible_edge":false,"coordinate_gap":38060630557042}
{"a":4,"b":29,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":4,"b":30,"real":[-13067743565374,-12869895083889],"imag":[-22508791075978,-22256007678249],"possible_edge":false,"coordinate_gap":22256007678249}
{"a":4,"b":31,"real":[22761011691889,23048561922919],"imag":[38863452716907,39016962897370],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":4,"b":32,"real":[12709096201806,12928893521476],"imag":[24965484598209,25230709412498],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":4,"b":33,"real":[36765647971056,36981541876283],"imag":[-27923699864739,-27672041861610],"possible_edge":false,"coordinate_gap":36765647971056}
{"a":4,"b":34,"real":[11369217282984,11608485000553],"imag":[10415926456664,10592346130903],"possible_edge":false,"coordinate_gap":11369217282984}
{"a":4,"b":35,"real":[50209563095717,50470911912453],"imag":[-11418077015216,-11189216973743],"possible_edge":false,"coordinate_gap":50209563095717}
{"a":4,"b":36,"real":[28318681273309,28554387436270],"imag":[-92057463111,92057463110],"possible_edge":false,"coordinate_gap":28318681273309}
{"a":4,"b":37,"real":[-14783629529433,-14601827732374],"imag":[-9561204121267,-9296303715988],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":4,"b":38,"real":[61939081318420,62186964706947],"imag":[13409860323967,13627464362974],"possible_edge":false,"coordinate_gap":61939081318420}
{"a":4,"b":39,"real":[53937366626170,54194397730627],"imag":[-16007336281618,-15804013360233],"possible_edge":false,"coordinate_gap":53937366626170}
{"a":4,"b":40,"real":[63056911878009,63264072235237],"imag":[20208706523190,20467288439854],"possible_edge":false,"coordinate_gap":63056911878009}
{"a":4,"b":41,"real":[4376528559551,4540329339079],"imag":[-14568756395096,-14267603764043],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":4,"b":42,"real":[-13481671555456,-13229888500440],"imag":[-1574662019493,-1370455176724],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":4,"b":43,"real":[7953846874570,8151201846370],"imag":[-15011577944617,-14761190253145],"possible_edge":false,"coordinate_gap":14761190253145}
{"a":4,"b":44,"real":[13545632207252,13778020172775],"imag":[49649598938231,49885834595214],"possible_edge":false,"coordinate_gap":49649598938231}
{"a":4,"b":45,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":4,"b":46,"real":[14443962937159,14684795496709],"imag":[-22760014642007,-22525539038027],"possible_edge":false,"coordinate_gap":22525539038027}
{"a":4,"b":47,"real":[10612820991224,10894611405102],"imag":[-11696476648837,-11522947389353],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":5,"b":6,"real":[-13810908422217,-13533371168421],"imag":[-46604664824631,-46464579718133],"possible_edge":false,"coordinate_gap":46464579718133}
{"a":5,"b":7,"real":[3338157629483,3507581688564],"imag":[15303535630551,15597032174716],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":5,"b":8,"real":[22379707099312,22602176156657],"imag":[-17115537476902,-16878431615598],"possible_edge":false,"coordinate_gap":22379707099312}
{"a":5,"b":9,"real":[33554334103713,33652269563560],"imag":[9266578357882,9599720646377],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":5,"b":10,"real":[8742657300903,9014555168747],"imag":[-40192206235532,-40019691499683],"possible_edge":false,"coordinate_gap":40019691499683}
{"a":5,"b":11,"real":[-18953338532218,-18768597335171],"imag":[1700880680752,1976638633744],"possible_edge":false,"coordinate_gap":18768597335171}
{"a":5,"b":12,"real":[27986741803336,28179808973918],"imag":[-13210794952667,-12993306094825],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":5,"b":13,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":5,"b":14,"real":[36709431754568,36941254204362],"imag":[35643181043872,35849355423936],"possible_edge":false,"coordinate_gap":36709431754568}
{"a":5,"b":15,"real":[14899952748252,15111276148590],"imag":[-45471220771866,-45235716190342],"possible_edge":false,"coordinate_gap":45235716190342}
{"a":5,"b":16,"real":[-3271649772078,-3059900744568],"imag":[11099640656261,11373193070334],"possible_edge":false,"coordinate_gap":11099640656261}
{"a":5,"b":17,"real":[1972659099408,2188787288090],"imag":[9731278697651,9963973448409],"possible_edge":false,"coordinate_gap":9731278697651}
{"a":5,"b":18,"real":[-19563856744922,-19311552636033],"imag":[-6999461828144,-6846641914497],"possible_edge":false,"coordinate_gap":19311552636033}
{"a":5,"b":19,"real":[20428162322460,20684304586752],"imag":[47412091709797,47605506026762],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":5,"b":20,"real":[71778252957991,72035670474394],"imag":[31987700242358,32204959644971],"possible_edge":false,"coordinate_gap":71778252957991}
{"a":5,"b":21,"real":[40616132439676,40870873432880],"imag":[29759442427714,29959212458966],"possible_edge":false,"coordinate_gap":40616132439676}
{"a":5,"b":22,"real":[21497085403185,21681867342374],"imag":[7006117932983,7279981096225],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":5,"b":23,"real":[31235620624419,31314262546305],"imag":[-12382863294603,-12051267474220],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":5,"b":24,"real":[36376524688225,36549451437750],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":5,"b":25,"real":[41755346343985,42034959323175],"imag":[-23766755623900,-23627921300258],"possible_edge":false,"coordinate_gap":41755346343985}
{"a":5,"b":26,"real":[-52769870740009,-52588214538589],"imag":[-31072001824636,-30790916524872],"possible_edge":false,"coordinate_gap":52588214538589}
{"a":5,"b":27,"real":[22224850056033,22439834416189],"imag":[-53868455802621,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":5,"b":28,"real":[-23937715225782,-23774763579896],"imag":[-6934984585518,-6662856377577],"possible_edge":false,"coordinate_gap":23774763579896}
{"a":5,"b":29,"real":[-13912501709426,-13629105955536],"imag":[36670007243215,36822696148320],"possible_edge":false,"coordinate_gap":36670007243215}
{"a":5,"b":30,"real":[-522810814587,-271433891678],"imag":[-40745015798564,-40524744190830],"possible_edge":false,"coordinate_gap":40524744190830}
{"a":5,"b":31,"real":[4824861165215,4929344232598],"imag":[-9601457873434,-9276559930114],"possible_edge":false,"coordinate_gap":9276559930114}
{"a":5,"b":32,"real":[41491915158862,41746791750713],"imag":[44551054271923,44743604866599],"possible_edge":false,"coordinate_gap":44551054271923}
{"a":5,"b":33,"real":[30443880229098,30723571810040],"imag":[12279134889654,12434719603287],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":5,"b":34,"real":[5086596153289,5302268945719],"imag":[-18078819956032,-17854208023807],"possible_edge":false,"coordinate_gap":17854208023807}
{"a":5,"b":35,"real":[57334072154429,57509565223272],"imag":[21710906705251,22002738313992],"possible_edge":false,"coordinate_gap":57334072154429}
{"a":5,"b":36,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":5,"b":37,"real":[26654757016352,26857019315789],"imag":[-16571276886651,-16359219070957],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":5,"b":38,"real":[26318962095605,26515065011941],"imag":[36488384620477,36746320419423],"possible_edge":false,"coordinate_gap":36488384620477}
{"a":5,"b":39,"real":[31359651402901,31653410558865],"imag":[9959812152674,10106645127910],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":5,"b":40,"real":[24881977348473,25112779234271],"imag":[-7764094807040,-7558729982575],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":5,"b":41,"real":[51184461290090,51489982598814],"imag":[-42345223195769,-42210242861951],"possible_edge":false,"coordinate_gap":51184461290090}
{"a":5,"b":42,"real":[-53263405106359,-53097675490496],"imag":[-141545611354,141545611357],"possible_edge":false,"coordinate_gap":53097675490496}
{"a":5,"b":43,"real":[43689995149484,43878138509256],"imag":[-1476155483928,-1233214549080],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":5,"b":44,"real":[11900915380188,12101109202603],"imag":[21418554475488,21684084073636],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":5,"b":45,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":5,"b":46,"real":[-17438766843542,-17231072251001],"imag":[18370348490408,18629153812421],"possible_edge":false,"coordinate_gap":18370348490408}
{"a":5,"b":47,"real":[-40363489561,40398674947],"imag":[-169945197384,169945197383],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":7,"real":[1316897309296,1598697506686],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":6,"b":8,"real":[19097473167774,19274371907383],"imag":[5818928223360,6084120775938],"possible_edge":false,"coordinate_gap":19097473167774}
{"a":6,"b":9,"real":[22813707012291,23089050732462],"imag":[1350459838054,1469760513299],"possible_edge":false,"coordinate_gap":22813707012291}
{"a":6,"b":10,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":6,"b":11,"real":[5985277968997,6241276605576],"imag":[1327107145734,1513760317127],"possible_edge":false,"coordinate_gap":5985277968997}
{"a":6,"b":12,"real":[47112483299137,47394277645663],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299137}
{"a":6,"b":13,"real":[53624957715197,53805091873873],"imag":[-39940293772093,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":6,"b":14,"real":[-11137453198141,-10891138936689],"imag":[5552482897164,5761163910214],"possible_edge":false,"coordinate_gap":10891138936689}
{"a":6,"b":15,"real":[64891389823658,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823658}
{"a":6,"b":16,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":6,"b":17,"real":[-41766085351023,-41539463120725],"imag":[-16504423215201,-16267443047858],"possible_edge":false,"coordinate_gap":41539463120725}
{"a":6,"b":18,"real":[40017405735127,40201503427925],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735127}
{"a":6,"b":19,"real":[-22414888648780,-22185593686772],"imag":[-44539682383132,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":6,"b":20,"real":[-18953338532218,-18768597335170],"imag":[1700880680751,1976638633743],"possible_edge":false,"coordinate_gap":18768597335170}
{"a":6,"b":21,"real":[16974538298493,17258900758254],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":6,"b":22,"real":[27457339476367,27737267363488],"imag":[-39971528974334,-39797894354396],"possible_edge":false,"coordinate_gap":39797894354396}
{"a":6,"b":23,"real":[6076758783990,6396532478774],"imag":[-15049711238107,-14931423232829],"possible_edge":false,"coordinate_gap":14931423232829}
{"a":6,"b":24,"real":[17235310308342,17422343711352],"imag":[-7806619268179,-7533713135687],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":6,"b":25,"real":[-6868340626,6903526011],"imag":[-175754052386,175754052385],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":26,"real":[41755346343985,42034959323175],"imag":[-23766755623900,-23627921300258],"possible_edge":false,"coordinate_gap":41755346343985}
{"a":6,"b":27,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":6,"b":28,"real":[46575265987181,46809578397128],"imag":[1134011215441,1337870533925],"possible_edge":false,"coordinate_gap":46575265987181}
{"a":6,"b":29,"real":[695884642061,937293300296],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":6,"b":30,"real":[49292158825048,49462307573261],"imag":[-27307069999997,-27040462707718],"possible_edge":false,"coordinate_gap":49292158825048}
{"a":6,"b":31,"real":[-138264622587,138299807972],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":32,"real":[10588041104981,10801210190633],"imag":[6116704951878,6363820479933],"possible_edge":false,"coordinate_gap":10588041104981}
{"a":6,"b":33,"real":[-16140082764719,-15924603558650],"imag":[2441064487337,2687389657234],"possible_edge":false,"coordinate_gap":15924603558650}
{"a":6,"b":34,"real":[17662591835418,17894132044409],"imag":[22971690570993,23172799958538],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":6,"b":35,"real":[-21183123715969,-20929294806618],"imag":[63344853668944,63569426662681],"possible_edge":false,"coordinate_gap":63344853668944}
{"a":6,"b":36,"real":[9901579108502,10181050828134],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":6,"b":37,"real":[49391537790334,49628662746057],"imag":[4244784612911,4446359811435],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":6,"b":38,"real":[-22754451805174,-22595291337671],"imag":[-3971843436803,-3670037516436],"possible_edge":false,"coordinate_gap":22595291337671}
{"a":6,"b":39,"real":[13899425414803,14132771298041],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414803}
{"a":6,"b":40,"real":[-27791981138141,-27541653993365],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":6,"b":41,"real":[33018919177531,33184318922180],"imag":[11558107070495,11827772523241],"possible_edge":false,"coordinate_gap":33018919177531}
{"a":6,"b":42,"real":[57068026230749,57250938565590],"imag":[-34261489490224,-33987180571984],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":6,"b":43,"real":[24541434398532,24771784340456],"imag":[37255598860750,37457417050597],"possible_edge":false,"coordinate_gap":37255598860750}
{"a":6,"b":44,"real":[-79211419832,79246605217],"imag":[-150392132081,150392132082],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":45,"real":[37376222451673,37605732852072],"imag":[27743417160371,27975010212588],"possible_edge":false,"coordinate_gap":37376222451673}
{"a":6,"b":46,"real":[12150529437086,12399369227051],"imag":[15786699290171,16015527051184],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":6,"b":47,"real":[32192057049121,32470021686395],"imag":[-35747797896140,-35567583376665],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":7,"b":8,"real":[32242214139193,32467803492210],"imag":[40088557096234,40287162776923],"possible_edge":false,"coordinate_gap":40088557096234}
{"a":7,"b":9,"real":[43716893707553,43926338972801],"imag":[10860819533917,11106106148169],"possible_edge":false,"coordinate_gap":43716893707553}
{"a":7,"b":10,"real":[-7145193108977,-6844006342573],"imag":[40065411899336,40179689767518],"possible_edge":false,"coordinate_gap":40065411899336}
{"a":7,"b":11,"real":[13899425414804,14132771298042],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414804}
{"a":7,"b":12,"real":[-28543641658493,-28368961066980],"imag":[-17702427429682,-17399916504067],"possible_edge":false,"coordinate_gap":28368961066980}
{"a":7,"b":13,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":7,"b":14,"real":[-33108826112603,-32883603905429],"imag":[11351744815925,11554098700190],"possible_edge":false,"coordinate_gap":32883603905429}
{"a":7,"b":15,"real":[28345764689044,28618266045316],"imag":[41625646963614,41810230323926],"possible_edge":false,"coordinate_gap":41625646963614}
{"a":7,"b":16,"real":[-16735711386901,-16581066034660],"imag":[5086225322844,5358988378927],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":7,"b":17,"real":[25137343155300,25384236340375],"imag":[-28747690776613,-28550816336914],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":7,"b":18,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":7,"b":19,"real":[71357056845953,71611471357447],"imag":[2199540201398,2415108811300],"possible_edge":false,"coordinate_gap":71357056845953}
{"a":7,"b":20,"real":[31359651402901,31653410558865],"imag":[9959812152674,10106645127910],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":7,"b":21,"real":[53937366626170,54194397730627],"imag":[-16007336281618,-15804013360233],"possible_edge":false,"coordinate_gap":53937366626170}
{"a":7,"b":22,"real":[6160426141893,6379717557887],"imag":[19564764506859,19751441763217],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":7,"b":23,"real":[60542131786050,60702838966888],"imag":[-4522102026324,-4214220025108],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":7,"b":24,"real":[8721262977874,8906726258271],"imag":[10010612236113,10273405897492],"possible_edge":false,"coordinate_gap":10010612236113}
{"a":7,"b":25,"real":[47112483299137,47394277645663],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299137}
{"a":7,"b":26,"real":[27986741803336,28179808973918],"imag":[-13210794952667,-12993306094825],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":7,"b":27,"real":[-45407441315549,-45233240035319],"imag":[8731068377016,8982718829678],"possible_edge":false,"coordinate_gap":45233240035319}
{"a":7,"b":28,"real":[53872528590940,54065642762557],"imag":[9554278564093,9796518960849],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":7,"b":29,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":7,"b":30,"real":[66232655425611,66418044417270],"imag":[-2074717132334,-1839400340827],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":7,"b":31,"real":[-11875634852077,-11670103678534],"imag":[-39222096476678,-38978073256434],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":7,"b":32,"real":[1100993249007,1361855944370],"imag":[-44967334025658,-44766640305817],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":7,"b":33,"real":[45259834980052,45475872117200],"imag":[517899402273,769722608481],"possible_edge":false,"coordinate_gap":45259834980052}
{"a":7,"b":34,"real":[-28554352250883,-28318646087922],"imag":[-92057463109,92057463112],"possible_edge":false,"coordinate_gap":28318646087922}
{"a":7,"b":35,"real":[-16616293015858,-16453388200326],"imag":[-38435735886999,-38158825936721],"possible_edge":false,"coordinate_gap":38158825936721}
{"a":7,"b":36,"real":[11369217282982,11608485000551],"imag":[-10592346130902,-10415926456663],"possible_edge":false,"coordinate_gap":11369217282982}
{"a":7,"b":37,"real":[22596610762842,22807351190244],"imag":[14620875068849,14864992994186],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":7,"b":38,"real":[51474619085625,51725980804939],"imag":[-1042890074012,-836303644452],"possible_edge":false,"coordinate_gap":51474619085625}
{"a":7,"b":39,"real":[25771426718058,26016168928858],"imag":[23998369321651,24192533594388],"possible_edge":false,"coordinate_gap":25771426718058}
{"a":7,"b":40,"real":[18585242357835,18785844617467],"imag":[-18014104226762,-17763808993538],"possible_edge":false,"coordinate_gap":18585242357835}
{"a":7,"b":41,"real":[21573628616699,21824251024966],"imag":[-15576191871567,-15359447901384],"possible_edge":false,"coordinate_gap":21573628616699}
{"a":7,"b":42,"real":[5086596153290,5302268945720],"imag":[17854208023809,18078819956034],"possible_edge":false,"coordinate_gap":17854208023809}
{"a":7,"b":43,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":7,"b":44,"real":[-30596589323684,-30373690913008],"imag":[-55830837629417,-55618213986084],"possible_edge":false,"coordinate_gap":55618213986084}
{"a":7,"b":45,"real":[-16825281344417,-16539791683757],"imag":[2784311302667,2921410385944],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":7,"b":46,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":7,"b":47,"real":[31242373305247,31480346280465],"imag":[59367461910988,59618861925558],"possible_edge":false,"coordinate_gap":59367461910988}
{"a":8,"b":9,"real":[33713390290548,33961175779845],"imag":[281032094384,482115950854],"possible_edge":false,"coordinate_gap":33713390290548}
{"a":8,"b":10,"real":[51687855370164,51954699242885],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370164}
{"a":8,"b":11,"real":[37376222451674,37605732852072],"imag":[27743417160371,27975010212587],"possible_edge":false,"coordinate_gap":37376222451674}
{"a":8,"b":12,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":8,"b":13,"real":[-26291977690825,-26033171817144],"imag":[-38072322610101,-37897303323302],"possible_edge":false,"coordinate_gap":37897303323302}
{"a":8,"b":14,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":8,"b":15,"real":[24893963004243,25132803578760],"imag":[35838944129238,36083486726687],"possible_edge":false,"coordinate_gap":35838944129238}
{"a":8,"b":16,"real":[39092037472179,39332964456336],"imag":[28630120183794,28838412419091],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":8,"b":17,"real":[-2887328877836,-2825307679715],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825307679715}
{"a":8,"b":18,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":8,"b":19,"real":[5493921785920,5748343090796],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":8,"b":20,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":8,"b":21,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":8,"b":22,"real":[-4651132310540,-4387431320334],"imag":[24849174833911,25043398644205],"possible_edge":false,"coordinate_gap":24849174833911}
{"a":8,"b":23,"real":[-20769881079511,-20516614445151],"imag":[-18052172593548,-17836515683942],"possible_edge":false,"coordinate_gap":20516614445151}
{"a":8,"b":24,"real":[20768197039807,20981445521001],"imag":[13285221531305,13517051681141],"possible_edge":false,"coordinate_gap":20768197039807}
{"a":8,"b":25,"real":[53624957715197,53805091873873],"imag":[-39940293772093,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":8,"b":26,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":8,"b":27,"real":[48562904586515,48832583595910],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586515}
{"a":8,"b":28,"real":[28362111938953,28637664568000],"imag":[-68939843285424,-68818690767005],"possible_edge":false,"coordinate_gap":68818690767005}
{"a":8,"b":29,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":8,"b":30,"real":[34841913332758,35029594617976],"imag":[-36743403414036,-36529575303666],"possible_edge":false,"coordinate_gap":36529575303666}
{"a":8,"b":31,"real":[20005760057128,20275962317251],"imag":[-20845379625581,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":8,"b":32,"real":[-18385649531787,-18236205381172],"imag":[-10617531760898,-10350157181542],"possible_edge":false,"coordinate_gap":18236205381172}
{"a":8,"b":33,"real":[38089066502514,38359814890393],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":8,"b":34,"real":[25137343155301,25384236340376],"imag":[28550816336914,28747690776613],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":8,"b":35,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":8,"b":36,"real":[48151361411192,48361633400919],"imag":[-26161474442120,-25899474689018],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":8,"b":37,"real":[-27972975209012,-27835000144834],"imag":[-6519925909251,-6200672904518],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":8,"b":38,"real":[42387492373209,42637496487147],"imag":[16889483766096,17117299480086],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":8,"b":39,"real":[-16825281344417,-16539791683757],"imag":[2784311302667,2921410385944],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":8,"b":40,"real":[43433913365246,43648515841004],"imag":[-15279236630731,-15041062307598],"possible_edge":false,"coordinate_gap":43433913365246}
{"a":8,"b":41,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":8,"b":42,"real":[1972659099408,2188787288090],"imag":[-9963973448408,-9731278697650],"possible_edge":false,"coordinate_gap":9731278697650}
{"a":8,"b":43,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":8,"b":44,"real":[-23470084205003,-23242051797886],"imag":[5827745612105,6068203124051],"possible_edge":false,"coordinate_gap":23242051797886}
{"a":8,"b":45,"real":[-1212794733346,-955880084912],"imag":[63489083222821,63653389181609],"possible_edge":false,"coordinate_gap":63489083222821}
{"a":8,"b":46,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":8,"b":47,"real":[48541925558780,48775650261795],"imag":[37395383379945,37632816497459],"possible_edge":false,"coordinate_gap":48541925558780}
{"a":9,"b":10,"real":[-16185729474167,-15950451107880],"imag":[1809267783831,2017812440096],"possible_edge":false,"coordinate_gap":15950451107880}
{"a":9,"b":11,"real":[-22754451805173,-22595291337670],"imag":[-3971843436802,-3670037516435],"possible_edge":false,"coordinate_gap":22595291337670}
{"a":9,"b":12,"real":[-11875634852077,-11670103678534],"imag":[-39222096476678,-38978073256434],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":9,"b":13,"real":[20005760057128,20275962317251],"imag":[-20845379625581,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":9,"b":14,"real":[-9666659346267,-9401551784527],"imag":[48598945894544,48802463016103],"possible_edge":false,"coordinate_gap":48598945894544}
{"a":9,"b":15,"real":[18066497284513,18259758813822],"imag":[-16822405899131,-16559317937842],"possible_edge":false,"coordinate_gap":18066497284513}
{"a":9,"b":16,"real":[-6927267878018,-6690935036413],"imag":[14559024219618,14799582712535],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":9,"b":17,"real":[-23470084205004,-23242051797889],"imag":[-6068203124047,-5827745612102],"possible_edge":false,"coordinate_gap":23242051797889}
{"a":9,"b":18,"real":[22761011691889,23048561922919],"imag":[38863452716907,39016962897370],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":9,"b":19,"real":[29509196371293,29743780459062],"imag":[-26883288820770,-26645321245805],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":9,"b":20,"real":[26318962095606,26515065011943],"imag":[36488384620475,36746320419421],"possible_edge":false,"coordinate_gap":36488384620475}
{"a":9,"b":21,"real":[61939081318422,62186964706948],"imag":[13409860323966,13627464362974],"possible_edge":false,"coordinate_gap":61939081318422}
{"a":9,"b":22,"real":[-34925726446051,-34805270325553],"imag":[-1762748041646,-1436256740937],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":9,"b":23,"real":[42634351471855,42774815223681],"imag":[3903285035426,4208830512584],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":9,"b":24,"real":[-36681530701034,-36482133007762],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007762}
{"a":9,"b":25,"real":[-138264622587,138299807972],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":26,"real":[4824861165215,4929344232598],"imag":[-9601457873434,-9276559930114],"possible_edge":false,"coordinate_gap":9276559930114}
{"a":9,"b":27,"real":[-4563755983155,-4424318188712],"imag":[1566924232665,1869405451290],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":9,"b":28,"real":[44469440128396,44648012599879],"imag":[-10664438210433,-10401891148118],"possible_edge":false,"coordinate_gap":44469440128396}
{"a":9,"b":29,"real":[16705667473410,16958208275248],"imag":[29817355686024,30040423345607],"possible_edge":false,"coordinate_gap":29817355686024}
{"a":9,"b":30,"real":[43787505166877,44093669246148],"imag":[-56110381965423,-55969467507026],"possible_edge":false,"coordinate_gap":55969467507026}
{"a":9,"b":31,"real":[-25294120598,25329305983],"imag":[-173630090022,173630090021],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":32,"real":[46047208271413,46312758773356],"imag":[-18262890129645,-18072812741132],"possible_edge":false,"coordinate_gap":46047208271413}
{"a":9,"b":33,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698121],"possible_edge":false,"coordinate_gap":38386898698121}
{"a":9,"b":34,"real":[-30596589323681,-30373690913005],"imag":[55618213986086,55830837629419],"possible_edge":false,"coordinate_gap":55618213986086}
{"a":9,"b":35,"real":[-4642571927724,-4441846913463],"imag":[28427224497753,28701914299197],"possible_edge":false,"coordinate_gap":28427224497753}
{"a":9,"b":36,"real":[13545632207249,13778020172773],"imag":[-49885834595212,-49649598938230],"possible_edge":false,"coordinate_gap":49649598938230}
{"a":9,"b":37,"real":[7104923107711,7335049740413],"imag":[39159810090799,39374948049758],"possible_edge":false,"coordinate_gap":39159810090799}
{"a":9,"b":38,"real":[83681084871376,83878312021039],"imag":[8746022419064,9010772761553],"possible_edge":false,"coordinate_gap":83681084871376}
{"a":9,"b":39,"real":[51474619085623,51725980804937],"imag":[-1042890074011,-836303644451],"possible_edge":false,"coordinate_gap":51474619085623}
{"a":9,"b":40,"real":[26333310984892,26594993939294],"imag":[35636020367227,35840603335700],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":9,"b":41,"real":[15737640804676,16031365697806],"imag":[-41605017652529,-41467483489895],"possible_edge":false,"coordinate_gap":41467483489895}
{"a":9,"b":42,"real":[11900915380188,12101109202602],"imag":[-21684084073635,-21418554475488],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":9,"b":43,"real":[15606702510174,15771043932575],"imag":[18156399068765,18435748512799],"possible_edge":false,"coordinate_gap":18156399068765}
{"a":9,"b":44,"real":[-100228017146,100263202530],"imag":[-133983946977,133983946974],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":45,"real":[42387492373209,42637496487148],"imag":[16889483766096,17117299480087],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":9,"b":46,"real":[27811688306803,27995411690180],"imag":[18997059594247,19291257259392],"possible_edge":false,"coordinate_gap":27811688306803}
{"a":9,"b":47,"real":[1616120880554,1714568601274],"imag":[-10660002677479,-10326413945665],"possible_edge":false,"coordinate_gap":10326413945665}
{"a":10,"b":11,"real":[66976153225028,67181229084712],"imag":[-11109877641723,-10856208611924],"possible_edge":false,"coordinate_gap":66976153225028}
{"a":10,"b":12,"real":[22596610762842,22807351190244],"imag":[14620875068849,14864992994186],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":10,"b":13,"real":[-27972975209012,-27835000144834],"imag":[-6519925909251,-6200672904518],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":10,"b":14,"real":[23241904811556,23397767433795],"imag":[24193592829727,24485190648444],"possible_edge":false,"coordinate_gap":24193592829727}
{"a":10,"b":15,"real":[31684112197523,31931563238625],"imag":[-10876975308877,-10630247196569],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":10,"b":16,"real":[10620102998256,10882731180140],"imag":[-17507423597561,-17341151387796],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":10,"b":17,"real":[38089066502514,38359814890393],"imag":[32657001989348,32824764046907],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":10,"b":18,"real":[-14783629529433,-14601827732374],"imag":[-9561204121267,-9296303715988],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":10,"b":19,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":10,"b":20,"real":[-4424362070561,-4184172308555],"imag":[2647143801888,2898258726812],"possible_edge":false,"coordinate_gap":4184172308555}
{"a":10,"b":21,"real":[-57405016244882,-57249565282061],"imag":[-20342411993912,-20042733676861],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":10,"b":22,"real":[9547290009696,9752186492370],"imag":[6461452857832,6678204734330],"possible_edge":false,"coordinate_gap":9547290009696}
{"a":10,"b":23,"real":[-4340590760226,-4088723050791],"imag":[-2709502402112,-2491716217415],"possible_edge":false,"coordinate_gap":4088723050791}
{"a":10,"b":24,"real":[46987032250323,47265007723347],"imag":[34076394224279,34231956969133],"possible_edge":false,"coordinate_gap":46987032250323}
{"a":10,"b":25,"real":[49391537790334,49628662746057],"imag":[4244784612911,4446359811435],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":10,"b":26,"real":[26654757016352,26857019315789],"imag":[-16571276886651,-16359219070957],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":10,"b":27,"real":[67580572302421,67756611055076],"imag":[26191391721478,26404245216931],"possible_edge":false,"coordinate_gap":67580572302421}
{"a":10,"b":28,"real":[30247750076740,30451935879449],"imag":[-50699192941412,-50501523645716],"possible_edge":false,"coordinate_gap":50501523645716}
{"a":10,"b":29,"real":[26591081310209,26758654774278],"imag":[-383769713743,-142092019720],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":10,"b":30,"real":[2852169189504,3043287057623],"imag":[-7062832554858,-6804737302745],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":10,"b":31,"real":[7104923107711,7335049740413],"imag":[39159810090799,39374948049758],"possible_edge":false,"coordinate_gap":39159810090799}
{"a":10,"b":32,"real":[-42500712843366,-42293221796491],"imag":[11772307979736,12012264923384],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":10,"b":33,"real":[56453280533988,56620272204021],"imag":[-148258022078,148258022073],"possible_edge":false,"coordinate_gap":56453280533988}
{"a":10,"b":34,"real":[45259834980051,45475872117200],"imag":[-769722608480,-517899402271],"possible_edge":false,"coordinate_gap":45259834980051}
{"a":10,"b":35,"real":[30536985125371,30795616524112],"imag":[3705538541269,3887711263940],"possible_edge":false,"coordinate_gap":30536985125371}
{"a":10,"b":36,"real":[36765647971058,36981541876286],"imag":[27672041861608,27923699864738],"possible_edge":false,"coordinate_gap":36765647971058}
{"a":10,"b":37,"real":[5890732734317,6175385955484],"imag":[-39805091389600,-39627350570266],"possible_edge":false,"coordinate_gap":39627350570266}
{"a":10,"b":38,"real":[-1029796330144,-765522268438],"imag":[4621145655456,4832514082205],"possible_edge":false,"coordinate_gap":4621145655456}
{"a":10,"b":39,"real":[27729205954683,27927636901444],"imag":[829235141145,1053906258881],"possible_edge":false,"coordinate_gap":27729205954683}
{"a":10,"b":40,"real":[30078502889854,30278453213318],"imag":[21935368374413,22206173689044],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":10,"b":41,"real":[6879431852360,7101119659363],"imag":[22523001813271,22746108013866],"possible_edge":false,"coordinate_gap":22523001813271}
{"a":10,"b":42,"real":[30443880229098,30723571810040],"imag":[-12434719603286,-12279134889654],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":10,"b":43,"real":[11747174428205,12041707433479],"imag":[-24697569486219,-24563682196006],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":10,"b":44,"real":[-19119092358858,-18826799236786],"imag":[38386898698123,38558693278457],"possible_edge":false,"coordinate_gap":38386898698123}
{"a":10,"b":45,"real":[-1351307603735,-1260712949049],"imag":[-789100885254,-452549874977],"possible_edge":false,"coordinate_gap":1260712949049}
{"a":10,"b":46,"real":[24563912692267,24844201820152],"imag":[-41955868403486,-41781502606006],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":10,"b":47,"real":[50860833547826,51087964443983],"imag":[-9127579820214,-8901007616470],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":11,"b":12,"real":[17662591835418,17894132044409],"imag":[-23172799958538,-22971690570993],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":11,"b":13,"real":[-41766085351021,-41539463120722],"imag":[16267443047860,16504423215204],"possible_edge":false,"coordinate_gap":41539463120722}
{"a":11,"b":14,"real":[33018919177530,33184318922179],"imag":[-11827772523242,-11558107070496],"possible_edge":false,"coordinate_gap":33018919177530}
{"a":11,"b":15,"real":[32192057049123,32470021686398],"imag":[35567583376665,35747797896140],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":11,"b":16,"real":[44410695500557,44731256091892],"imag":[-51376188836200,-51261125550124],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":11,"b":17,"real":[53624957715198,53805091873873],"imag":[39680657223424,39940293772090],"possible_edge":false,"coordinate_gap":53624957715198}
{"a":11,"b":18,"real":[9901579108502,10181050828134],"imag":[11571130807428,11740787390416],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":11,"b":19,"real":[6076758783992,6396532478776],"imag":[14931423232828,15049711238107],"possible_edge":false,"coordinate_gap":14931423232828}
{"a":11,"b":20,"real":[-13810908422217,-13533371168420],"imag":[-46604664824632,-46464579718134],"possible_edge":false,"coordinate_gap":46464579718134}
{"a":11,"b":21,"real":[-37701916041963,-37514526304691],"imag":[-38305234157895,-38078288583144],"possible_edge":false,"coordinate_gap":38078288583144}
{"a":11,"b":22,"real":[17235310308342,17422343711353],"imag":[7533713135686,7806619268178],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":11,"b":23,"real":[-22414888648778,-22185593686770],"imag":[44293379414268,44539682383133],"possible_edge":false,"coordinate_gap":44293379414268}
{"a":11,"b":24,"real":[27457339476368,27737267363488],"imag":[39797894354396,39971528974334],"possible_edge":false,"coordinate_gap":39797894354396}
{"a":11,"b":25,"real":[-128134404378,128169589763],"imag":[-93395947830,93395947829],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":26,"real":[57068026230749,57250938565591],"imag":[33987180571983,34261489490223],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":11,"b":27,"real":[47250519412895,47479207097273],"imag":[3780010752065,4025725313985],"possible_edge":false,"coordinate_gap":47250519412895}
{"a":11,"b":28,"real":[12150529437086,12399369227050],"imag":[-16015527051183,-15786699290171],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":11,"b":29,"real":[49292158825049,49462307573262],"imag":[27040462707717,27307069999996],"possible_edge":false,"coordinate_gap":49292158825049}
{"a":11,"b":30,"real":[695884642064,937293300299],"imag":[30589249064697,30801036648730],"possible_edge":false,"coordinate_gap":30589249064697}
{"a":11,"b":31,"real":[-79211419832,79246605217],"imag":[-150392132082,150392132081],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":32,"real":[-27791981138140,-27541653993365],"imag":[-21715153274819,-21504516062236],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":11,"b":33,"real":[49391537790334,49628662746057],"imag":[-4446359811438,-4244784612913],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":11,"b":34,"real":[47112483299134,47394277645660],"imag":[-25379636088843,-25221270698984],"possible_edge":false,"coordinate_gap":47112483299134}
{"a":11,"b":35,"real":[24541434398529,24771784340452],"imag":[-37457417050597,-37255598860751],"possible_edge":false,"coordinate_gap":37255598860751}
{"a":11,"b":36,"real":[40017405735128,40201503427926],"imag":[10167923820272,10392647187525],"possible_edge":false,"coordinate_gap":40017405735128}
{"a":11,"b":37,"real":[-16140082764720,-15924603558651],"imag":[-2687389657233,-2441064487337],"possible_edge":false,"coordinate_gap":15924603558651}
{"a":11,"b":38,"real":[22813707012292,23089050732463],"imag":[-1469760513300,-1350459838055],"possible_edge":false,"coordinate_gap":22813707012292}
{"a":11,"b":39,"real":[1316897309297,1598697506687],"imag":[41304469633109,41456021513787],"possible_edge":false,"coordinate_gap":41304469633109}
{"a":11,"b":40,"real":[10588041104979,10801210190630],"imag":[-6363820479933,-6116704951877],"possible_edge":false,"coordinate_gap":10588041104979}
{"a":11,"b":41,"real":[-11137453198140,-10891138936688],"imag":[-5761163910213,-5552482897163],"possible_edge":false,"coordinate_gap":10891138936688}
{"a":11,"b":42,"real":[41755346343987,42034959323176],"imag":[23627921300257,23766755623899],"possible_edge":false,"coordinate_gap":41755346343987}
{"a":11,"b":43,"real":[-21183123715972,-20929294806620],"imag":[-63569426662680,-63344853668942],"possible_edge":false,"coordinate_gap":63344853668942}
{"a":11,"b":44,"real":[-138264622586,138299807973],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":45,"real":[19097473167772,19274371907382],"imag":[-6084120775938,-5818928223359],"possible_edge":false,"coordinate_gap":19097473167772}
{"a":11,"b":46,"real":[46575265987179,46809578397127],"imag":[-1337870533927,-1134011215442],"possible_edge":false,"coordinate_gap":46575265987179}
{"a":11,"b":47,"real":[64891389823661,65079167537352],"imag":[14305309841236,14580034183016],"possible_edge":false,"coordinate_gap":64891389823661}
{"a":12,"b":13,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":12,"b":14,"real":[10368574520390,10645309116817],"imag":[-26232422780109,-26068441972865],"possible_edge":false,"coordinate_gap":26068441972865}
{"a":12,"b":15,"real":[8721262977873,8906726258270],"imag":[-10273405897492,-10010612236113],"possible_edge":false,"coordinate_gap":10010612236113}
{"a":12,"b":16,"real":[71357056845955,71611471357449],"imag":[-2415108811303,-2199540201401],"possible_edge":false,"coordinate_gap":71357056845955}
{"a":12,"b":17,"real":[-16825281344417,-16539791683757],"imag":[-2921410385943,-2784311302666],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":12,"b":18,"real":[-55925421766,55960607153],"imag":[-151056314547,151056314550],"possible_edge":true,"coordinate_gap":0}
{"a":12,"b":19,"real":[-16735711386901,-16581066034660],"imag":[-5358988378926,-5086225322843],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":12,"b":20,"real":[5086596153289,5302268945719],"imag":[-18078819956032,-17854208023807],"possible_edge":false,"coordinate_gap":17854208023807}
{"a":12,"b":21,"real":[11369217282984,11608485000553],"imag":[10415926456664,10592346130903],"possible_edge":false,"coordinate_gap":11369217282984}
{"a":12,"b":22,"real":[31242373305245,31480346280463],"imag":[-59618861925559,-59367461910989],"possible_edge":false,"coordinate_gap":59367461910989}
{"a":12,"b":23,"real":[-45407441315550,-45233240035320],"imag":[-8982718829676,-8731068377014],"possible_edge":false,"coordinate_gap":45233240035320}
{"a":12,"b":24,"real":[28345764689043,28618266045315],"imag":[-41810230323928,-41625646963616],"possible_edge":false,"coordinate_gap":41625646963616}
{"a":12,"b":25,"real":[1316897309296,1598697506686],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":12,"b":26,"real":[3338157629483,3507581688564],"imag":[15303535630551,15597032174716],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":12,"b":27,"real":[60542131786050,60702838966888],"imag":[4214220025105,4522102026321],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":12,"b":28,"real":[14339621932899,14525408120699],"imag":[13089620362704,13332503371586],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":12,"b":29,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":12,"b":30,"real":[21573628616700,21824251024967],"imag":[15359447901384,15576191871567],"possible_edge":false,"coordinate_gap":21573628616700}
{"a":12,"b":31,"real":[43716893707551,43926338972799],"imag":[-11106106148170,-10860819533918],"possible_edge":false,"coordinate_gap":43716893707551}
{"a":12,"b":32,"real":[53780876742177,54054938616605],"imag":[25146095319796,25319807114370],"possible_edge":false,"coordinate_gap":53780876742177}
{"a":12,"b":33,"real":[27729205954684,27927636901444],"imag":[-1053906258881,-829235141145],"possible_edge":false,"coordinate_gap":27729205954684}
{"a":12,"b":34,"real":[25771426718057,26016168928857],"imag":[-24192533594388,-23998369321651],"possible_edge":false,"coordinate_gap":25771426718057}
{"a":12,"b":35,"real":[31928636899416,32140509381308],"imag":[19531749093397,19752877254379],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":12,"b":36,"real":[53937366626171,54194397730628],"imag":[15804013360231,16007336281616],"possible_edge":false,"coordinate_gap":53937366626171}
{"a":12,"b":37,"real":[-7145193108979,-6844006342575],"imag":[-40179689767517,-40065411899335],"possible_edge":false,"coordinate_gap":40065411899335}
{"a":12,"b":38,"real":[-30596589323681,-30373690913005],"imag":[55618213986086,55830837629419],"possible_edge":false,"coordinate_gap":55618213986086}
{"a":12,"b":39,"real":[-28554352250883,-28318646087922],"imag":[-92057463109,92057463112],"possible_edge":false,"coordinate_gap":28318646087922}
{"a":12,"b":40,"real":[-13918148654870,-13683188969994],"imag":[5994749963527,6220283554763],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":12,"b":41,"real":[66232655425611,66418044417270],"imag":[1839400340824,2074717132331],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":12,"b":42,"real":[31359651402901,31653410558865],"imag":[-10106645127911,-9959812152675],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":12,"b":43,"real":[53872528590940,54065642762557],"imag":[-9796518960852,-9554278564096],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":12,"b":44,"real":[51474619085626,51725980804940],"imag":[836303644450,1042890074010],"possible_edge":false,"coordinate_gap":51474619085626}
{"a":12,"b":45,"real":[25137343155301,25384236340376],"imag":[28550816336914,28747690776613],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":12,"b":46,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":12,"b":47,"real":[6160426141892,6379717557886],"imag":[-19751441763217,-19564764506859],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":13,"b":14,"real":[-12367398590205,-12202829804533],"imag":[-41270079883237,-41014198116460],"possible_edge":false,"coordinate_gap":41014198116460}
{"a":13,"b":15,"real":[20768197039807,20981445521001],"imag":[-13517051681142,-13285221531306],"possible_edge":false,"coordinate_gap":20768197039807}
{"a":13,"b":16,"real":[5493921785922,5748343090798],"imag":[30290534554956,30479111639129],"possible_edge":false,"coordinate_gap":30290534554956}
{"a":13,"b":17,"real":[-1212794733350,-955880084916],"imag":[-63653389181608,-63489083222820],"possible_edge":false,"coordinate_gap":63489083222820}
{"a":13,"b":18,"real":[36701838005226,36865015593316],"imag":[-19825398567147,-19522584558698],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":13,"b":19,"real":[39092037472177,39332964456334],"imag":[-28838412419092,-28630120183795],"possible_edge":false,"coordinate_gap":39092037472177}
{"a":13,"b":20,"real":[1972659099408,2188787288090],"imag":[9731278697651,9963973448409],"possible_edge":false,"coordinate_gap":9731278697651}
{"a":13,"b":21,"real":[48151361411192,48361633400919],"imag":[25899474689017,26161474442119],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":13,"b":22,"real":[48541925558778,48775650261793],"imag":[-37632816497460,-37395383379946],"possible_edge":false,"coordinate_gap":48541925558778}
{"a":13,"b":23,"real":[48562904586513,48832583595908],"imag":[-33388771897136,-33245760885121],"possible_edge":false,"coordinate_gap":48562904586513}
{"a":13,"b":24,"real":[24893963004241,25132803578758],"imag":[-36083486726686,-35838944129237],"possible_edge":false,"coordinate_gap":35838944129237}
{"a":13,"b":25,"real":[19097473167774,19274371907383],"imag":[5818928223360,6084120775938],"possible_edge":false,"coordinate_gap":19097473167774}
{"a":13,"b":26,"real":[22379707099312,22602176156657],"imag":[-17115537476902,-16878431615598],"possible_edge":false,"coordinate_gap":22379707099312}
{"a":13,"b":27,"real":[-20769881079510,-20516614445150],"imag":[17836515683944,18052172593550],"possible_edge":false,"coordinate_gap":20516614445150}
{"a":13,"b":28,"real":[36090100897781,36314304118142],"imag":[51410470946526,51612455347874],"possible_edge":false,"coordinate_gap":51410470946526}
{"a":13,"b":29,"real":[2111925795996,2353279340067],"imag":[-60432377421867,-60244228587011],"possible_edge":false,"coordinate_gap":60244228587011}
{"a":13,"b":30,"real":[54460220889232,54595864591407],"imag":[18381548861389,18655848005591],"possible_edge":false,"coordinate_gap":54460220889232}
{"a":13,"b":31,"real":[33713390290549,33961175779846],"imag":[-482115950856,-281032094386],"possible_edge":false,"coordinate_gap":33713390290549}
{"a":13,"b":32,"real":[53090950198754,53306128417744],"imag":[18586900303277,18823433320806],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":13,"b":33,"real":[-1351307603735,-1260712949050],"imag":[452549874979,789100885256],"possible_edge":false,"coordinate_gap":1260712949050}
{"a":13,"b":34,"real":[-16825281344417,-16539791683757],"imag":[-2921410385943,-2784311302666],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":13,"b":35,"real":[-20699696364158,-20470687252792],"imag":[14367069368242,14567454578757],"possible_edge":false,"coordinate_gap":20470687252792}
{"a":13,"b":36,"real":[16989006475208,17294863140259],"imag":[9355971458800,9510320202382],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":13,"b":37,"real":[51687855370164,51954699242885],"imag":[-865142970479,-719822225942],"possible_edge":false,"coordinate_gap":51687855370164}
{"a":13,"b":38,"real":[-23470084205005,-23242051797888],"imag":[-6068203124048,-5827745612102],"possible_edge":false,"coordinate_gap":23242051797888}
{"a":13,"b":39,"real":[25137343155300,25384236340375],"imag":[-28747690776613,-28550816336914],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":13,"b":40,"real":[-14579545488733,-14438067871175],"imag":[-1284998414023,-1016864155228],"possible_edge":false,"coordinate_gap":14438067871175}
{"a":13,"b":41,"real":[34841913332760,35029594617978],"imag":[36529575303665,36743403414035],"possible_edge":false,"coordinate_gap":36529575303665}
{"a":13,"b":42,"real":[45858833127674,46113337882749],"imag":[-7412007344304,-7214533696307],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":13,"b":43,"real":[28362111938957,28637664568004],"imag":[68818690767004,68939843285423],"possible_edge":false,"coordinate_gap":68818690767004}
{"a":13,"b":44,"real":[42387492373208,42637496487146],"imag":[-17117299480086,-16889483766096],"possible_edge":false,"coordinate_gap":42387492373208}
{"a":13,"b":45,"real":[-2887328877836,-2825307679715],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825307679715}
{"a":13,"b":46,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":13,"b":47,"real":[-4651132310542,-4387431320335],"imag":[-25043398644204,-24849174833911],"possible_edge":false,"coordinate_gap":24849174833911}
{"a":14,"b":15,"real":[4883686556708,5202982534174],"imag":[-20995952966936,-20861774243213],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":14,"b":16,"real":[42469820696160,42678008787068],"imag":[11122321499653,11362969500384],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":14,"b":17,"real":[34841913332760,35029594617978],"imag":[36529575303665,36743403414035],"possible_edge":false,"coordinate_gap":36529575303665}
{"a":14,"b":18,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":14,"b":19,"real":[3189053009397,3509139693439],"imag":[11800210178622,11925164004889],"possible_edge":false,"coordinate_gap":11800210178622}
{"a":14,"b":20,"real":[51184461290090,51489982598814],"imag":[-42345223195769,-42210242861951],"possible_edge":false,"coordinate_gap":51184461290090}
{"a":14,"b":21,"real":[4376528559551,4540329339079],"imag":[-14568756395096,-14267603764043],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":14,"b":22,"real":[53378276595333,53653134666841],"imag":[29259177584948,29447711537155],"possible_edge":false,"coordinate_gap":53378276595333}
{"a":14,"b":23,"real":[-3412581075874,-3232153842277],"imag":[-5848401114142,-5599202492692],"possible_edge":false,"coordinate_gap":5599202492692}
{"a":14,"b":24,"real":[24094437315404,24353611547556],"imag":[9722739631494,9950871856841],"possible_edge":false,"coordinate_gap":24094437315404}
{"a":14,"b":25,"real":[695884642061,937293300296],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":14,"b":26,"real":[-13912501709426,-13629105955536],"imag":[36670007243215,36822696148320],"possible_edge":false,"coordinate_gap":36670007243215}
{"a":14,"b":27,"real":[32852329509238,33141156942815],"imag":[-17665909733745,-17495125873208],"possible_edge":false,"coordinate_gap":32852329509238}
{"a":14,"b":28,"real":[-46124839112102,-45945508098143],"imag":[-2661813793289,-2407304005095],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":14,"b":29,"real":[65716175582058,65949266222267],"imag":[10783746651338,10976709058299],"possible_edge":false,"coordinate_gap":65716175582058}
{"a":14,"b":30,"real":[-61918466178752,-61813594962689],"imag":[-158916615059,158916615064],"possible_edge":false,"coordinate_gap":61813594962689}
{"a":14,"b":31,"real":[16705667473410,16958208275248],"imag":[29817355686024,30040423345607],"possible_edge":false,"coordinate_gap":29817355686024}
{"a":14,"b":32,"real":[18166461296743,18401973266639],"imag":[28541906553280,28743922160573],"possible_edge":false,"coordinate_gap":28541906553280}
{"a":14,"b":33,"real":[2852169189503,3043287057622],"imag":[6804737302745,7062832554858],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":14,"b":34,"real":[66232655425611,66418044417270],"imag":[1839400340824,2074717132331],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":14,"b":35,"real":[56217654098424,56412635008094],"imag":[2804918284939,3050869708080],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":14,"b":36,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":14,"b":37,"real":[26591081310209,26758654774278],"imag":[-383769713743,-142092019720],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":14,"b":38,"real":[15737640804676,16031365697806],"imag":[-41605017652528,-41467483489894],"possible_edge":false,"coordinate_gap":41467483489894}
{"a":14,"b":39,"real":[21573628616699,21824251024966],"imag":[-15576191871567,-15359447901384],"possible_edge":false,"coordinate_gap":21573628616699}
{"a":14,"b":40,"real":[23908059967076,24014065234999],"imag":[-25203538455203,-24896647323557],"possible_edge":false,"coordinate_gap":24896647323557}
{"a":14,"b":41,"real":[-22635113339102,-22344947488387],"imag":[-12623567221860,-12463238132010],"possible_edge":false,"coordinate_gap":22344947488387}
{"a":14,"b":42,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":14,"b":43,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":14,"b":44,"real":[43787505166881,44093669246152],"imag":[55969467507025,56110381965422],"possible_edge":false,"coordinate_gap":55969467507025}
{"a":14,"b":45,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":14,"b":46,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":14,"b":47,"real":[31690066794493,31909274252276],"imag":[-18397478797986,-18153110879682],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":15,"b":16,"real":[18986271188184,19200938052732],"imag":[-27020201557316,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":15,"b":17,"real":[-4651132310541,-4387431320334],"imag":[-25043398644205,-24849174833912],"possible_edge":false,"coordinate_gap":24849174833912}
{"a":15,"b":18,"real":[17604798515156,17851393172343],"imag":[-6066717011242,-5848526031863],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":15,"b":19,"real":[5032855554646,5125928253852],"imag":[479082333771,809368735671],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":15,"b":20,"real":[-40363489562,40398674947],"imag":[-169945197385,169945197382],"possible_edge":true,"coordinate_gap":0}
{"a":15,"b":21,"real":[10612820991223,10894611405101],"imag":[-11696476648837,-11522947389353],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":15,"b":22,"real":[53097710675882,53263440291744],"imag":[-141545611355,141545611355],"possible_edge":false,"coordinate_gap":53097710675882}
{"a":15,"b":23,"real":[36863324250603,37069300546993],"imag":[17810193392124,18012174333898],"possible_edge":false,"coordinate_gap":36863324250603}
{"a":15,"b":24,"real":[60639953247437,60824370858047],"imag":[-6734361367991,-6448835979157],"possible_edge":false,"coordinate_gap":60639953247437}
{"a":15,"b":25,"real":[17235310308342,17422343711352],"imag":[-7806619268179,-7533713135687],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":15,"b":26,"real":[36376524688225,36549451437750],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":15,"b":27,"real":[30971734179223,31185311032525],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":15,"b":28,"real":[-1837419624426,-1607264427397],"imag":[-3962736115399,-3715802687440],"possible_edge":false,"coordinate_gap":3715802687440}
{"a":15,"b":29,"real":[24094437315404,24353611547556],"imag":[9722739631494,9950871856841],"possible_edge":false,"coordinate_gap":24094437315404}
{"a":15,"b":30,"real":[53378276595330,53653134666837],"imag":[-29447711537156,-29259177584949],"possible_edge":false,"coordinate_gap":53378276595330}
{"a":15,"b":31,"real":[-36681530701034,-36482133007762],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007762}
{"a":15,"b":32,"real":[-25449696732386,-25233791178601],"imag":[31645017874232,31889081200829],"possible_edge":false,"coordinate_gap":31645017874232}
{"a":15,"b":33,"real":[9547290009697,9752186492370],"imag":[-6678204734331,-6461452857833],"possible_edge":false,"coordinate_gap":9547290009697}
{"a":15,"b":34,"real":[6160426141893,6379717557887],"imag":[-19751441763217,-19564764506859],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":15,"b":35,"real":[-33393785391212,-33177006597053],"imag":[32440435861925,32683471302080],"possible_edge":false,"coordinate_gap":33177006597053}
{"a":15,"b":36,"real":[-14176002900525,-13889177085525],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":15,"b":37,"real":[46987032250323,47265007723347],"imag":[34076394224279,34231956969133],"possible_edge":false,"coordinate_gap":46987032250323}
{"a":15,"b":38,"real":[1616120880553,1714568601275],"imag":[-10660002677482,-10326413945668],"possible_edge":false,"coordinate_gap":10326413945668}
{"a":15,"b":39,"real":[31242373305246,31480346280464],"imag":[59367461910988,59618861925557],"possible_edge":false,"coordinate_gap":59367461910988}
{"a":15,"b":40,"real":[-32340920519512,-32114952382592],"imag":[-22489106978756,-22289826212821],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":15,"b":41,"real":[31690066794493,31909274252276],"imag":[-18397478797985,-18153110879681],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":15,"b":42,"real":[21497085403185,21681867342374],"imag":[-7279981096224,-7006117932982],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":15,"b":43,"real":[-26524700669055,-26359888744308],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744308}
{"a":15,"b":44,"real":[-34925726446051,-34805270325553],"imag":[1436256740941,1762748041649],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":15,"b":45,"real":[48541925558779,48775650261795],"imag":[37395383379945,37632816497460],"possible_edge":false,"coordinate_gap":48541925558779}
{"a":15,"b":46,"real":[-933009592401,-772993772979],"imag":[9887719144685,10169930764526],"possible_edge":false,"coordinate_gap":9887719144685}
{"a":15,"b":47,"real":[76776890827715,76944069866017],"imag":[-17259078673966,-16990151888405],"possible_edge":false,"coordinate_gap":76776890827715}
{"a":16,"b":17,"real":[-20769881079509,-20516614445150],"imag":[17836515683943,18052172593549],"possible_edge":false,"coordinate_gap":20516614445150}
{"a":16,"b":18,"real":[34415682471246,34631166833057],"imag":[21473039903447,21741753052772],"possible_edge":false,"coordinate_gap":34415682471246}
{"a":16,"b":19,"real":[-32899900720184,-32683353410873],"imag":[-23337553870969,-23072896518469],"possible_edge":false,"coordinate_gap":32683353410873}
{"a":16,"b":20,"real":[22224850056034,22439834416190],"imag":[-53868455802622,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":16,"b":21,"real":[29714348482296,29960056357928],"imag":[-34274707897060,-34088934109184],"possible_edge":false,"coordinate_gap":34088934109184}
{"a":16,"b":22,"real":[36863324250604,37069300546994],"imag":[-18012174333901,-17810193392126],"possible_edge":false,"coordinate_gap":36863324250604}
{"a":16,"b":23,"real":[-56620237018636,-56453245348603],"imag":[-148258022074,148258022077],"possible_edge":false,"coordinate_gap":56453245348603}
{"a":16,"b":24,"real":[5032855554646,5125928253852],"imag":[479082333771,809368735671],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":16,"b":25,"real":[-22414888648780,-22185593686772],"imag":[-44539682383132,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":16,"b":26,"real":[20428162322460,20684304586752],"imag":[47412091709797,47605506026762],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":16,"b":27,"real":[56260498587563,56480182612217],"imag":[22802810065439,23021044721824],"possible_edge":false,"coordinate_gap":56260498587563}
{"a":16,"b":28,"real":[-1034126612015,-876601208699],"imag":[-1237956109321,-933118710175],"possible_edge":false,"coordinate_gap":933118710175}
{"a":16,"b":29,"real":[3189053009397,3509139693439],"imag":[11800210178622,11925164004889],"possible_edge":false,"coordinate_gap":11800210178622}
{"a":16,"b":30,"real":[-3412581075874,-3232153842277],"imag":[5599202492694,5848401114144],"possible_edge":false,"coordinate_gap":5599202492694}
{"a":16,"b":31,"real":[29509196371293,29743780459062],"imag":[-26883288820770,-26645321245805],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":16,"b":32,"real":[31927722840544,32187564366436],"imag":[-10529697840187,-10305738174172],"possible_edge":false,"coordinate_gap":31927722840544}
{"a":16,"b":33,"real":[-4340590760224,-4088723050789],"imag":[2491716217417,2709502402114],"possible_edge":false,"coordinate_gap":4088723050789}
{"a":16,"b":34,"real":[60542131786050,60702838966887],"imag":[4214220025104,4522102026320],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":16,"b":35,"real":[23059734624986,23209894451671],"imag":[16703491186633,16993386094894],"possible_edge":false,"coordinate_gap":23059734624986}
{"a":16,"b":36,"real":[26977102137931,27207935306129],"imag":[-6531505645443,-6321972027632],"possible_edge":false,"coordinate_gap":26977102137931}
{"a":16,"b":37,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":16,"b":38,"real":[-4563755983155,-4424318188712],"imag":[1566924232666,1869405451291],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":16,"b":39,"real":[-45407441315549,-45233240035320],"imag":[8731068377016,8982718829677],"possible_edge":false,"coordinate_gap":45233240035320}
{"a":16,"b":40,"real":[-6753959952603,-6532651201424],"imag":[-22850147500084,-22627432158955],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":16,"b":41,"real":[32852329509239,33141156942816],"imag":[-17665909733744,-17495125873207],"possible_edge":false,"coordinate_gap":32852329509239}
{"a":16,"b":42,"real":[31235620624419,31314262546304],"imag":[12051267474220,12382863294603],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":16,"b":43,"real":[34850641777448,35079508416860],"imag":[-36306059293878,-36096056185060],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":16,"b":44,"real":[42634351471855,42774815223682],"imag":[-4208830512586,-3903285035427],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":16,"b":45,"real":[48562904586514,48832583595909],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586514}
{"a":16,"b":46,"real":[-2406973817798,-2199869180863],"imag":[51675498314020,51876676961225],"possible_edge":false,"coordinate_gap":51675498314020}
{"a":16,"b":47,"real":[30971734179222,31185311032523],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179222}
{"a":17,"b":18,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":17,"b":19,"real":[48562904586514,48832583595909],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586514}
{"a":17,"b":20,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":17,"b":21,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":17,"b":22,"real":[24893963004243,25132803578759],"imag":[35838944129237,36083486726687],"possible_edge":false,"coordinate_gap":35838944129237}
{"a":17,"b":23,"real":[39092037472179,39332964456337],"imag":[28630120183795,28838412419092],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":17,"b":24,"real":[48541925558779,48775650261795],"imag":[37395383379945,37632816497460],"possible_edge":false,"coordinate_gap":48541925558779}
{"a":17,"b":25,"real":[37376222451673,37605732852072],"imag":[27743417160371,27975010212588],"possible_edge":false,"coordinate_gap":37376222451673}
{"a":17,"b":26,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":17,"b":27,"real":[5493921785919,5748343090795],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":17,"b":28,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":17,"b":29,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":17,"b":30,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":17,"b":31,"real":[42387492373209,42637496487148],"imag":[16889483766096,17117299480087],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":17,"b":32,"real":[-14579545488731,-14438067871173],"imag":[1016864155229,1284998414024],"possible_edge":false,"coordinate_gap":14438067871173}
{"a":17,"b":33,"real":[51687855370163,51954699242884],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370163}
{"a":17,"b":34,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":17,"b":35,"real":[28362111938953,28637664568000],"imag":[-68939843285424,-68818690767005],"possible_edge":false,"coordinate_gap":68818690767005}
{"a":17,"b":36,"real":[36701838005226,36865015593316],"imag":[19522584558697,19825398567146],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":17,"b":37,"real":[-1351307603735,-1260712949049],"imag":[-789100885254,-452549874977],"possible_edge":false,"coordinate_gap":1260712949049}
{"a":17,"b":38,"real":[20005760057129,20275962317251],"imag":[-20845379625580,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":17,"b":39,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":17,"b":40,"real":[53090950198754,53306128417746],"imag":[-18823433320809,-18586900303279],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":17,"b":41,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":17,"b":42,"real":[22379707099313,22602176156658],"imag":[16878431615598,17115537476902],"possible_edge":false,"coordinate_gap":22379707099313}
{"a":17,"b":43,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":17,"b":44,"real":[33713390290547,33961175779845],"imag":[281032094383,482115950854],"possible_edge":false,"coordinate_gap":33713390290547}
{"a":17,"b":45,"real":[-26291977690825,-26033171817144],"imag":[-38072322610101,-37897303323302],"possible_edge":false,"coordinate_gap":37897303323302}
{"a":17,"b":46,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":17,"b":47,"real":[20768197039808,20981445521002],"imag":[13285221531304,13517051681140],"possible_edge":false,"coordinate_gap":20768197039808}
{"a":18,"b":19,"real":[-25891643496936,-25678473922617],"imag":[-8352477660053,-8123126059318],"possible_edge":false,"coordinate_gap":25678473922617}
{"a":18,"b":20,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":18,"b":21,"real":[28318681273309,28554387436270],"imag":[-92057463111,92057463110],"possible_edge":false,"coordinate_gap":28318681273309}
{"a":18,"b":22,"real":[10612820991225,10894611405103],"imag":[11522947389353,11696476648837],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":18,"b":23,"real":[29714348482297,29960056357930],"imag":[34088934109183,34274707897060],"possible_edge":false,"coordinate_gap":34088934109183}
{"a":18,"b":24,"real":[-9084138365391,-8866638754476],"imag":[31713460191968,31934531856016],"possible_edge":false,"coordinate_gap":31713460191968}
{"a":18,"b":25,"real":[-37701916041962,-37514526304690],"imag":[38078288583147,38305234157898],"possible_edge":false,"coordinate_gap":38078288583147}
{"a":18,"b":26,"real":[66644832404892,66885676294886],"imag":[7987103993645,8183796539371],"possible_edge":false,"coordinate_gap":66644832404892}
{"a":18,"b":27,"real":[26977102137930,27207935306129],"imag":[-6531505645444,-6321972027633],"possible_edge":false,"coordinate_gap":26977102137930}
{"a":18,"b":28,"real":[7953846874570,8151201846370],"imag":[14761190253146,15011577944618],"possible_edge":false,"coordinate_gap":14761190253146}
{"a":18,"b":29,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":18,"b":30,"real":[4376528559550,4540329339078],"imag":[14267603764043,14568756395096],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":18,"b":31,"real":[40695821374897,40970663461987],"imag":[-330340224674,-187743673350],"possible_edge":false,"coordinate_gap":40695821374897}
{"a":18,"b":32,"real":[28379757673155,28631082251990],"imag":[-20272699977280,-20093869471520],"possible_edge":false,"coordinate_gap":28379757673155}
{"a":18,"b":33,"real":[-57405016244881,-57249565282061],"imag":[20042733676864,20342411993915],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":18,"b":34,"real":[53937366626171,54194397730628],"imag":[15804013360231,16007336281616],"possible_edge":false,"coordinate_gap":53937366626171}
{"a":18,"b":35,"real":[14443962937161,14684795496711],"imag":[22525539038028,22760014642008],"possible_edge":false,"coordinate_gap":22525539038028}
{"a":18,"b":36,"real":[-8857073495447,-8584112455540],"imag":[-34366320015935,-34191053594007],"possible_edge":false,"coordinate_gap":34191053594007}
{"a":18,"b":37,"real":[45898153790528,46204627024887],"imag":[54664218064894,54781502041058],"possible_edge":false,"coordinate_gap":54664218064894}
{"a":18,"b":38,"real":[13545632207249,13778020172772],"imag":[-49885834595212,-49649598938229],"possible_edge":false,"coordinate_gap":49649598938229}
{"a":18,"b":39,"real":[11369217282982,11608485000551],"imag":[-10592346130902,-10415926456663],"possible_edge":false,"coordinate_gap":11369217282982}
{"a":18,"b":40,"real":[25803881109831,26026965188546],"imag":[6082065200702,6325767985752],"possible_edge":false,"coordinate_gap":25803881109831}
{"a":18,"b":41,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":18,"b":42,"real":[40616132439673,40870873432877],"imag":[-29959212458966,-29759442427714],"possible_edge":false,"coordinate_gap":40616132439673}
{"a":18,"b":43,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":18,"b":44,"real":[61939081318419,62186964706946],"imag":[-13627464362976,-13409860323969],"possible_edge":false,"coordinate_gap":61939081318419}
{"a":18,"b":45,"real":[48151361411192,48361633400919],"imag":[-26161474442120,-25899474689018],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":18,"b":46,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":18,"b":47,"real":[-14176002900526,-13889177085526],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":19,"b":20,"real":[31235620624419,31314262546304],"imag":[-12382863294604,-12051267474221],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":19,"b":21,"real":[26977102137931,27207935306129],"imag":[6321972027631,6531505645442],"possible_edge":false,"coordinate_gap":26977102137931}
{"a":19,"b":22,"real":[30971734179223,31185311032524],"imag":[-4732203015524,-4456415895551],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":19,"b":23,"real":[56260498587562,56480182612216],"imag":[-23021044721826,-22802810065441],"possible_edge":false,"coordinate_gap":56260498587562}
{"a":19,"b":24,"real":[18986271188184,19200938052732],"imag":[-27020201557316,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":19,"b":25,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":19,"b":26,"real":[-3271649772078,-3059900744568],"imag":[11099640656261,11373193070334],"possible_edge":false,"coordinate_gap":11099640656261}
{"a":19,"b":27,"real":[-56620237018636,-56453245348603],"imag":[-148258022072,148258022079],"possible_edge":false,"coordinate_gap":56453245348603}
{"a":19,"b":28,"real":[34850641777451,35079508416863],"imag":[36096056185060,36306059293878],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":19,"b":29,"real":[42469820696160,42678008787068],"imag":[11122321499653,11362969500384],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":19,"b":30,"real":[32852329509240,33141156942817],"imag":[17495125873207,17665909733744],"possible_edge":false,"coordinate_gap":32852329509240}
{"a":19,"b":31,"real":[-6927267878018,-6690935036413],"imag":[14559024219618,14799582712535],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":19,"b":32,"real":[26590972653880,26760567336190],"imag":[-265550684092,-24366181061],"possible_edge":false,"coordinate_gap":26590972653880}
{"a":19,"b":33,"real":[67580572302419,67756611055074],"imag":[-26404245216934,-26191391721481],"possible_edge":false,"coordinate_gap":67580572302419}
{"a":19,"b":34,"real":[-45407441315550,-45233240035321],"imag":[-8982718829675,-8731068377014],"possible_edge":false,"coordinate_gap":45233240035321}
{"a":19,"b":35,"real":[-2406973817800,-2199869180865],"imag":[-51876676961224,-51675498314019],"possible_edge":false,"coordinate_gap":51675498314019}
{"a":19,"b":36,"real":[29714348482298,29960056357930],"imag":[34088934109183,34274707897059],"possible_edge":false,"coordinate_gap":34088934109183}
{"a":19,"b":37,"real":[10620102998256,10882731180140],"imag":[-17507423597561,-17341151387796],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":19,"b":38,"real":[42634351471856,42774815223683],"imag":[3903285035425,4208830512584],"possible_edge":false,"coordinate_gap":42634351471856}
{"a":19,"b":39,"real":[60542131786050,60702838966887],"imag":[-4522102026323,-4214220025107],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":19,"b":40,"real":[4843766013264,5081244602678],"imag":[-5767329546435,-5571128439551],"possible_edge":false,"coordinate_gap":5571128439551}
{"a":19,"b":41,"real":[-3412581075874,-3232153842277],"imag":[-5848401114143,-5599202492693],"possible_edge":false,"coordinate_gap":5599202492693}
{"a":19,"b":42,"real":[22224850056036,22439834416192],"imag":[53623575828376,53868455802621],"possible_edge":false,"coordinate_gap":53623575828376}
{"a":19,"b":43,"real":[-1034126612015,-876601208699],"imag":[933118710176,1237956109322],"possible_edge":false,"coordinate_gap":933118710176}
{"a":19,"b":44,"real":[-4563755983156,-4424318188713],"imag":[-1869405451289,-1566924232664],"possible_edge":false,"coordinate_gap":4424318188713}
{"a":19,"b":45,"real":[-20769881079510,-20516614445151],"imag":[-18052172593547,-17836515683941],"possible_edge":false,"coordinate_gap":20516614445151}
{"a":19,"b":46,"real":[23059734624985,23209894451670],"imag":[-16993386094894,-16703491186633],"possible_edge":false,"coordinate_gap":23059734624985}
{"a":19,"b":47,"real":[36863324250605,37069300546995],"imag":[17810193392124,18012174333899],"possible_edge":false,"coordinate_gap":36863324250605}
{"a":20,"b":21,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":20,"b":22,"real":[36376524688225,36549451437749],"imag":[43076665816180,43368996893521],"possible_edge":false,"coordinate_gap":43076665816180}
{"a":20,"b":23,"real":[20428162322458,20684304586750],"imag":[-47605506026761,-47412091709797],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":20,"b":24,"real":[21497085403185,21681867342374],"imag":[-7279981096224,-7006117932982],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":20,"b":25,"real":[57068026230749,57250938565590],"imag":[-34261489490224,-33987180571984],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":20,"b":26,"real":[-53263405106359,-53097675490496],"imag":[-141545611354,141545611357],"possible_edge":false,"coordinate_gap":53097675490496}
{"a":20,"b":27,"real":[-3271649772080,-3059900744569],"imag":[-11373193070331,-11099640656258],"possible_edge":false,"coordinate_gap":11099640656258}
{"a":20,"b":28,"real":[-17438766843542,-17231072251001],"imag":[-18629153812420,-18370348490407],"possible_edge":false,"coordinate_gap":18370348490407}
{"a":20,"b":29,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":20,"b":30,"real":[-13912501709427,-13629105955537],"imag":[-36822696148318,-36670007243213],"possible_edge":false,"coordinate_gap":36670007243213}
{"a":20,"b":31,"real":[11900915380188,12101109202602],"imag":[-21684084073635,-21418554475488],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":20,"b":32,"real":[24881977348472,25112779234270],"imag":[7558729982575,7764094807040],"possible_edge":false,"coordinate_gap":24881977348472}
{"a":20,"b":33,"real":[26654757016352,26857019315788],"imag":[16359219070957,16571276886651],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":20,"b":34,"real":[27986741803336,28179808973918],"imag":[12993306094824,13210794952666],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":20,"b":35,"real":[43689995149484,43878138509256],"imag":[1233214549079,1476155483927],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":20,"b":36,"real":[-19563856744921,-19311552636032],"imag":[6846641914499,6999461828146],"possible_edge":false,"coordinate_gap":19311552636032}
{"a":20,"b":37,"real":[30443880229098,30723571810040],"imag":[-12434719603286,-12279134889654],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":20,"b":38,"real":[33554334103713,33652269563561],"imag":[-9599720646376,-9266578357881],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":20,"b":39,"real":[3338157629482,3507581688563],"imag":[-15597032174716,-15303535630551],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":20,"b":40,"real":[41491915158861,41746791750712],"imag":[-44743604866601,-44551054271926],"possible_edge":false,"coordinate_gap":44551054271926}
{"a":20,"b":41,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":20,"b":42,"real":[-52769870740007,-52588214538587],"imag":[30790916524875,31072001824639],"possible_edge":false,"coordinate_gap":52588214538587}
{"a":20,"b":43,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":20,"b":44,"real":[4824861165216,4929344232598],"imag":[9276559930117,9601457873437],"possible_edge":false,"coordinate_gap":9276559930117}
{"a":20,"b":45,"real":[22379707099313,22602176156658],"imag":[16878431615598,17115537476902],"possible_edge":false,"coordinate_gap":22379707099313}
{"a":20,"b":46,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":20,"b":47,"real":[14899952748255,15111276148593],"imag":[45235716190343,45471220771867],"possible_edge":false,"coordinate_gap":45235716190343}
{"a":21,"b":22,"real":[17604798515156,17851393172343],"imag":[5848526031863,6066717011242],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":21,"b":23,"real":[34415682471244,34631166833056],"imag":[-21741753052774,-21473039903448],"possible_edge":false,"coordinate_gap":34415682471244}
{"a":21,"b":24,"real":[-14176002900525,-13889177085525],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":21,"b":25,"real":[9901579108502,10181050828134],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":21,"b":26,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":21,"b":27,"real":[-25891643496936,-25678473922616],"imag":[-8352477660052,-8123126059317],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":21,"b":28,"real":[14443962937161,14684795496711],"imag":[22525539038028,22760014642008],"possible_edge":false,"coordinate_gap":22525539038028}
{"a":21,"b":29,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":21,"b":30,"real":[34532167431474,34752451647551],"imag":[-28659842169609,-28418198606768],"possible_edge":false,"coordinate_gap":34532167431474}
{"a":21,"b":31,"real":[13545632207249,13778020172773],"imag":[-49885834595212,-49649598938230],"possible_edge":false,"coordinate_gap":49649598938230}
{"a":21,"b":32,"real":[63056911878008,63264072235237],"imag":[-20467288439857,-20208706523192],"possible_edge":false,"coordinate_gap":63056911878008}
{"a":21,"b":33,"real":[-14783629529432,-14601827732374],"imag":[9296303715990,9561204121269],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":21,"b":34,"real":[-6045227176680,-5856788610494],"imag":[20092899747188,20364130605781],"possible_edge":false,"coordinate_gap":20092899747188}
{"a":21,"b":35,"real":[7953846874570,8151201846370],"imag":[14761190253146,15011577944618],"possible_edge":false,"coordinate_gap":14761190253146}
{"a":21,"b":36,"real":[-14517184030251,-14320313969420],"imag":[-30287818388126,-30041457746831],"possible_edge":false,"coordinate_gap":30041457746831}
{"a":21,"b":37,"real":[36765647971058,36981541876286],"imag":[27672041861608,27923699864738],"possible_edge":false,"coordinate_gap":36765647971058}
{"a":21,"b":38,"real":[40695821374898,40970663461988],"imag":[-330340224673,-187743673349],"possible_edge":false,"coordinate_gap":40695821374898}
{"a":21,"b":39,"real":[-55925421766,55960607153],"imag":[-151056314549,151056314548],"possible_edge":true,"coordinate_gap":0}
{"a":21,"b":40,"real":[12709096201808,12928893521478],"imag":[-25230709412497,-24965484598209],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":21,"b":41,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":21,"b":42,"real":[-19563856744921,-19311552636032],"imag":[6846641914499,6999461828146],"possible_edge":false,"coordinate_gap":19311552636032}
{"a":21,"b":43,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":21,"b":44,"real":[22761011691887,23048561922917],"imag":[-39016962897371,-38863452716907],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":21,"b":45,"real":[36701838005226,36865015593316],"imag":[19522584558697,19825398567146],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":21,"b":46,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":21,"b":47,"real":[-9084138365391,-8866638754476],"imag":[31713460191969,31934531856017],"possible_edge":false,"coordinate_gap":31713460191969}
{"a":22,"b":23,"real":[18986271188184,19200938052732],"imag":[-27020201557315,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":22,"b":24,"real":[76776890827715,76944069866017],"imag":[-17259078673966,-16990151888405],"possible_edge":false,"coordinate_gap":76776890827715}
{"a":22,"b":25,"real":[32192057049121,32470021686395],"imag":[-35747797896140,-35567583376665],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":22,"b":26,"real":[-40363489561,40398674947],"imag":[-169945197384,169945197383],"possible_edge":true,"coordinate_gap":0}
{"a":22,"b":27,"real":[5032855554646,5125928253852],"imag":[479082333773,809368735673],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":22,"b":28,"real":[-33393785391211,-33177006597052],"imag":[32440435861926,32683471302080],"possible_edge":false,"coordinate_gap":33177006597052}
{"a":22,"b":29,"real":[31690066794493,31909274252276],"imag":[-18397478797986,-18153110879682],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":22,"b":30,"real":[4883686556709,5202982534174],"imag":[20861774243213,20995952966936],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":22,"b":31,"real":[1616120880554,1714568601274],"imag":[-10660002677479,-10326413945665],"possible_edge":false,"coordinate_gap":10326413945665}
{"a":22,"b":32,"real":[5880911012998,6114483405407],"imag":[50850147331590,51089580686291],"possible_edge":false,"coordinate_gap":50850147331590}
{"a":22,"b":33,"real":[31684112197523,31931563238623],"imag":[10630247196570,10876975308877],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":22,"b":34,"real":[28345764689044,28618266045316],"imag":[-41810230323927,-41625646963615],"possible_edge":false,"coordinate_gap":41625646963615}
{"a":22,"b":35,"real":[-1837419624425,-1607264427396],"imag":[-3962736115399,-3715802687439],"possible_edge":false,"coordinate_gap":3715802687439}
{"a":22,"b":36,"real":[-9084138365391,-8866638754476],"imag":[31713460191969,31934531856017],"possible_edge":false,"coordinate_gap":31713460191969}
{"a":22,"b":37,"real":[50860833547826,51087964443983],"imag":[-9127579820214,-8901007616470],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":22,"b":38,"real":[-36681530701035,-36482133007761],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007761}
{"a":22,"b":39,"real":[8721262977874,8906726258271],"imag":[10010612236112,10273405897491],"possible_edge":false,"coordinate_gap":10010612236112}
{"a":22,"b":40,"real":[-28465755150560,-28225107426447],"imag":[-60271038979574,-60052657521751],"possible_edge":false,"coordinate_gap":60052657521751}
{"a":22,"b":41,"real":[24094437315403,24353611547555],"imag":[9722739631495,9950871856842],"possible_edge":false,"coordinate_gap":24094437315403}
{"a":22,"b":42,"real":[14899952748255,15111276148593],"imag":[45235716190343,45471220771867],"possible_edge":false,"coordinate_gap":45235716190343}
{"a":22,"b":43,"real":[-933009592400,-772993772978],"imag":[9887719144686,10169930764527],"possible_edge":false,"coordinate_gap":9887719144686}
{"a":22,"b":44,"real":[18066497284517,18259758813824],"imag":[16559317937843,16822405899133],"possible_edge":false,"coordinate_gap":18066497284517}
{"a":22,"b":45,"real":[20768197039808,20981445521002],"imag":[13285221531304,13517051681140],"possible_edge":false,"coordinate_gap":20768197039808}
{"a":22,"b":46,"real":[-26524700669055,-26359888744307],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744307}
{"a":22,"b":47,"real":[60639953247435,60824370858047],"imag":[-6734361367993,-6448835979159],"possible_edge":false,"coordinate_gap":60639953247435}
{"a":23,"b":24,"real":[30971734179223,31185311032525],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":23,"b":25,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":23,"b":26,"real":[22224850056033,22439834416189],"imag":[-53868455802621,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":23,"b":27,"real":[-32899900720186,-32683353410875],"imag":[-23337553870970,-23072896518470],"possible_edge":false,"coordinate_gap":32683353410875}
{"a":23,"b":28,"real":[23059734624985,23209894451671],"imag":[16703491186634,16993386094895],"possible_edge":false,"coordinate_gap":23059734624985}
{"a":23,"b":29,"real":[32852329509238,33141156942815],"imag":[-17665909733745,-17495125873208],"possible_edge":false,"coordinate_gap":32852329509238}
{"a":23,"b":30,"real":[42469820696159,42678008787067],"imag":[-11362969500383,-11122321499652],"possible_edge":false,"coordinate_gap":42469820696159}
{"a":23,"b":31,"real":[-4563755983155,-4424318188712],"imag":[1566924232665,1869405451290],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":23,"b":32,"real":[4843766013265,5081244602678],"imag":[5571128439550,5767329546434],"possible_edge":false,"coordinate_gap":5571128439550}
{"a":23,"b":33,"real":[10620102998257,10882731180141],"imag":[17341151387796,17507423597561],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":23,"b":34,"real":[-16735711386902,-16581066034660],"imag":[-5358988378927,-5086225322844],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":23,"b":35,"real":[-1034126612015,-876601208698],"imag":[-1237956109322,-933118710176],"possible_edge":false,"coordinate_gap":933118710176}
{"a":23,"b":36,"real":[-25891643496936,-25678473922616],"imag":[-8352477660052,-8123126059317],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":23,"b":37,"real":[67580572302421,67756611055076],"imag":[26191391721478,26404245216931],"possible_edge":false,"coordinate_gap":67580572302421}
{"a":23,"b":38,"real":[29509196371293,29743780459062],"imag":[-26883288820769,-26645321245806],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":23,"b":39,"real":[71357056845952,71611471357447],"imag":[2199540201397,2415108811300],"possible_edge":false,"coordinate_gap":71357056845952}
{"a":23,"b":40,"real":[26590972653882,26760567336192],"imag":[24366181058,265550684088],"possible_edge":false,"coordinate_gap":26590972653882}
{"a":23,"b":41,"real":[3189053009398,3509139693440],"imag":[11800210178623,11925164004890],"possible_edge":false,"coordinate_gap":11800210178623}
{"a":23,"b":42,"real":[-3271649772080,-3059900744569],"imag":[-11373193070331,-11099640656258],"possible_edge":false,"coordinate_gap":11099640656258}
{"a":23,"b":43,"real":[-2406973817797,-2199869180862],"imag":[51675498314020,51876676961225],"possible_edge":false,"coordinate_gap":51675498314020}
{"a":23,"b":44,"real":[-6927267878020,-6690935036415],"imag":[-14799582712534,-14559024219616],"possible_edge":false,"coordinate_gap":14559024219616}
{"a":23,"b":45,"real":[5493921785919,5748343090795],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":23,"b":46,"real":[34850641777447,35079508416859],"imag":[-36306059293878,-36096056185060],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":23,"b":47,"real":[5032855554646,5125928253852],"imag":[479082333773,809368735673],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":24,"b":25,"real":[64891389823658,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823658}
{"a":24,"b":26,"real":[14899952748252,15111276148590],"imag":[-45471220771866,-45235716190342],"possible_edge":false,"coordinate_gap":45235716190342}
{"a":24,"b":27,"real":[36863324250602,37069300546992],"imag":[-18012174333900,-17810193392126],"possible_edge":false,"coordinate_gap":36863324250602}
{"a":24,"b":28,"real":[-26524700669056,-26359888744309],"imag":[-9918668865884,-9630402340154],"possible_edge":false,"coordinate_gap":26359888744309}
{"a":24,"b":29,"real":[4883686556708,5202982534174],"imag":[-20995952966936,-20861774243213],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":24,"b":30,"real":[31690066794493,31909274252276],"imag":[18153110879680,18397478797984],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":24,"b":31,"real":[18066497284513,18259758813822],"imag":[-16822405899131,-16559317937842],"possible_edge":false,"coordinate_gap":18066497284513}
{"a":24,"b":32,"real":[-28465755150558,-28225107426444],"imag":[60052657521753,60271038979576],"possible_edge":false,"coordinate_gap":60052657521753}
{"a":24,"b":33,"real":[50860833547826,51087964443983],"imag":[8901007616467,9127579820212],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":24,"b":34,"real":[31242373305244,31480346280462],"imag":[-59618861925558,-59367461910989],"possible_edge":false,"coordinate_gap":59367461910989}
{"a":24,"b":35,"real":[-933009592401,-772993772979],"imag":[-10169930764525,-9887719144684],"possible_edge":false,"coordinate_gap":9887719144684}
{"a":24,"b":36,"real":[10612820991224,10894611405102],"imag":[11522947389353,11696476648837],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":24,"b":37,"real":[31684112197523,31931563238625],"imag":[-10876975308877,-10630247196569],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":24,"b":38,"real":[-34925726446051,-34805270325553],"imag":[-1762748041646,-1436256740938],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":24,"b":39,"real":[6160426141894,6379717557888],"imag":[19564764506859,19751441763217],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":24,"b":40,"real":[5880911012993,6114483405403],"imag":[-51089580686292,-50850147331591],"possible_edge":false,"coordinate_gap":50850147331591}
{"a":24,"b":41,"real":[53378276595333,53653134666840],"imag":[29259177584947,29447711537154],"possible_edge":false,"coordinate_gap":53378276595333}
{"a":24,"b":42,"real":[-40363489562,40398674947],"imag":[-169945197381,169945197386],"possible_edge":true,"coordinate_gap":0}
{"a":24,"b":43,"real":[-1837419624426,-1607264427397],"imag":[3715802687441,3962736115400],"possible_edge":false,"coordinate_gap":3715802687441}
{"a":24,"b":44,"real":[1616120880553,1714568601275],"imag":[10326413945669,10660002677483],"possible_edge":false,"coordinate_gap":10326413945669}
{"a":24,"b":45,"real":[-4651132310539,-4387431320333],"imag":[24849174833912,25043398644206],"possible_edge":false,"coordinate_gap":24849174833912}
{"a":24,"b":46,"real":[-33393785391214,-33177006597055],"imag":[-32683471302077,-32440435861922],"possible_edge":false,"coordinate_gap":33177006597055}
{"a":24,"b":47,"real":[53097710675882,53263440291744],"imag":[-141545611356,141545611354],"possible_edge":false,"coordinate_gap":53097710675882}
{"a":25,"b":26,"real":[-13810908422217,-13533371168421],"imag":[-46604664824631,-46464579718133],"possible_edge":false,"coordinate_gap":46464579718133}
{"a":25,"b":27,"real":[6076758783991,6396532478775],"imag":[14931423232829,15049711238107],"possible_edge":false,"coordinate_gap":14931423232829}
{"a":25,"b":28,"real":[24541434398529,24771784340453],"imag":[-37457417050597,-37255598860750],"possible_edge":false,"coordinate_gap":37255598860750}
{"a":25,"b":29,"real":[-11137453198141,-10891138936689],"imag":[-5761163910213,-5552482897163],"possible_edge":false,"coordinate_gap":10891138936689}
{"a":25,"b":30,"real":[33018919177531,33184318922180],"imag":[-11827772523242,-11558107070496],"possible_edge":false,"coordinate_gap":33018919177531}
{"a":25,"b":31,"real":[22813707012291,23089050732462],"imag":[-1469760513300,-1350459838055],"possible_edge":false,"coordinate_gap":22813707012291}
{"a":25,"b":32,"real":[-25540508149696,-25326731658079],"imag":[17080379595983,17328209095381],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":25,"b":33,"real":[66976153225030,67181229084714],"imag":[10856208611921,11109877641720],"possible_edge":false,"coordinate_gap":66976153225030}
{"a":25,"b":34,"real":[13899425414802,14132771298040],"imag":[-6440125891709,-6246663358887],"possible_edge":false,"coordinate_gap":13899425414802}
{"a":25,"b":35,"real":[12150529437085,12399369227050],"imag":[-16015527051184,-15786699290171],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":25,"b":36,"real":[16974538298495,17258900758256],"imag":[23484450875530,23650102091575],"possible_edge":false,"coordinate_gap":23484450875530}
{"a":25,"b":37,"real":[28074430112689,28312557438054],"imag":[-38361211887996,-38157758563235],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":25,"b":38,"real":[-79211419832,79246605217],"imag":[-150392132081,150392132082],"possible_edge":true,"coordinate_gap":0}
{"a":25,"b":39,"real":[17662591835417,17894132044408],"imag":[-23172799958538,-22971690570993],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":25,"b":40,"real":[49348866976220,49597282066055],"imag":[-27108117123924,-26889647290097],"possible_edge":false,"coordinate_gap":49348866976220}
{"a":25,"b":41,"real":[49292158825050,49462307573263],"imag":[27040462707717,27307069999996],"possible_edge":false,"coordinate_gap":49292158825050}
{"a":25,"b":42,"real":[-18953338532217,-18768597335169],"imag":[-1976638633741,-1700880680749],"possible_edge":false,"coordinate_gap":18768597335169}
{"a":25,"b":43,"real":[46575265987180,46809578397127],"imag":[-1337870533927,-1134011215443],"possible_edge":false,"coordinate_gap":46575265987180}
{"a":25,"b":44,"real":[-22754451805174,-22595291337671],"imag":[3670037516439,3971843436806],"possible_edge":false,"coordinate_gap":22595291337671}
{"a":25,"b":45,"real":[-41766085351021,-41539463120723],"imag":[16267443047861,16504423215204],"possible_edge":false,"coordinate_gap":41539463120723}
{"a":25,"b":46,"real":[-21183123715972,-20929294806621],"imag":[-63569426662679,-63344853668942],"possible_edge":false,"coordinate_gap":63344853668942}
{"a":25,"b":47,"real":[27457339476369,27737267363490],"imag":[39797894354397,39971528974335],"possible_edge":false,"coordinate_gap":39797894354397}
{"a":26,"b":27,"real":[31235620624419,31314262546305],"imag":[12051267474219,12382863294602],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":26,"b":28,"real":[43689995149484,43878138509256],"imag":[1233214549079,1476155483927],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":26,"b":29,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":26,"b":30,"real":[51184461290092,51489982598816],"imag":[42210242861950,42345223195768],"possible_edge":false,"coordinate_gap":51184461290092}
{"a":26,"b":31,"real":[33554334103713,33652269563560],"imag":[-9599720646378,-9266578357883],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":26,"b":32,"real":[-13266426931811,-12989301935922],"imag":[-34335229199339,-34158900790167],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":26,"b":33,"real":[-4424362070558,-4184172308553],"imag":[-2898258726810,-2647143801886],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":26,"b":34,"real":[31359651402901,31653410558865],"imag":[-10106645127911,-9959812152675],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":26,"b":35,"real":[-17438766843542,-17231072251001],"imag":[-18629153812420,-18370348490407],"possible_edge":false,"coordinate_gap":18370348490407}
{"a":26,"b":36,"real":[40616132439673,40870873432877],"imag":[-29959212458966,-29759442427714],"possible_edge":false,"coordinate_gap":40616132439673}
{"a":26,"b":37,"real":[8742657300905,9014555168749],"imag":[40019691499682,40192206235531],"possible_edge":false,"coordinate_gap":40019691499682}
{"a":26,"b":38,"real":[11900915380188,12101109202603],"imag":[-21684084073637,-21418554475489],"possible_edge":false,"coordinate_gap":21418554475489}
{"a":26,"b":39,"real":[5086596153290,5302268945720],"imag":[17854208023809,18078819956034],"possible_edge":false,"coordinate_gap":17854208023809}
{"a":26,"b":40,"real":[18922782620344,19166042863568],"imag":[9922156598941,10154086444921],"possible_edge":false,"coordinate_gap":18922782620344}
{"a":26,"b":41,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":26,"b":42,"real":[71778252957991,72035670474394],"imag":[-32204959644974,-31987700242361],"possible_edge":false,"coordinate_gap":71778252957991}
{"a":26,"b":43,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":26,"b":44,"real":[26318962095602,26515065011938],"imag":[-36746320419423,-36488384620477],"possible_edge":false,"coordinate_gap":36488384620477}
{"a":26,"b":45,"real":[1972659099408,2188787288090],"imag":[-9963973448408,-9731278697650],"possible_edge":false,"coordinate_gap":9731278697650}
{"a":26,"b":46,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":26,"b":47,"real":[21497085403184,21681867342373],"imag":[-7279981096225,-7006117932983],"possible_edge":false,"coordinate_gap":21497085403184}
{"a":27,"b":28,"real":[-2406973817799,-2199869180864],"imag":[-51876676961224,-51675498314019],"possible_edge":false,"coordinate_gap":51675498314019}
{"a":27,"b":29,"real":[-3412581075874,-3232153842277],"imag":[-5848401114142,-5599202492692],"possible_edge":false,"coordinate_gap":5599202492692}
{"a":27,"b":30,"real":[3189053009397,3509139693439],"imag":[-11925164004890,-11800210178623],"possible_edge":false,"coordinate_gap":11800210178623}
{"a":27,"b":31,"real":[42634351471855,42774815223681],"imag":[3903285035426,4208830512584],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":27,"b":32,"real":[-6753959952601,-6532651201421],"imag":[22627432158955,22850147500084],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":27,"b":33,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":27,"b":34,"real":[71357056845954,71611471357449],"imag":[-2415108811303,-2199540201400],"possible_edge":false,"coordinate_gap":71357056845954}
{"a":27,"b":35,"real":[34850641777450,35079508416862],"imag":[36096056185060,36306059293878],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":27,"b":36,"real":[34415682471244,34631166833056],"imag":[-21741753052774,-21473039903448],"possible_edge":false,"coordinate_gap":34415682471244}
{"a":27,"b":37,"real":[-4340590760226,-4088723050791],"imag":[-2709502402112,-2491716217415],"possible_edge":false,"coordinate_gap":4088723050791}
{"a":27,"b":38,"real":[-6927267878019,-6690935036414],"imag":[14559024219618,14799582712536],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":27,"b":39,"real":[-16735711386902,-16581066034660],"imag":[5086225322845,5358988378928],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":27,"b":40,"real":[31927722840542,32187564366432],"imag":[10305738174175,10529697840190],"possible_edge":false,"coordinate_gap":31927722840542}
{"a":27,"b":41,"real":[42469820696160,42678008787068],"imag":[11122321499652,11362969500383],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":27,"b":42,"real":[20428162322458,20684304586750],"imag":[-47605506026761,-47412091709797],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":27,"b":43,"real":[23059734624984,23209894451670],"imag":[-16993386094895,-16703491186634],"possible_edge":false,"coordinate_gap":23059734624984}
{"a":27,"b":44,"real":[29509196371294,29743780459063],"imag":[26645321245806,26883288820769],"possible_edge":false,"coordinate_gap":29509196371294}
{"a":27,"b":45,"real":[39092037472179,39332964456337],"imag":[28630120183795,28838412419092],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":27,"b":46,"real":[-1034126612015,-876601208698],"imag":[933118710177,1237956109323],"possible_edge":false,"coordinate_gap":933118710177}
{"a":27,"b":47,"real":[18986271188184,19200938052732],"imag":[-27020201557315,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":28,"b":29,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":28,"b":30,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":28,"b":31,"real":[15606702510174,15771043932575],"imag":[18156399068765,18435748512799],"possible_edge":false,"coordinate_gap":18156399068765}
{"a":28,"b":32,"real":[20754818048427,21093116515509],"imag":[-53691277173693,-53610817219062],"possible_edge":false,"coordinate_gap":53610817219062}
{"a":28,"b":33,"real":[30536985125373,30795616524114],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125373}
{"a":28,"b":34,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":28,"b":35,"real":[2825342865100,2887364063221],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825342865100}
{"a":28,"b":36,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":28,"b":37,"real":[11747174428205,12041707433479],"imag":[-24697569486219,-24563682196006],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":28,"b":38,"real":[27811688306804,27995411690180],"imag":[18997059594246,19291257259390],"possible_edge":false,"coordinate_gap":27811688306804}
{"a":28,"b":39,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":28,"b":40,"real":[20764762297438,20991383093167],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":28,"b":41,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":28,"b":42,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":28,"b":43,"real":[44484589861309,44718801351192],"imag":[11664168942115,11832219079188],"possible_edge":false,"coordinate_gap":44484589861309}
{"a":28,"b":44,"real":[-4642571927726,-4441846913464],"imag":[-28701914299197,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":28,"b":45,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":28,"b":46,"real":[59333944233586,59556581922205],"imag":[-22664104703893,-22446551105352],"possible_edge":false,"coordinate_gap":59333944233586}
{"a":28,"b":47,"real":[-933009592400,-772993772978],"imag":[9887719144686,10169930764527],"possible_edge":false,"coordinate_gap":9887719144686}
{"a":29,"b":30,"real":[-22635113339102,-22344947488387],"imag":[12463238132011,12623567221861],"possible_edge":false,"coordinate_gap":22344947488387}
{"a":29,"b":31,"real":[-9666659346267,-9401551784527],"imag":[48598945894544,48802463016103],"possible_edge":false,"coordinate_gap":48598945894544}
{"a":29,"b":32,"real":[-54943221858,54978407243],"imag":[-157816173493,157816173496],"possible_edge":true,"coordinate_gap":0}
{"a":29,"b":33,"real":[6879431852359,7101119659362],"imag":[-22746108013865,-22523001813270],"possible_edge":false,"coordinate_gap":22523001813270}
{"a":29,"b":34,"real":[21573628616700,21824251024967],"imag":[15359447901384,15576191871567],"possible_edge":false,"coordinate_gap":21573628616700}
{"a":29,"b":35,"real":[9491443117008,9827910009292],"imag":[-18800270559341,-18717388011743],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":29,"b":36,"real":[4376528559550,4540329339078],"imag":[14267603764043,14568756395096],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":29,"b":37,"real":[23241904811556,23397767433795],"imag":[24193592829727,24485190648444],"possible_edge":false,"coordinate_gap":24193592829727}
{"a":29,"b":38,"real":[43787505166877,44093669246148],"imag":[-56110381965423,-55969467507026],"possible_edge":false,"coordinate_gap":55969467507026}
{"a":29,"b":39,"real":[66232655425611,66418044417270],"imag":[-2074717132334,-1839400340827],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":29,"b":40,"real":[8809493178895,9053158044405],"imag":[5596266570498,5806298022038],"possible_edge":false,"coordinate_gap":8809493178895}
{"a":29,"b":41,"real":[-61918466178752,-61813594962689],"imag":[-158916615059,158916615064],"possible_edge":false,"coordinate_gap":61813594962689}
{"a":29,"b":42,"real":[51184461290092,51489982598816],"imag":[42210242861950,42345223195768],"possible_edge":false,"coordinate_gap":51184461290092}
{"a":29,"b":43,"real":[-46124839112102,-45945508098143],"imag":[2407304005098,2661813793292],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":29,"b":44,"real":[15737640804678,16031365697808],"imag":[41467483489893,41605017652527],"possible_edge":false,"coordinate_gap":41467483489893}
{"a":29,"b":45,"real":[34841913332758,35029594617976],"imag":[-36743403414036,-36529575303666],"possible_edge":false,"coordinate_gap":36529575303666}
{"a":29,"b":46,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":29,"b":47,"real":[53378276595330,53653134666838],"imag":[-29447711537157,-29259177584950],"possible_edge":false,"coordinate_gap":53378276595330}
{"a":30,"b":31,"real":[15737640804676,16031365697806],"imag":[-41605017652529,-41467483489895],"possible_edge":false,"coordinate_gap":41467483489895}
{"a":30,"b":32,"real":[8809493178894,9053158044405],"imag":[-5806298022040,-5596266570500],"possible_edge":false,"coordinate_gap":8809493178894}
{"a":30,"b":33,"real":[23241904811556,23397767433795],"imag":[-24485190648443,-24193592829726],"possible_edge":false,"coordinate_gap":24193592829726}
{"a":30,"b":34,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":30,"b":35,"real":[-46124839112102,-45945508098143],"imag":[-2661813793289,-2407304005095],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":30,"b":36,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":30,"b":37,"real":[6879431852360,7101119659363],"imag":[22523001813271,22746108013866],"possible_edge":false,"coordinate_gap":22523001813271}
{"a":30,"b":38,"real":[16705667473410,16958208275249],"imag":[29817355686023,30040423345606],"possible_edge":false,"coordinate_gap":29817355686023}
{"a":30,"b":39,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":30,"b":40,"real":[-54943221858,54978407243],"imag":[-157816173494,157816173495],"possible_edge":true,"coordinate_gap":0}
{"a":30,"b":41,"real":[65716175582058,65949266222267],"imag":[10783746651338,10976709058299],"possible_edge":false,"coordinate_gap":65716175582058}
{"a":30,"b":42,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":30,"b":43,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":30,"b":44,"real":[-9666659346270,-9401551784530],"imag":[-48802463016101,-48598945894542],"possible_edge":false,"coordinate_gap":48598945894542}
{"a":30,"b":45,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":30,"b":46,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":30,"b":47,"real":[24094437315403,24353611547555],"imag":[9722739631495,9950871856842],"possible_edge":false,"coordinate_gap":24094437315403}
{"a":31,"b":32,"real":[34151388531783,34416314207043],"imag":[-2008668910253,-1823470755361],"possible_edge":false,"coordinate_gap":34151388531783}
{"a":31,"b":33,"real":[-1029796330143,-765522268437],"imag":[-4832514082204,-4621145655455],"possible_edge":false,"coordinate_gap":4621145655455}
{"a":31,"b":34,"real":[51474619085624,51725980804938],"imag":[836303644449,1042890074009],"possible_edge":false,"coordinate_gap":51474619085624}
{"a":31,"b":35,"real":[27811688306804,27995411690181],"imag":[-19291257259392,-18997059594247],"possible_edge":false,"coordinate_gap":27811688306804}
{"a":31,"b":36,"real":[61939081318421,62186964706947],"imag":[-13627464362976,-13409860323968],"possible_edge":false,"coordinate_gap":61939081318421}
{"a":31,"b":37,"real":[-16185729474168,-15950451107881],"imag":[-2017812440094,-1809267783829],"possible_edge":false,"coordinate_gap":15950451107881}
{"a":31,"b":38,"real":[-100228017146,100263202530],"imag":[-133983946973,133983946978],"possible_edge":true,"coordinate_gap":0}
{"a":31,"b":39,"real":[-30596589323684,-30373690913008],"imag":[-55830837629417,-55618213986084],"possible_edge":false,"coordinate_gap":55618213986084}
{"a":31,"b":40,"real":[70763346680137,70994970109717],"imag":[-6994778283080,-6774051638791],"possible_edge":false,"coordinate_gap":70763346680137}
{"a":31,"b":41,"real":[43787505166881,44093669246152],"imag":[55969467507025,56110381965422],"possible_edge":false,"coordinate_gap":55969467507025}
{"a":31,"b":42,"real":[26318962095603,26515065011940],"imag":[-36746320419421,-36488384620475],"possible_edge":false,"coordinate_gap":36488384620475}
{"a":31,"b":43,"real":[44469440128397,44648012599880],"imag":[10401891148116,10664438210431],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":31,"b":44,"real":[83681084871374,83878312021037],"imag":[-9010772761556,-8746022419067],"possible_edge":false,"coordinate_gap":83681084871374}
{"a":31,"b":45,"real":[-23470084205002,-23242051797887],"imag":[5827745612105,6068203124050],"possible_edge":false,"coordinate_gap":23242051797887}
{"a":31,"b":46,"real":[-4642571927725,-4441846913464],"imag":[-28701914299195,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":31,"b":47,"real":[-34925726446051,-34805270325553],"imag":[1436256740940,1762748041649],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":32,"b":33,"real":[-3324261474173,-3144662654957],"imag":[-5899413402834,-5648451154150],"possible_edge":false,"coordinate_gap":5648451154150}
{"a":32,"b":34,"real":[-13918148654867,-13683188969992],"imag":[5994749963524,6220283554761],"possible_edge":false,"coordinate_gap":13683188969992}
{"a":32,"b":35,"real":[41487459593598,41807619067638],"imag":[10393180973226,10495657692593],"possible_edge":false,"coordinate_gap":41487459593598}
{"a":32,"b":36,"real":[25803881109830,26026965188547],"imag":[6082065200702,6325767985750],"possible_edge":false,"coordinate_gap":25803881109830}
{"a":32,"b":37,"real":[9160204162846,9293054500278],"imag":[-8325110748714,-8022306928757],"possible_edge":false,"coordinate_gap":9160204162846}
{"a":32,"b":38,"real":[26333310984891,26594993939293],"imag":[35636020367227,35840603335701],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":32,"b":39,"real":[18585242357833,18785844617465],"imag":[-18014104226760,-17763808993536],"possible_edge":false,"coordinate_gap":18585242357833}
{"a":32,"b":40,"real":[-2025327935616,-1794946200130],"imag":[25572763975665,25788359193114],"possible_edge":false,"coordinate_gap":25572763975665}
{"a":32,"b":41,"real":[23908059967076,24014065234999],"imag":[-25203538455202,-24896647323556],"possible_edge":false,"coordinate_gap":24896647323556}
{"a":32,"b":42,"real":[18922782620343,19166042863569],"imag":[9922156598939,10154086444921],"possible_edge":false,"coordinate_gap":18922782620343}
{"a":32,"b":43,"real":[46143488648366,46341052662256],"imag":[20474006826257,20727568805495],"possible_edge":false,"coordinate_gap":46143488648366}
{"a":32,"b":44,"real":[70763346680140,70994970109721],"imag":[-6994778283082,-6774051638793],"possible_edge":false,"coordinate_gap":70763346680140}
{"a":32,"b":45,"real":[43433913365247,43648515841005],"imag":[-15279236630731,-15041062307599],"possible_edge":false,"coordinate_gap":43433913365247}
{"a":32,"b":46,"real":[20764762297439,20991383093168],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":32,"b":47,"real":[-32340920519513,-32114952382593],"imag":[-22489106978755,-22289826212819],"possible_edge":false,"coordinate_gap":32114952382593}
{"a":33,"b":34,"real":[-7145193108979,-6844006342576],"imag":[-40179689767516,-40065411899335],"possible_edge":false,"coordinate_gap":40065411899335}
{"a":33,"b":35,"real":[30247750076739,30451935879448],"imag":[-50699192941412,-50501523645716],"possible_edge":false,"coordinate_gap":50501523645716}
{"a":33,"b":36,"real":[45898153790529,46204627024887],"imag":[54664218064894,54781502041057],"possible_edge":false,"coordinate_gap":54664218064894}
{"a":33,"b":37,"real":[-4928209506894,-4680369964733],"imag":[-60755475652055,-60562061606040],"possible_edge":false,"coordinate_gap":60562061606040}
{"a":33,"b":38,"real":[7104923107713,7335049740414],"imag":[39159810090798,39374948049758],"possible_edge":false,"coordinate_gap":39159810090798}
{"a":33,"b":39,"real":[22596610762842,22807351190243],"imag":[14620875068850,14864992994187],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":33,"b":40,"real":[9160204162845,9293054500278],"imag":[-8325110748714,-8022306928757],"possible_edge":false,"coordinate_gap":9160204162845}
{"a":33,"b":41,"real":[26591081310209,26758654774278],"imag":[-383769713744,-142092019721],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":33,"b":42,"real":[8742657300906,9014555168750],"imag":[40019691499682,40192206235532],"possible_edge":false,"coordinate_gap":40019691499682}
{"a":33,"b":43,"real":[24563912692267,24844201820151],"imag":[-41955868403487,-41781502606007],"possible_edge":false,"coordinate_gap":41781502606007}
{"a":33,"b":44,"real":[-16185729474167,-15950451107880],"imag":[-2017812440094,-1809267783829],"possible_edge":false,"coordinate_gap":15950451107880}
{"a":33,"b":45,"real":[-27972975209011,-27835000144834],"imag":[-6519925909250,-6200672904517],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":33,"b":46,"real":[11747174428206,12041707433479],"imag":[-24697569486218,-24563682196005],"possible_edge":false,"coordinate_gap":24563682196005}
{"a":33,"b":47,"real":[46987032250325,47265007723349],"imag":[34076394224279,34231956969134],"possible_edge":false,"coordinate_gap":46987032250325}
{"a":34,"b":35,"real":[53872528590940,54065642762557],"imag":[9554278564093,9796518960849],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":34,"b":36,"real":[-55925421766,55960607153],"imag":[-151056314549,151056314548],"possible_edge":true,"coordinate_gap":0}
{"a":34,"b":37,"real":[27729205954683,27927636901444],"imag":[829235141145,1053906258881],"possible_edge":false,"coordinate_gap":27729205954683}
{"a":34,"b":38,"real":[-11875634852077,-11670103678535],"imag":[-39222096476677,-38978073256433],"possible_edge":false,"coordinate_gap":38978073256433}
{"a":34,"b":39,"real":[-28543641658493,-28368961066980],"imag":[-17702427429682,-17399916504067],"possible_edge":false,"coordinate_gap":28368961066980}
{"a":34,"b":40,"real":[53780876742174,54054938616601],"imag":[-25319807114370,-25146095319796],"possible_edge":false,"coordinate_gap":53780876742174}
{"a":34,"b":41,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":34,"b":42,"real":[3338157629482,3507581688563],"imag":[-15597032174716,-15303535630551],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":34,"b":43,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":34,"b":44,"real":[43716893707552,43926338972800],"imag":[10860819533918,11106106148170],"possible_edge":false,"coordinate_gap":43716893707552}
{"a":34,"b":45,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":34,"b":46,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":34,"b":47,"real":[8721262977874,8906726258271],"imag":[10010612236112,10273405897491],"possible_edge":false,"coordinate_gap":10010612236112}
{"a":35,"b":36,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":35,"b":37,"real":[24563912692267,24844201820152],"imag":[-41955868403486,-41781502606006],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":35,"b":38,"real":[15606702510174,15771043932574],"imag":[18156399068767,18435748512800],"possible_edge":false,"coordinate_gap":18156399068767}
{"a":35,"b":39,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":35,"b":40,"real":[46143488648367,46341052662256],"imag":[20474006826258,20727568805496],"possible_edge":false,"coordinate_gap":46143488648367}
{"a":35,"b":41,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":35,"b":42,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":35,"b":43,"real":[59333944233586,59556581922205],"imag":[-22664104703893,-22446551105352],"possible_edge":false,"coordinate_gap":59333944233586}
{"a":35,"b":44,"real":[44469440128397,44648012599881],"imag":[10401891148117,10664438210432],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":35,"b":45,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":35,"b":46,"real":[44484589861309,44718801351192],"imag":[11664168942115,11832219079188],"possible_edge":false,"coordinate_gap":44484589861309}
{"a":35,"b":47,"real":[-26524700669055,-26359888744307],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744307}
{"a":36,"b":37,"real":[-57405016244882,-57249565282061],"imag":[-20342411993912,-20042733676861],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":36,"b":38,"real":[22761011691889,23048561922919],"imag":[38863452716906,39016962897370],"possible_edge":false,"coordinate_gap":38863452716906}
{"a":36,"b":39,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":36,"b":40,"real":[28379757673153,28631082251989],"imag":[20093869471520,20272699977281],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":36,"b":41,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":36,"b":42,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":36,"b":43,"real":[14443962937159,14684795496709],"imag":[-22760014642007,-22525539038027],"possible_edge":false,"coordinate_gap":22525539038027}
{"a":36,"b":44,"real":[40695821374898,40970663461988],"imag":[187743673348,330340224672],"possible_edge":false,"coordinate_gap":40695821374898}
{"a":36,"b":45,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":36,"b":46,"real":[7953846874570,8151201846370],"imag":[-15011577944617,-14761190253145],"possible_edge":false,"coordinate_gap":14761190253145}
{"a":36,"b":47,"real":[17604798515156,17851393172343],"imag":[-6066717011243,-5848526031864],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":37,"b":38,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698122],"possible_edge":false,"coordinate_gap":38386898698122}
{"a":37,"b":39,"real":[45259834980051,45475872117200],"imag":[517899402272,769722608481],"possible_edge":false,"coordinate_gap":45259834980051}
{"a":37,"b":40,"real":[-3324261474172,-3144662654955],"imag":[-5899413402837,-5648451154152],"possible_edge":false,"coordinate_gap":5648451154152}
{"a":37,"b":41,"real":[2852169189504,3043287057623],"imag":[6804737302746,7062832554859],"possible_edge":false,"coordinate_gap":6804737302746}
{"a":37,"b":42,"real":[-4424362070559,-4184172308553],"imag":[-2898258726809,-2647143801885],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":37,"b":43,"real":[30247750076742,30451935879451],"imag":[50501523645715,50699192941411],"possible_edge":false,"coordinate_gap":50501523645715}
{"a":37,"b":44,"real":[-1029796330143,-765522268437],"imag":[-4832514082203,-4621145655454],"possible_edge":false,"coordinate_gap":4621145655454}
{"a":37,"b":45,"real":[38089066502513,38359814890392],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502513}
{"a":37,"b":46,"real":[30536985125372,30795616524113],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125372}
{"a":37,"b":47,"real":[9547290009696,9752186492370],"imag":[-6678204734329,-6461452857831],"possible_edge":false,"coordinate_gap":9547290009696}
{"a":38,"b":39,"real":[43716893707552,43926338972800],"imag":[10860819533918,11106106148170],"possible_edge":false,"coordinate_gap":43716893707552}
{"a":38,"b":40,"real":[46047208271414,46312758773358],"imag":[18072812741129,18262890129642],"possible_edge":false,"coordinate_gap":46047208271414}
{"a":38,"b":41,"real":[-9666659346270,-9401551784530],"imag":[-48802463016101,-48598945894542],"possible_edge":false,"coordinate_gap":48598945894542}
{"a":38,"b":42,"real":[4824861165216,4929344232598],"imag":[9276559930117,9601457873437],"possible_edge":false,"coordinate_gap":9276559930117}
{"a":38,"b":43,"real":[-4642571927726,-4441846913464],"imag":[-28701914299197,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":38,"b":44,"real":[-25294120598,25329305983],"imag":[-173630090024,173630090019],"possible_edge":true,"coordinate_gap":0}
{"a":38,"b":45,"real":[33713390290547,33961175779845],"imag":[281032094383,482115950854],"possible_edge":false,"coordinate_gap":33713390290547}
{"a":38,"b":46,"real":[44469440128397,44648012599881],"imag":[10401891148117,10664438210432],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":38,"b":47,"real":[18066497284517,18259758813824],"imag":[16559317937843,16822405899133],"possible_edge":false,"coordinate_gap":18066497284517}
{"a":39,"b":40,"real":[1100993249012,1361855944375],"imag":[44766640305817,44967334025658],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":39,"b":41,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":39,"b":42,"real":[27986741803336,28179808973918],"imag":[12993306094824,13210794952666],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":39,"b":43,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":39,"b":44,"real":[-11875634852075,-11670103678533],"imag":[38978073256434,39222096476678],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":39,"b":45,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":39,"b":46,"real":[53872528590940,54065642762557],"imag":[-9796518960852,-9554278564096],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":39,"b":47,"real":[28345764689044,28618266045316],"imag":[-41810230323927,-41625646963615],"possible_edge":false,"coordinate_gap":41625646963615}
{"a":40,"b":41,"real":[18166461296743,18401973266640],"imag":[28541906553277,28743922160570],"possible_edge":false,"coordinate_gap":28541906553277}
{"a":40,"b":42,"real":[-13266426931814,-12989301935923],"imag":[-34335229199338,-34158900790165],"possible_edge":false,"coordinate_gap":34158900790165}
{"a":40,"b":43,"real":[41487459593597,41807619067638],"imag":[-10495657692595,-10393180973227],"possible_edge":false,"coordinate_gap":41487459593597}
{"a":40,"b":44,"real":[34151388531780,34416314207040],"imag":[-2008668910254,-1823470755364],"possible_edge":false,"coordinate_gap":34151388531780}
{"a":40,"b":45,"real":[-18385649531786,-18236205381171],"imag":[-10617531760899,-10350157181543],"possible_edge":false,"coordinate_gap":18236205381171}
{"a":40,"b":46,"real":[20754818048428,21093116515510],"imag":[-53691277173691,-53610817219063],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":40,"b":47,"real":[-25449696732384,-25233791178600],"imag":[31645017874233,31889081200830],"possible_edge":false,"coordinate_gap":31645017874233}
{"a":41,"b":42,"real":[-13912501709427,-13629105955537],"imag":[-36822696148318,-36670007243213],"possible_edge":false,"coordinate_gap":36670007243213}
{"a":41,"b":43,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":41,"b":44,"real":[16705667473408,16958208275247],"imag":[-30040423345605,-29817355686022],"possible_edge":false,"coordinate_gap":29817355686022}
{"a":41,"b":45,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":41,"b":46,"real":[-46124839112102,-45945508098143],"imag":[2407304005098,2661813793292],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":41,"b":47,"real":[4883686556709,5202982534174],"imag":[20861774243213,20995952966936],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":42,"b":43,"real":[-17438766843542,-17231072251001],"imag":[18370348490408,18629153812421],"possible_edge":false,"coordinate_gap":18370348490408}
{"a":42,"b":44,"real":[33554334103713,33652269563561],"imag":[9266578357880,9599720646375],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":42,"b":45,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":42,"b":46,"real":[43689995149484,43878138509256],"imag":[-1476155483928,-1233214549080],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":42,"b":47,"real":[36376524688225,36549451437749],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":43,"b":44,"real":[27811688306805,27995411690181],"imag":[-19291257259390,-18997059594246],"possible_edge":false,"coordinate_gap":27811688306805}
{"a":43,"b":45,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":43,"b":46,"real":[2825342865100,2887364063221],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825342865100}
{"a":43,"b":47,"real":[-33393785391211,-33177006597052],"imag":[32440435861926,32683471302080],"possible_edge":false,"coordinate_gap":33177006597052}
{"a":44,"b":45,"real":[20005760057129,20275962317251],"imag":[-20845379625580,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":44,"b":46,"real":[15606702510174,15771043932574],"imag":[18156399068767,18435748512800],"possible_edge":false,"coordinate_gap":18156399068767}
{"a":44,"b":47,"real":[-36681530701035,-36482133007761],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007761}
{"a":45,"b":46,"real":[28362111938957,28637664568004],"imag":[68818690767004,68939843285423],"possible_edge":false,"coordinate_gap":68818690767004}
{"a":45,"b":47,"real":[24893963004241,25132803578757],"imag":[-36083486726686,-35838944129236],"possible_edge":false,"coordinate_gap":35838944129236}
{"a":46,"b":47,"real":[-1837419624425,-1607264427396],"imag":[-3962736115399,-3715802687439],"possible_edge":false,"coordinate_gap":3715802687439}


==> anc/source_neighborhood/a119/full_checked/independent_roots.jsonl <==
{"label":0,"size":"small","lipschitz_numerator":406439108571,"domain":[[-45559223892787,-45524039520697],[32357691723075,32392876095165],[26164454949396,26199639321486],[34319865317558,34355049689648],[-49516276965000,-49481092592910]],"image":[[-45542474251083,-45540789162402],[32374423439998,32376144378243],[26180982031171,26183112239709],[34336809088155,34338105919049],[-49499506826351,-49497862731560]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[521536089662,-738265325273,365722373622,2741864896864,1939838637648],[1882807700507,-857574182996,2858489773877,1754739150912,575843057891],[-600118701784,-3229382482243,511568285464,-301875415636,205215416044],[-2168714428775,-2157066053294,27566993117,682491496719,-1078185186581]]}
{"label":0,"size":"large","lipschitz_numerator":1623697112627,"domain":[[-45612000450920,-45471262962564],[32304915164942,32445652653298],[26111678391263,26252415879619],[34267088759425,34407826247781],[-49569053523133,-49428316034777]],"image":[[-45547446166562,-45535817246923],[32369270761541,32381297056700],[26174893681828,26189200589052],[34332826462445,34342088544759],[-49504410281067,-49492959276844]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[521536089662,-738265325273,365722373622,2741864896864,1939838637648],[1882807700507,-857574182996,2858489773877,1754739150912,575843057891],[-600118701784,-3229382482243,511568285464,-301875415636,205215416044],[-2168714428775,-2157066053294,27566993117,682491496719,-1078185186581]]}
{"label":1,"size":"small","lipschitz_numerator":873052291033,"domain":[[-10012438166541,-9977253794451],[37272200614545,37307384986635],[-24449455563430,-24414271191340],[28879083663619,28914268035709],[8325875040845,8361059412935]],"image":[[-9996130577288,-9993561383701],[37287597461130,37291988140054],[-24433222352665,-24430504402102],[28895740471833,28897611227495],[8342570013090,8344364440688]],"preconditioner":[[-2270850958022,-1668025274064,-322523566434,-3959747419032,-1161404621581],[-6150675635155,170299188164,-1951938406056,-5942155866403,-1846811051066],[-2963916831616,614851426089,-1134069856021,-4927689527291,296002265189],[-2218974038854,-476526845783,828834510324,-2102242477161,1220705375063],[-1009811395932,-2700644342299,-1847825954878,-914698487334,47893048964]]}
{"label":1,"size":"large","lipschitz_numerator":3487358514401,"domain":[[-10065214724674,-9924477236318],[37219424056412,37360161544768],[-24502232121563,-24361494633207],[28826307105486,28967044593842],[8273098482712,8413835971068]],"image":[[-10003667980428,-9986023980561],[37274521079364,37305064521820],[-24441167541473,-24422559213294],[28890118636217,28903233063111],[8337177417904,8349757035874]],"preconditioner":[[-2270850958022,-1668025274064,-322523566434,-3959747419032,-1161404621581],[-6150675635155,170299188164,-1951938406056,-5942155866403,-1846811051066],[-2963916831616,614851426089,-1134069856021,-4927689527291,296002265189],[-2218974038854,-476526845783,828834510324,-2102242477161,1220705375063],[-1009811395932,-2700644342299,-1847825954878,-914698487334,47893048964]]}
{"label":2,"size":"small","lipschitz_numerator":578100615617,"domain":[[27616149032816,27651333404906],[43178463638356,43213648010446],[50680210334483,50715394706573],[12912718227804,12947902599894],[-49856510906045,-49821326533955]],"image":[[27632957289173,27634525148547],[43194667210574,43197444438228],[50696690312467,50698914728589],[12929451626317,12931169201381],[-49839538639004,-49838298800999]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[-2484652378951,-2639995511555,-2401453959601,-644937406189,-2049291829647],[-2850345555234,-697703583474,-982335286636,-1352872141833,-2427131430731],[-696216611984,-2177470213463,-307972973374,-423612352354,-2682028906948],[-1219389867100,-392658364215,1111145699591,1373345921695,-554975498339]]}
{"label":2,"size":"large","lipschitz_numerator":2309135371146,"domain":[[27563372474683,27704109963039],[43125687080223,43266424568579],[50627433776350,50768171264706],[12859941669671,13000679158027],[-49909287464178,-49768549975822]],"image":[[27628068861373,27639413576347],[43186008769704,43206102879098],[50689837890013,50705767151043],[12924025820174,12936595007524],[-49843372997234,-49834464442769]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[-2484652378951,-2639995511555,-2401453959601,-644937406189,-2049291829647],[-2850345555234,-697703583474,-982335286636,-1352872141833,-2427131430731],[-696216611984,-2177470213463,-307972973374,-423612352354,-2682028906948],[-1219389867100,-392658364215,1111145699591,1373345921695,-554975498339]]}
{"label":3,"size":"small","lipschitz_numerator":661943481958,"domain":[[-45290228643272,-45255044271182],[-27173634098819,-27138449726729],[-20719460358566,-20684275986476],[-39048018923528,-39012834551438],[36772672136969,36807856509059]],"image":[[-45273741386370,-45271531528080],[-27157722778933,-27154361046611],[-20703215599652,-20700520745388],[-39031586883462,-39029266591503],[36789415572093,36791113073933]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852598],[-2122237594220,4198737229099,-1951938406056,-105127354989,3990217460347],[-1748921282111,1829846975595,-1134069856022,-1430072121211,3793619671270],[1305361356107,3047808549178,828834510324,-391870864739,2931076987486],[852818387420,-838014558946,-1847825954878,-1895719003843,-933127467543]]}
{"label":3,"size":"large","lipschitz_numerator":2644291753543,"domain":[[-45343005201405,-45202267713049],[-27226410656952,-27085673168596],[-20772236916699,-20631499428343],[-39100795481661,-38960057993305],[36719895578836,36860633067192]],"image":[[-45280203460713,-45265069453737],[-27167638002465,-27144445823079],[-20711216914255,-20692519430785],[-39038412110835,-39022441364130],[36784126701650,36796401944376]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852598],[-2122237594220,4198737229099,-1951938406056,-105127354989,3990217460347],[-1748921282111,1829846975595,-1134069856022,-1430072121211,3793619671270],[1305361356107,3047808549178,828834510324,-391870864739,2931076987486],[852818387420,-838014558946,-1847825954878,-1895719003843,-933127467543]]}
{"label":4,"size":"small","lipschitz_numerator":630168298275,"domain":[[5015862442117,5051046814207],[-34075498981342,-34040314609252],[-46076151521074,-46040967148984],[-17850070516699,-17814886144609],[12144518449530,12179702821620]],"image":[[5032800222187,5034109034137],[-34058523300238,-34057290290356],[-46059589952589,-46057528717471],[-17833764948066,-17831191713242],[12160677374950,12163543896199]],"preconditioner":[[133117701029,645055961096,-489441484820,-3588718555196,-99476931538],[1308199096245,1467741179181,-773818963747,-267872066727,-782053257972],[-1027303533993,-870787387154,-823827534767,-645206750923,-4287737242259],[492365515374,-1431142264481,-2651627814538,-4555682157984,501402034892],[-3273510906734,-453248200872,-2303199129024,46508790919,-4514801890685]]}
{"label":4,"size":"large","lipschitz_numerator":2517295402452,"domain":[[4963085883984,5103823372340],[-34128275539475,-33987538051119],[-46128928079207,-45988190590851],[-17902847074832,-17762109586476],[12091741891397,12232479379753]],"image":[[5028211137906,5038698118418],[-34062663931815,-34053149658779],[-46066374023251,-46050744646809],[-17842789506554,-17822167154754],[12151238361639,12172982909510]],"preconditioner":[[133117701029,645055961096,-489441484820,-3588718555196,-99476931538],[1308199096245,1467741179181,-773818963747,-267872066727,-782053257972],[-1027303533993,-870787387154,-823827534767,-645206750923,-4287737242259],[492365515374,-1431142264481,-2651627814538,-4555682157984,501402034892],[-3273510906734,-453248200872,-2303199129024,46508790919,-4514801890685]]}
{"label":5,"size":"small","lipschitz_numerator":520748240981,"domain":[[21995066874460,22030251246550],[49090999933297,49126184305387],[42887045582000,42922229954090],[-9788099004613,-9752914632523],[15991951830303,16027136202393]],"image":[[22011973234272,22013344886736],[49107768378717,49109415859966],[42903265661905,42906009874180],[-9771508006376,-9769505630764],[16008637800850,16010450231840]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[-2474550132298,-165846190662,-1529469357639,1327623163546,717757936498],[-2845670785531,-1116837539991,-1771079689677,-1735378958315,-2829727382148],[-1462732690052,-1239146653299,-2773088562509,27232821394,-1976164030947],[-729074820907,1555703857680,-2563193226318,-1057017881951,-790314411481]]}
{"label":5,"size":"large","lipschitz_numerator":2080149837336,"domain":[[21942290316327,22083027804683],[49038223375164,49178960863520],[42834269023867,42975006512223],[-9840875562746,-9700138074390],[15939175272170,16079912760526]],"image":[[22007972957184,22017345163824],[49103181045243,49114003193440],[42895465810799,42913809725286],[-9777157309297,-9763856327843],[16003529454684,16015558578006]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[-2474550132298,-165846190662,-1529469357639,1327623163546,717757936498],[-2845670785531,-1116837539991,-1771079689677,-1735378958315,-2829727382148],[-1462732690052,-1239146653299,-2773088562509,27232821394,-1976164030947],[-729074820907,1555703857680,-2563193226318,-1057017881951,-790314411481]]}
{"label":6,"size":"small","lipschitz_numerator":557490358176,"domain":[[-27651333404907,-27616149032817],[23046469115622,23081653487712],[15544722419495,15579906791585],[33044712750538,33079897122628],[-14721022991057,-14685838618967]],"image":[[-27635080324521,-27632402113203],[23062765282285,23065357321049],[15561659462665,15562969748413],[33061665047815,33062944825349],[-14704383566011,-14702478044015]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[504558693485,1985812294965,2258416554594,2374055933574,2682028906948],[162317134124,-664414368760,1928321420034,1666121197930,554975498339],[-590703681908,-435360549304,1404354423458,-352162129954,2049291829647],[1729427847257,-423214124504,1074259288898,1444796144095,2427131430731]]}
{"label":6,"size":"large","lipschitz_numerator":2226725077338,"domain":[[-27704109963040,-27563372474684],[22993692557489,23134430045845],[15491945861362,15632683349718],[32991936192405,33132673680761],[-14773799549190,-14633062060834]],"image":[[-27643429734473,-27624052703251],[23054759479874,23073363123460],[15557588966400,15567040244678],[33057679848369,33066930024795],[-14710361120641,-14696500489385]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[504558693485,1985812294965,2258416554594,2374055933574,2682028906948],[162317134124,-664414368760,1928321420034,1666121197930,554975498339],[-590703681908,-435360549304,1404354423458,-352162129954,2049291829647],[1729427847257,-423214124504,1074259288898,1444796144095,2427131430731]]}
{"label":7,"size":"small","lipschitz_numerator":1370272147174,"domain":[[-50251619995605,-50216435623515],[-49326792210480,-49291607838390],[-6059962312491,-6024777940401],[-17279999081277,-17244814709187],[-42552892552770,-42517708180680]],"image":[[-50234720130380,-50233335488741],[-49312078945823,-49306321103050],[-6043535619123,-6041204633771],[-17265102776259,-17259711014206],[-42536355338511,-42534245394941]],"preconditioner":[[744532892634,232594632568,-3489241623657,-389964553281,99476931539],[-2672416962470,-3027839075698,-7131772114993,-3853874260773,-4188260310720],[-1505261544519,-1857657721650,-4003422814902,-398198847506,-682576326433],[-3317020797178,-1008696351383,-8050552305260,-2601567314941,-4415324959145],[2677077192006,241631152086,1567842569218,2763065296148,600878966430]]}
{"label":7,"size":"large","lipschitz_numerator":5472722769915,"domain":[[-50304396553738,-50163659065382],[-49379568768613,-49238831280257],[-6112738870624,-5972001382268],[-17332775639410,-17192038151054],[-42605669110903,-42464931622547]],"image":[[-50239869891430,-50228185727691],[-49332599564756,-49285800484117],[-6051877343096,-6032862909798],[-17284658416186,-17240155374279],[-42543768341789,-42526832391663]],"preconditioner":[[744532892634,232594632568,-3489241623657,-389964553281,99476931539],[-2672416962470,-3027839075698,-7131772114993,-3853874260773,-4188260310720],[-1505261544519,-1857657721650,-4003422814902,-398198847506,-682576326433],[-3317020797178,-1008696351383,-8050552305260,-2601567314941,-4415324959145],[2677077192006,241631152086,1567842569218,2763065296148,600878966430]]}
{"label":8,"size":"small","lipschitz_numerator":723886445600,"domain":[[-38428333524872,-38393149152782],[-22748802277572,-22713617905482],[19799215263055,19834399635145],[-25702847276795,-25667662904705],[10431913371423,10467097743513]],"image":[[-38411863571551,-38409619106102],[-22731990879510,-22730429303543],[19815798746415,19817816151783],[-25686942078453,-25683568103048],[10448229189938,10450781924997]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920264,2256646313947],[1828923792083,2511482828580,-292234464016,-900315091903,-95056387186],[1371160718501,2736367818297,-209924359834,2331605185175,724394665308],[3517404796869,3278628519066,2275732047699,2639342570987,724328235241],[1747254548187,3388791748565,1516577626568,507256816687,2223094634549]]}
{"label":8,"size":"large","lipschitz_numerator":2891328404327,"domain":[[-38481110083005,-38340372594649],[-22801578835705,-22660841347349],[19746438704922,19887176193278],[-25755623834928,-25614886346572],[10379136813290,10519874301646]],"image":[[-38418923742414,-38402558935239],[-22737109909115,-22725310273938],[19809238366569,19824376531629],[-25697783505623,-25672726675878],[10440348734454,10458662380481]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920264,2256646313947],[1828923792083,2511482828580,-292234464016,-900315091903,-95056387186],[1371160718501,2736367818297,-209924359834,2331605185175,724394665308],[3517404796869,3278628519066,2275732047699,2639342570987,724328235241],[1747254548187,3388791748565,1516577626568,507256816687,2223094634549]]}
{"label":9,"size":"small","lipschitz_numerator":489251533426,"domain":[[-27651333404907,-27616149032817],[51755681731610,51790866103700],[-17202414479015,-17167230106925],[297575852028,332760224118],[13988189624931,14023373997021]],"image":[[-27634672590238,-27632809847485],[51772341749786,51774206085522],[-17185992518799,-17183652067143],[314172958578,316163117565],[14004532991714,14007030630237]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[-1377805597701,-3704514049468,-628875856645,1006775765665,-13663077116],[1636989665287,-296323759484,-153030567726,2571578032563,3917274657792],[-193519128501,-389077096582,-2076292698612,2746018352830,1819572206640],[-3125864129566,-2928027070651,-1600447409693,-709074093160,730615228661]]}
{"label":9,"size":"large","lipschitz_numerator":1954420905547,"domain":[[-27704109963040,-27563372474684],[51702905173477,51843642661833],[-17255191037148,-17114453548792],[244799293895,385536782251],[13935413066798,14076150555154]],"image":[[-27640124142345,-27627358295378],[51766765484731,51779782350577],[-17192550543941,-17177094042001],[308564253504,321771822639],[13997204559625,14014359062326]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[-1377805597701,-3704514049468,-628875856645,1006775765665,-13663077116],[1636989665287,-296323759484,-153030567726,2571578032563,3917274657792],[-193519128501,-389077096582,-2076292698612,2746018352830,1819572206640],[-3125864129566,-2928027070651,-1600447409693,-709074093160,730615228661]]}
{"label":10,"size":"small","lipschitz_numerator":579814138823,"domain":[[-9743442917027,-9708258544937],[-22259125207348,-22223940835258],[39201594004053,39236778376143],[-44488800577467,-44453616205377],[-15920140732631,-15884956360541]],"image":[[-9726670053332,-9725031408630],[-22242288174776,-22240777867831],[39217746198381,39220626181816],[-44472069473699,-44470347309143],[-15903377683070,-15901719410103]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[1103987698894,-155813716040,365722373622,-1574116264026,-2376142523242],[3716063956873,975682073370,2858489773877,2282646715986,1103750622965],[3740950767707,1111686987248,511568285464,306352869419,813443701100],[2184633046411,2196281421892,27566993117,1105752179698,-654924503602]]}
{"label":10,"size":"large","lipschitz_numerator":2316040821622,"domain":[[-9796219475160,-9655481986804],[-22311901765481,-22171164277125],[39148817445920,39289554934276],[-44541577135600,-44400839647244],[-15972917290764,-15832179802408]],"image":[[-9731394229302,-9720307232660],[-22246860238365,-22236205804242],[39209061849234,39229310530963],[-44477325668695,-44465091114147],[-15908324896431,-15896772196742]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[1103987698894,-155813716040,365722373622,-1574116264026,-2376142523242],[3716063956873,975682073370,2858489773877,2282646715986,1103750622965],[3740950767707,1111686987248,511568285464,306352869419,813443701100],[2184633046411,2196281421892,27566993117,1105752179698,-654924503602]]}
{"label":11,"size":"small","lipschitz_numerator":556808342401,"domain":[[-27651333404907,-27616149032817],[-12947902599895,-12912718227805],[49821326533954,49856510906044],[-43213648010447,-43178463638357],[-50715394706574,-50680210334484]],"image":[[-27635079642504,-27632402795216],[-12930969127491,-12929651700211],[49837844132459,49839993307540],[-43197093716189,-43195017932614],[-50698466358566,-50697138682492]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[272604259630,1753857861109,2258416554594,-423612352354,-115639378980],[2592735788794,1766004285910,1928321420034,1373345921695,262200222104],[1839714972762,1995058105366,1404354423458,-644937406189,1756516553412],[1497473413401,-655168558359,1074259288898,-1352872141833,-370536855197]]}
{"label":11,"size":"large","lipschitz_numerator":2223999772924,"domain":[[-27704109963040,-27563372474684],[-13000679158028,-12859941669672],[49768549975821,49909287464177],[-43266424568580,-43125687080224],[-50768171264707,-50627433776351]],"image":[[-27643418833254,-27624063604466],[-12935146986828,-12925473840874],[49831197876252,49846639563747],[-43203562413628,-43188549235175],[-50702562789046,-50693042252012]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[272604259630,1753857861109,2258416554594,-423612352354,-115639378980],[2592735788794,1766004285910,1928321420034,1373345921695,262200222104],[1839714972762,1995058105366,1404354423458,-644937406189,1756516553412],[1497473413401,-655168558359,1074259288898,-1352872141833,-370536855197]]}
{"label":12,"size":"small","lipschitz_numerator":785652110608,"domain":[[50216435623514,50251619995604],[17244814709186,17279999081276],[42517708180679,42552892552769],[49291607838389,49326792210479],[6024777940400,6059962312490]],"image":[[50233233793370,50234821825748],[17260730425533,17264083364927],[42534120399751,42536480333695],[49307928259133,49310471789734],[6041425193206,6043315059681]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553282,3099277070376],[715453482237,-1592870963559,1813757644204,-2601567314942,5448984990319],[85988104142,2521434144063,2162186329718,2763065296149,1195222726930],[-1181457298302,-826035185075,334386049947,-3853874260773,3277897854221],[1107062697013,1459458874143,284377478927,-398198847507,3605223967396]]}
{"label":12,"size":"large","lipschitz_numerator":3138346077146,"domain":[[50163659065381,50304396553737],[17192038151053,17332775639409],[42464931622546,42605669110902],[49238831280256,49379568768612],[5972001382267,6112738870623]],"image":[[50227499231314,50240556387804],[17248962693335,17275851097125],[42526347718788,42544253014658],[49299364725097,49319035323770],[6034676939776,6050063313111]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553282,3099277070376],[715453482237,-1592870963559,1813757644204,-2601567314942,5448984990319],[85988104142,2521434144063,2162186329718,2763065296149,1195222726930],[-1181457298302,-826035185075,334386049947,-3853874260773,3277897854221],[1107062697013,1459458874143,284377478927,-398198847507,3605223967396]]}
{"label":13,"size":"small","lipschitz_numerator":496489903701,"domain":[[38393149152781,38428333524871],[25667662904704,25702847276794],[-10467097743514,-10431913371424],[22713617905481,22748802277571],[-19834399635146,-19799215263056]],"image":[[38410007567103,38411475110546],[25684387623041,25686122558453],[-10450508258016,-10448502856927],[22730038620328,22732381562718],[-19817838867709,-19815776030496]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-878062225882,-639285948079,1915014335746,2639342570987,363610523288],[-1239997731500,-2881534931879,-1715837817862,507256816686,-1009320809882],[-2729238883986,-3411797920484,-805258704717,-900315091904,-608080627888],[960444466674,-404762633122,1607210519867,2331605185175,2541529545009]]}
{"label":13,"size":"large","lipschitz_numerator":1983213860452,"domain":[[38340372594648,38481110083004],[25614886346571,25755623834927],[-10519874301647,-10379136813291],[22660841347348,22801578835704],[-19887176193279,-19746438704923]],"image":[[38405613704099,38415868973550],[25679253405005,25691256776489],[-10456658669443,-10442352445500],[22722602254789,22739817928257],[-19823891980499,-19809722917706]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-878062225882,-639285948079,1915014335746,2639342570987,363610523288],[-1239997731500,-2881534931879,-1715837817862,507256816686,-1009320809882],[-2729238883986,-3411797920484,-805258704717,-900315091904,-608080627888],[960444466674,-404762633122,1607210519867,2331605185175,2541529545009]]}
{"label":14,"size":"small","lipschitz_numerator":823030160440,"domain":[[9977253794450,10012438166540],[-14454609582934,-14419425210844],[47267046595041,47302230967131],[18320721021340,18355905393430],[38873929644114,38909114016204]],"image":[[9992958303090,9996733657902],[-14437969795256,-14436064998522],[47283385180279,47285892381894],[18336291204561,18340335210208],[38890790556538,38892253103780]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419032,-3637223852597],[274876234665,3250818808413,2425348995030,967942108260,156395818673],[-1897416229762,3820732909600,1297002017886,1982408447371,352993607750],[-1784009369607,-4077667999931,-1835751261151,-3045048931697,-4570351320141],[-1805628022702,-666006513589,524605054774,-1857504941870,-706146865112]]}
{"label":14,"size":"large","lipschitz_numerator":3287073965869,"domain":[[9924477236317,10065214724673],[-14507386141067,-14366648652711],[47214270036908,47355007525264],[18267944463207,18408681951563],[38821153085981,38961890574337]],"image":[[9981230145160,10008461815832],[-14443798798358,-14430235995420],[47275844783459,47293432778714],[18323965938858,18352660475911],[38886320899825,38896722760493]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419032,-3637223852597],[274876234665,3250818808413,2425348995030,967942108260,156395818673],[-1897416229762,3820732909600,1297002017886,1982408447371,352993607750],[-1784009369607,-4077667999931,-1835751261151,-3045048931697,-4570351320141],[-1805628022702,-666006513589,524605054774,-1857504941870,-706146865112]]}
{"label":15,"size":"small","lipschitz_numerator":414488012445,"domain":[[-22030251246551,-21995066874461],[20874386521494,20909570893584],[27078340872792,27113525244882],[-6020707230202,-5985522858112],[-31800758065119,-31765573693029]],"image":[[-22013627026211,-22011691094797],[20891137636571,20892819778512],[27094851228113,27097014889562],[-6004131621107,-6002098467207],[-31783891704769,-31782440053376]],"preconditioner":[[1103879429273,-1199140985368,2017089147113,1280884118864,1625081992442],[-6412397943,-580599567044,922740723280,3016263077179,1589381261079],[-2698293866571,-2692610339576,1407223920065,-46739044683,-1232010528744],[1431822490317,1413580754263,2283792617583,2337902000814,118906648074],[-386086082173,-2465520460060,13692294773,1253651297470,-1175239391461]]}
{"label":15,"size":"large","lipschitz_numerator":1655787478780,"domain":[[-22083027804684,-21942290316328],[20821609963361,20962347451717],[27025564314659,27166301803015],[-6073483788335,-5932746299979],[-31853534623252,-31712797134896]],"image":[[-22019184999316,-22006133121692],[20886136695708,20897820719375],[27088642566210,27103223551465],[-6010108346082,-5996121742232],[-31788127399233,-31778204358912]],"preconditioner":[[1103879429273,-1199140985368,2017089147113,1280884118864,1625081992442],[-6412397943,-580599567044,922740723280,3016263077179,1589381261079],[-2698293866571,-2692610339576,1407223920065,-46739044683,-1232010528744],[1431822490317,1413580754263,2283792617583,2337902000814,118906648074],[-386086082173,-2465520460060,13692294773,1253651297470,-1175239391461]]}
{"label":16,"size":"small","lipschitz_numerator":535480618295,"domain":[[-45559223892787,-45524039520697],[3939460886168,3974645258258],[30638283479054,30673467851144],[38793693847216,38828878219306],[32600457073537,32635641445627]],"image":[[-45542470108727,-45540793304756],[3955677466203,3958428678220],[30654671705930,30657079624267],[38810408643667,38812163422856],[32617322374714,32618776144446]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[1881187354581,2827400679998,1934768388485,535611701198,3122896543633],[312591627590,3899717108947,1450767096138,1519978613553,1839495941008],[-2170334774701,1527908809700,-896154392276,-536635952995,1468868299162],[-809063163856,1408599951977,1596613007980,-1523761698947,104872719404]]}
{"label":16,"size":"large","lipschitz_numerator":2138778894535,"domain":[[-45612000450920,-45471262962564],[3886684328035,4027421816391],[30585506920921,30726244409277],[38740917289083,38881654777439],[32547680515404,32688418003760]],"image":[[-45547379904379,-45535883509104],[3947657831243,3966448313180],[30647485187619,30664266142578],[38805366075630,38817205990893],[32613104438207,32622994080953]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[1881187354581,2827400679998,1934768388485,535611701198,3122896543633],[312591627590,3899717108947,1450767096138,1519978613553,1839495941008],[-2170334774701,1527908809700,-896154392276,-536635952995,1468868299162],[-809063163856,1408599951977,1596613007980,-1523761698947,104872719404]]}
{"label":17,"size":"small","lipschitz_numerator":558903682743,"domain":[[16839148912850,16874333284940],[-15569096388977,-15533912016887],[-34701818178481,-34666633806391],[-32882553165390,-32847368793300],[-45602018062485,-45566833690395]],"image":[[16855852317667,16857629880124],[-15552800412791,-15550207993071],[-34685063517174,-34683388467698],[-32865744398374,-32864177560316],[-45585221382964,-45583630369915]],"preconditioner":[[-661852245249,338364389939,-936739393684,-2657604384858,-2256646313947],[2554300283825,2793076561628,1915014335746,1551403812458,-724328235241],[1165697114017,-475840086362,-1715837817862,-706517007980,-2223094634548],[2606539215766,1923980179269,-805258704717,-197178076830,95056387186],[2011973152989,646766053193,1607210519867,-934319025142,-724394665308]]}
{"label":17,"size":"large","lipschitz_numerator":2232486400671,"domain":[[16786372354717,16927109843073],[-15621872947110,-15481135458754],[-34754594736614,-34613857248258],[-32935329723523,-32794592235167],[-45654794620618,-45514057132262]],"image":[[16850480319164,16863001878627],[-15561171454710,-15541836951152],[-34690337688908,-34678114295964],[-32870895003850,-32859026954840],[-45590318432964,-45578533319915]],"preconditioner":[[-661852245249,338364389939,-936739393684,-2657604384858,-2256646313947],[2554300283825,2793076561628,1915014335746,1551403812458,-724328235241],[1165697114017,-475840086362,-1715837817862,-706517007980,-2223094634548],[2606539215766,1923980179269,-805258704717,-197178076830,95056387186],[2011973152989,646766053193,1607210519867,-934319025142,-724394665308]]}
{"label":18,"size":"small","lipschitz_numerator":1158440652790,"domain":[[-5051046814208,-5015862442118],[17814886144608,17850070516698],[-12179702821621,-12144518449531],[34040314609251,34075498981341],[46040967148983,46076151521073]],"image":[[-5035889623168,-5031019633161],[17829836849898,17835119811406],[-12163569077901,-12160652193252],[34057291891780,34058521698809],[46057875272647,46059243397408]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623658,-3588718555196,-3099277070377],[-5048047673358,-3124539893504,-5057084192877,-4555682157984,-1904054343447],[3320019697653,499756991791,4561310681604,46508790919,2349707919943],[-1576071162972,-1735613245908,514181191245,-267872066727,505946897020],[382096783070,225580636231,3642530491336,-645206750923,178620783844]]}
{"label":18,"size":"large","lipschitz_numerator":4626835199623,"domain":[[-5103823372341,-4963085883985],[17762109586475,17902847074831],[-12232479379754,-12091741891398],[33987538051118,34128275539474],[45988190590850,46128928079206]],"image":[[-5052135021909,-5014774234420],[17812487949753,17852468711551],[-12173174169156,-12151047101997],[34053196799447,34062616791142],[46053461664266,46063657005789]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623658,-3588718555196,-3099277070377],[-5048047673358,-3124539893504,-5057084192877,-4555682157984,-1904054343447],[3320019697653,499756991791,4561310681604,46508790919,2349707919943],[-1576071162972,-1735613245908,514181191245,-267872066727,505946897020],[382096783070,225580636231,3642530491336,-645206750923,178620783844]]}
{"label":19,"size":"small","lipschitz_numerator":515331487533,"domain":[[45524039520696,45559223892786],[-38828878219307,-38793693847217],[-32635641445628,-32600457073538],[-3974645258259,-3939460886169],[-30673467851145,-30638283479055]],"image":[[45540992878066,45542270535416],[-38812160523058,-38810411543468],[-32619362998467,-32616735520699],[-3958139263759,-3955966880671],[-30656591053607,-30655160276595]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[1633698821706,-2064544762695,-2005504252157,-536635952995,359518439280],[-714698535091,-2932361650924,-1628634418352,-1523761698947,-3120374706927],[-1345575653383,-2291788978800,-2587284842435,535611701198,-1399156687287],[1207386985963,-2379738495394,-319517327455,1519978613553,69211517415]]}
{"label":19,"size":"large","lipschitz_numerator":2058554860924,"domain":[[45471262962563,45612000450919],[-38881654777440,-38740917289084],[-32688418003761,-32547680515405],[-4027421816392,-3886684328036],[-30726244409278,-30585506920922]],"image":[[45537290290777,45545973122705],[-38817298598978,-38805273467548],[-32627081886424,-32609016632742],[-3964510857744,-3949595286686],[-30660861660337,-30650889669865]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[1633698821706,-2064544762695,-2005504252157,-536635952995,359518439280],[-714698535091,-2932361650924,-1628634418352,-1523761698947,-3120374706927],[-1345575653383,-2291788978800,-2587284842435,535611701198,-1399156687287],[1207386985963,-2379738495394,-319517327455,1519978613553,69211517415]]}
{"label":20,"size":"small","lipschitz_numerator":618072890231,"domain":[[33237231191171,33272415563261],[-38992433417570,-38957249045480],[22479003371449,22514187743539],[-380836255296,-345651883206],[29106595347510,29141779719600]],"image":[[33254045289071,33255601465361],[-38976045217269,-38973637245782],[22495985218456,22497205896529],[-364484089258,-362004049247],[29122598532937,29125776534172]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[-1363623166977,945080774659,-1529469357639,-2247227294137,-2857092521185],[-654242149686,1074591095854,-1771079689677,1058647692471,-35700731362],[-1533941909210,-1310355872457,-2773088562509,-796924531562,-2800321383903],[-4118897083998,-1834118405411,-2563193226318,-1772878814837,-1506175344367]]}
{"label":20,"size":"large","lipschitz_numerator":2468590580234,"domain":[[33184454633038,33325192121394],[-39045209975703,-38904472487347],[22426226813316,22566964301672],[-433612813429,-292875325073],[29053818789377,29194556277733]],"image":[[33249507322172,33260139432260],[-38983045244058,-38966637218993],[22492440334167,22500750780818],[-371656110626,-354832027879],[29113342243505,29135032823604]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[-1363623166977,945080774659,-1529469357639,-2247227294137,-2857092521185],[-654242149686,1074591095854,-1771079689677,1058647692471,-35700731362],[-1533941909210,-1310355872457,-2773088562509,-796924531562,-2800321383903],[-4118897083998,-1834118405411,-2563193226318,-1772878814837,-1506175344367]]}
{"label":21,"size":"small","lipschitz_numerator":704355688130,"domain":[[50216435623514,50251619995604],[44174065497069,44209249869159],[907235599079,942419971169],[7681135256790,7716319628880],[32954028728283,32989213100373]],"image":[[50233270885651,50234784733467],[44190913199341,44192402166885],[924192848818,925462721429],[7697116892342,7700337993327],[32970333521298,32972908307358]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553281,3099277070376],[-2241560142927,-2082018059992,-773818963747,8234294225,-505946897020],[46959852387,203475999226,-823827534767,3463909707491,-178620783844],[-1220485550057,-3143993329912,-2651627814538,-3153029849430,1904054343446],[-1849950928152,970311777710,-2303199129024,2211602761660,-2349707919943]]}
{"label":21,"size":"large","lipschitz_numerator":2813520076319,"domain":[[50163659065381,50304396553737],[44121288938936,44262026427292],[854459040946,995196529302],[7628358698657,7769096187013],[32901252170150,33041989658506]],"image":[[50228092675662,50239962943456],[44185971199245,44197344166981],[920106124958,929549445289],[7686567167723,7710887717946],[32961754190000,32981487638656]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553281,3099277070376],[-2241560142927,-2082018059992,-773818963747,8234294225,-505946897020],[46959852387,203475999226,-823827534767,3463909707491,-178620783844],[-1220485550057,-3143993329912,-2651627814538,-3153029849430,1904054343446],[-1849950928152,970311777710,-2303199129024,2211602761660,-2349707919943]]}
{"label":22,"size":"small","lipschitz_numerator":407081081863,"domain":[[33237231191171,33272415563261],[4113043657616,4148228029706],[33600475260421,33635659632511],[10740635633677,10775820005767],[-38322892452748,-38287708080658]],"image":[[33254053696035,33255593058399],[4129683272344,4131588414977],[33617133521531,33619001371402],[10757215559645,10759240079797],[-38306360015314,-38304240518091]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[1294674106189,1312915842242,2218995352740,2164885969509,-118906648074],[-1290281068599,789153309288,2428890688931,1188931686234,1175239391461],[-2169980828124,-1595793659022,1426881816099,-666640537799,-1589381261079],[-1460599810832,-1466283337828,1185271484061,2639234448809,1232010528744]]}
{"label":22,"size":"large","lipschitz_numerator":1626178576753,"domain":[[33184454633038,33325192121394],[4060267099483,4201004587839],[33547698702288,33688436190644],[10687859075544,10828596563900],[-38375669010881,-38234931522525]],"image":[[33249641604518,33260005149916],[4124079946090,4137191741231],[33611596722639,33624538170294],[10751261998151,10765193641291],[-38312457648538,-38298142884867]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[1294674106189,1312915842242,2218995352740,2164885969509,-118906648074],[-1290281068599,789153309288,2428890688931,1188931686234,1175239391461],[-2169980828124,-1595793659022,1426881816099,-666640537799,-1589381261079],[-1460599810832,-1466283337828,1185271484061,2639234448809,1232010528744]]}
{"label":23,"size":"small","lipschitz_numerator":478830259360,"domain":[[9708258544936,9743442917026],[48927444735034,48962629107124],[-12533274476367,-12498090104277],[-6194290001650,-6159105629560],[-34762949846486,-34727765474396]],"image":[[9724979094982,9726722366979],[48943770662473,48946303179685],[-12516408781185,-12514955799462],[-6177819610349,-6175576020862],[-34746157638136,-34744557682746]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357052],[59040510538,-3639203073863,-2005504252157,-2365022691438,-1468868299162],[1303727232572,-913935883261,-1628634418352,1491740288575,-104872719404],[-295495863635,-1241709189052,-2587284842435,-1188128155149,-3122896543633],[2060221167939,-1526904313418,-319517327455,-388728844870,-1839495941008]]}
{"label":23,"size":"large","lipschitz_numerator":1912739141832,"domain":[[9655481986803,9796219475159],[48874668176901,49015405665257],[-12586051034500,-12445313546144],[-6247066559783,-6106329071427],[-34815726404619,-34674988916263]],"image":[[9719867279988,9731834181973],[48936598536164,48953475305994],[-12520624055947,-12510740524700],[-6184497343571,-6168898287640],[-34750891479568,-34739823841314]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357052],[59040510538,-3639203073863,-2005504252157,-2365022691438,-1468868299162],[1303727232572,-913935883261,-1628634418352,1491740288575,-104872719404],[-295495863635,-1241709189052,-2587284842435,-1188128155149,-3122896543633],[2060221167939,-1526904313418,-319517327455,-388728844870,-1839495941008]]}
{"label":24,"size":"small","lipschitz_numerator":672573365235,"domain":[[21995066874460,22030251246550],[5985522858111,6020707230201],[31765573693028,31800758065118],[-20909570893585,-20874386521495],[-27113525244883,-27078340872793]],"image":[[22011988628467,22013329492541],[6002233548934,6003996539378],[31781781995144,31784549763002],[-20893743805101,-20890213609978],[-27097001271967,-27094864845711]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[906079510498,924321246551,2218995352740,2337902000814,54109383232],[1639737379644,3719171757531,2428890688932,1253651297470,1239959002698],[3022675475122,3596862644223,1426881816100,3016263077179,2093522353899],[2651554821889,2645871294894,1185271484061,-46739044683,-1453962964747]]}
{"label":24,"size":"large","lipschitz_numerator":2686315547829,"domain":[[21942290316327,22083027804683],[5932746299978,6073483788334],[31712797134895,31853534623251],[-20962347451718,-20821609963362],[-27166301803016,-27025564314660]],"image":[[22008218922186,22017099198822],[5997212805625,6009017282687],[31773945120906,31792386637240],[-20903816493927,-20880140921152],[-27103124143787,-27088741973891]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[906079510498,924321246551,2218995352740,2337902000814,54109383232],[1639737379644,3719171757531,2428890688932,1253651297470,1239959002698],[3022675475122,3596862644223,1426881816100,3016263077179,2093522353899],[2651554821889,2645871294894,1185271484061,-46739044683,-1453962964747]]}
{"label":25,"size":"small","lipschitz_numerator":384530926128,"domain":[[27616149032816,27651333404906],[-33079897122629,-33044712750539],[14685838618966,14721022991056],[-23081653487713,-23046469115623],[-15579906791586,-15544722419496]],"image":[[27632954072725,27634528364996],[-33062937597910,-33061672275257],[14702770134827,14704091475193],[-23064752611064,-23063369992272],[-15563246820635,-15561382390446]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[238541551954,83198419350,-2401453959601,-352162129954,-1756516553412],[-284631703162,1868010268599,-982335286636,1444796144095,370536855197],[1869497240089,388243638609,-307972973374,2374055933574,115639378980],[1503804063806,2330535566690,1111145699591,1666121197930,-262200222104]]}
{"label":25,"size":"large","lipschitz_numerator":1536191404139,"domain":[[27563372474683,27704109963039],[-33132673680762,-32991936192406],[14633062060833,14773799549189],[-23134430045846,-22993692557490],[-15632683349719,-15491945861363]],"image":[[27628017450240,27639464987481],[-33066886036792,-33057723836375],[14698719738267,14708141871753],[-23069132762561,-23058989840775],[-15569007055324,-15555622155757]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[238541551954,83198419350,-2401453959601,-352162129954,-1756516553412],[-284631703162,1868010268599,-982335286636,1444796144095,370536855197],[1869497240089,388243638609,-307972973374,2374055933574,115639378980],[1503804063806,2330535566690,1111145699591,1666121197930,-262200222104]]}
{"label":26,"size":"small","lipschitz_numerator":499654022040,"domain":[[-22030251246551,-21995066874461],[9752914632522,9788099004612],[-16027136202394,-15991951830304],[-49126184305388,-49090999933298],[-42922229954091,-42887045582001]],"image":[[-22013626120098,-22011692000911],[9769491153790,9771522483344],[-16010328857648,-16008759175048],[-49109930802147,-49107253436538],[-42905247651414,-42904027884681]],"preconditioner":[[1103879429273,-1199140985367,2017089147114,1280884118864,1625081992442],[1489965511446,1266379474693,2003396852341,27232821393,2800321383903],[-327943061044,-2612721739631,-266703470469,-1057017881951,1506175344368],[3802173295844,1493469354208,609865227048,1327623163546,2857092521185],[1110291827216,-618541418323,1094348423834,-1735378958315,35700731362]]}
{"label":26,"size":"large","lipschitz_numerator":1995759455207,"domain":[[-22083027804684,-21942290316328],[9700138074389,9840875562745],[-16079912760527,-15939175272171],[-49178960863521,-49038223375165],[-42975006512224,-42834269023868]],"image":[[-22019170423099,-22006147697910],[9763759060178,9777254576956],[-16014839904749,-16004248127947],[-49117414185946,-49099770052739],[-42908786568820,-42900488967275]],"preconditioner":[[1103879429273,-1199140985367,2017089147114,1280884118864,1625081992442],[1489965511446,1266379474693,2003396852341,27232821393,2800321383903],[-327943061044,-2612721739631,-266703470469,-1057017881951,1506175344368],[3802173295844,1493469354208,609865227048,1327623163546,2857092521185],[1110291827216,-618541418323,1094348423834,-1735378958315,35700731362]]}
{"label":27,"size":"small","lipschitz_numerator":465229942307,"domain":[[-9743442917027,-9708258544937],[6159105629559,6194290001649],[34727765474395,34762949846485],[-48962629107125,-48927444735035],[12498090104276,12533274476366]],"image":[[-9726679252879,-9725022209084],[6175966994035,6177428637172],[34744641465606,34746073855273],[-48946008835762,-48944065006400],[12514500609969,12516863970672]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[-892632291513,53581033904,1934768388485,-1188128155149,1399156687287],[-2448950012810,1138175468548,1450767096138,-388728844870,-69211517415],[-2424063201975,1274180382426,-896154392275,-2365022691437,-359518439280],[188013056003,2405676171836,1596613007980,1491740288575,3120374706927]]}
{"label":27,"size":"large","lipschitz_numerator":1858513769477,"domain":[[-9796219475160,-9655481986804],[6106329071426,6247066559782],[34674988916262,34815726404618],[-49015405665258,-48874668176902],[12445313546143,12586051034499]],"image":[[-9731541221680,-9720160240283],[6171479633311,6181915997896],[34740355090401,34750360230478],[-48951814034320,-48938259807842],[12507531784833,12523832795808]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[-892632291513,53581033904,1934768388485,-1188128155149,1399156687287],[-2448950012810,1138175468548,1450767096138,-388728844870,-69211517415],[-2424063201975,1274180382426,-896154392275,-2365022691437,-359518439280],[188013056003,2405676171836,1596613007980,1491740288575,3120374706927]]}
{"label":28,"size":"small","lipschitz_numerator":442220683935,"domain":[[-38428333524872,-38393149152782],[-48877839082340,-48842654710250],[-12743078434122,-12707894062032],[52289823901472,52325008273562],[-15697123433345,-15661939061255]],"image":[[-38411834437390,-38409648240260],[-48860946805285,-48859546987307],[-12726546498026,-12724425998130],[52306732945456,52308099229577],[-15680383441582,-15678679053021]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920263,2256646313947],[847756155699,-1793997679868,-1917535697479,812650103577,33551679398],[-922394092983,-1683834450368,-2676690118609,-1319435650724,1532318078706],[1223849985385,-1141573749599,-191033711076,-1011698264911,1532251648639],[766086911803,-916688759882,-108723606894,2220222012167,2351702701133]]}
{"label":28,"size":"large","lipschitz_numerator":1766420527194,"domain":[[-38481110083005,-38340372594649],[-48930615640473,-48789878152117],[-12795854992255,-12655117503899],[52237047343339,52377784831695],[-15749899991478,-15609162503122]],"image":[[-38418457898814,-38403024778836],[-48865191376120,-48855302416472],[-12732892264208,-12718080231948],[52302581503183,52312250671850],[-15685623169209,-15673439325394]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920263,2256646313947],[847756155699,-1793997679868,-1917535697479,812650103577,33551679398],[-922394092983,-1683834450368,-2676690118609,-1319435650724,1532318078706],[1223849985385,-1141573749599,-191033711076,-1011698264911,1532251648639],[766086911803,-916688759882,-108723606894,2220222012167,2351702701133]]}
{"label":29,"size":"small","lipschitz_numerator":517868816971,"domain":[[-10012438166541,-9977253794451],[-18355905393431,-18320721021341],[-38909114016205,-38873929644115],[14419425210843,14454609582933],[-47302230967132,-47267046595042]],"image":[[-9996122492244,-9993569468749],[-18339400997235,-18337225417537],[-38892413607283,-38890630053038],[14436178300682,14437856493093],[-47285982664310,-47283294897864]],"preconditioner":[[-2270850958022,-1668025274065,-322523566434,-3959747419032,-1161404621581],[-1261039562090,1032619068234,1525302388444,-3045048931697,-1209297670546],[-51876919168,-1191498428282,-1151358076759,-1857504941870,-2382109996644],[693065873595,-2282876700153,811546289587,967942108260,-1457406886770],[3879824677133,-1838324462228,1629414839622,1982408447371,685406429485]]}
{"label":29,"size":"large","lipschitz_numerator":2068419649130,"domain":[[-10065214724674,-9924477236318],[-18408681951564,-18267944463208],[-38961890574338,-38821153085982],[14366648652710,14507386141066],[-47355007525265,-47214270036909]],"image":[[-10003538513971,-9986153447022],[-18345813267635,-18330813147137],[-38897826062259,-38885217598062],[14431195963193,14442838830582],[-47293738474089,-47275539088085]],"preconditioner":[[-2270850958022,-1668025274065,-322523566434,-3959747419032,-1161404621581],[-1261039562090,1032619068234,1525302388444,-3045048931697,-1209297670546],[-51876919168,-1191498428282,-1151358076759,-1857504941870,-2382109996644],[693065873595,-2282876700153,811546289587,967942108260,-1457406886770],[3879824677133,-1838324462228,1629414839622,1982408447371,685406429485]]}
{"label":30,"size":"small","lipschitz_numerator":652388940509,"domain":[[-45290228643272,-45255044271182],[28454471909158,28489656281248],[-6259801905790,-6224617533700],[-24588360470752,-24553176098662],[-18134186730499,-18099002358409]],"image":[[-45273738418612,-45271534495842],[28470433994315,28473694196092],[-6242770357100,-6241649082391],[-24571639081801,-24569897487611],[-18117757707643,-18115431381266]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852597],[492683320210,2786341950534,1525302388444,2734600058990,4570351320141],[40140351523,-1099481157590,-1151358076759,1230751919886,706146865112],[3094422989741,118480415993,811546289588,2268953176358,-156395818673],[3467739301850,-2250409837511,1629414839622,944008410136,-352993607750]]}
{"label":30,"size":"large","lipschitz_numerator":2605657069354,"domain":[[-45343005201405,-45202267713049],[28401695351025,28542432839381],[-6312578463923,-6171840975567],[-24641137028885,-24500399540529],[-18186963288632,-18046225800276]],"image":[[-45280155788042,-45265117126412],[28460663754979,28483464435428],[-6246232196723,-6238187242768],[-24576962934291,-24564573635121],[-18124676268524,-18108512820385]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852597],[492683320210,2786341950534,1525302388444,2734600058990,4570351320141],[40140351523,-1099481157590,-1151358076759,1230751919886,706146865112],[3094422989741,118480415993,811546289588,2268953176358,-156395818673],[3467739301850,-2250409837511,1629414839622,944008410136,-352993607750]]}
{"label":31,"size":"small","lipschitz_numerator":777340997271,"domain":[[27616149032816,27651333404906],[-332760224119,-297575852029],[-14023373997022,-13988189624932],[-51790866103701,-51755681731611],[17167230106924,17202414479014]],"image":[[27633087655163,27634394782558],[-317175595256,-313160480889],[-14006835325413,-14004728296541],[-51774761855273,-51771785980037],[17183377367928,17186267218010]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[2939537481330,3135095449411,926446146189,2746018352830,4822311051441],[2416790036407,2218952977491,-1439689321821,-709074093159,891373316533],[2384581363366,4711289815133,1020438842781,1006775765665,1635651622311],[934588367276,2867901792047,-1345696625230,2571578032563,2724608600289]]}
{"label":31,"size":"large","lipschitz_numerator":3104971542413,"domain":[[27563372474683,27704109963039],[-385536782252,-244799293896],[-14076150555155,-13935413066799],[-51843642661834,-51702905173478],[17114453548791,17255191037147]],"image":[[27629332007839,27638150429882],[-328818140429,-301517935716],[-14012984700527,-13998578921427],[-51783588777451,-51762959057859],[17174979809087,17194664776851]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[2939537481330,3135095449411,926446146189,2746018352830,4822311051441],[2416790036407,2218952977491,-1439689321821,-709074093159,891373316533],[2384581363366,4711289815133,1020438842781,1006775765665,1635651622311],[934588367276,2867901792047,-1345696625230,2571578032563,2724608600289]]}
{"label":32,"size":"small","lipschitz_numerator":661595111514,"domain":[[45255044271181,45290228643271],[39012834551436,39048018923526],[-36807856509059,-36772672136969],[27138449726728,27173634098818],[20684275986475,20719460358565]],"image":[[45271772283829,45273500630626],[39029054488344,39031798986617],[-36791187459289,-36789341186741],[27154359976107,27157723849439],[20700431590245,20703304754795]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-1697232220846,-3439679413917,-3322947852225,-391870864739,-1220705375063],[-2748537391263,-1057704444896,-962591536299,-1895719003843,-47893048965],[2017110239231,-4303864584089,-4095344815337,-105127354989,1846811051067],[318849160900,-3259919096806,-5223691792481,-1430072121210,-296002265189]]}
{"label":32,"size":"large","lipschitz_numerator":2642903957004,"domain":[[45202267713048,45343005201404],[38960057993303,39100795481659],[-36860633067192,-36719895578836],[27085673168595,27226410656951],[20631499428342,20772236916698]],"image":[[45266624521333,45278648393122],[39020967721435,39039885753526],[-36796734235303,-36783794410727],[27144449955390,27167633870156],[20692012896595,20711723448445]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-1697232220846,-3439679413917,-3322947852225,-391870864739,-1220705375063],[-2748537391263,-1057704444896,-962591536299,-1895719003843,-47893048965],[2017110239231,-4303864584089,-4095344815337,-105127354989,1846811051067],[318849160900,-3259919096806,-5223691792481,-1430072121210,-296002265189]]}
{"label":33,"size":"small","lipschitz_numerator":592363602866,"domain":[[45524039520696,45559223892786],[-34355049689649,-34319865317559],[49481092592909,49516276964999],[-32392876095166,-32357691723076],[-26199639321487,-26164454949397]],"image":[[45540996667325,45542266746156],[-34338104093339,-34336810913869],[49497511717477,49499857840431],[-32376803799329,-32373764018915],[-26182937856996,-26181156413888]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[298243286148,2927507066607,-507090831681,-301875415636,-813443701100],[2851205925494,2839557550013,1760676683300,682491496719,654924503602],[2220328807202,3480130222137,802026259216,2741864896864,2376142523242],[-128068549595,2612313333908,1178896093021,1754739150912,-1103750622965]]}
{"label":33,"size":"large","lipschitz_numerator":2365905317245,"domain":[[45471262962563,45612000450919],[-34407826247782,-34267088759426],[49428316034776,49569053523132],[-32445652653299,-32304915164943],[-26252415879620,-26111678391264]],"image":[[45537350806054,45545912607427],[-34342060339149,-34332854668059],[49490563871647,49506805686261],[-32385675056996,-32364892761248],[-26188289020781,-26175805250103]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[298243286148,2927507066607,-507090831681,-301875415636,-813443701100],[2851205925494,2839557550013,1760676683300,682491496719,654924503602],[2220328807202,3480130222137,802026259216,2741864896864,2376142523242],[-128068549595,2612313333908,1178896093021,1754739150912,-1103750622965]]}
{"label":34,"size":"small","lipschitz_numerator":848516580622,"domain":[[5015862442117,5051046814207],[-7146248193459,-7111063821369],[22848340772770,22883525144860],[51074421777146,51109606149236],[39073769237413,39108953609503]],"image":[[5032762888151,5034146368174],[-7130570609248,-7126741405581],[22865115729030,22866750188598],[51090663814194,51093364112185],[39090499435260,39092223411655]],"preconditioner":[[133117701029,645055961095,-489441484820,-3588718555196,-99476931538],[3406628607763,1098304161967,1813757644204,-3635227346115,4415324959146],[-359247814345,2076198225576,2162186329718,966963602788,-600878966430],[1160421235022,1515843348250,334386049947,-2943511804273,4188260310721],[-1175081395216,-822685218085,284377478927,-3320846488469,682576326433]]}
{"label":34,"size":"large","lipschitz_numerator":3389246879812,"domain":[[4963085883984,5103823372340],[-7199024751592,-7058287263236],[22795564214637,22936301702993],[51021645219013,51162382707369],[39020992679280,39161730167636]],"image":[[5027613829391,5039295426934],[-7143279080187,-7114032934642],[22859515733972,22872350183656],[51081691855602,51102336070777],[39084378717768,39098344129147]],"preconditioner":[[133117701029,645055961095,-489441484820,-3588718555196,-99476931538],[3406628607763,1098304161967,1813757644204,-3635227346115,4415324959146],[-359247814345,2076198225576,2162186329718,966963602788,-600878966430],[1160421235022,1515843348250,334386049947,-2943511804273,4188260310721],[-1175081395216,-822685218085,284377478927,-3320846488469,682576326433]]}
{"label":35,"size":"small","lipschitz_numerator":764364103716,"domain":[[16839148912850,16874333284940],[-48111390086154,-48076205714064],[49704109892195,49739294264285],[51523374905286,51558559277376],[32390653115782,32425837487872]],"image":[[16855845068737,16857637129056],[-48094954514784,-48092641285434],[49720405981499,49722998174979],[51540267402638,51541666780022],[32406383553539,32410107050115]],"preconditioner":[[-661852245249,338364389939,-936739393683,-2657604384857,-2256646313947],[-2673825398239,-308401663255,-2543949913551,-1723285359715,-1532251648639],[-3268391461015,-1585615789330,-131480688966,-2460426308027,-2351702701133],[-1827549359266,814204476300,779098424178,-1951087376877,-33551679398],[-3216152529074,-2454712171689,-2851753729430,-4209008197315,-1532318078706]]}
{"label":35,"size":"large","lipschitz_numerator":3052722796568,"domain":[[16786372354717,16927109843073],[-48164166644287,-48023429155931],[49651333334062,49792070822418],[51470598347153,51611335835509],[32337876557649,32478614046005]],"image":[[16850364594737,16863117603056],[-48102198145688,-48085397654530],[49712541592278,49730862564200],[51536025842581,51545908340079],[32394937026456,32421553577198]],"preconditioner":[[-661852245249,338364389939,-936739393683,-2657604384857,-2256646313947],[-2673825398239,-308401663255,-2543949913551,-1723285359715,-1532251648639],[-3268391461015,-1585615789330,-131480688966,-2460426308027,-2351702701133],[-1827549359266,814204476300,779098424178,-1951087376877,-33551679398],[-3216152529074,-2454712171689,-2851753729430,-4209008197315,-1532318078706]]}
{"label":36,"size":"small","lipschitz_numerator":1097882540153,"domain":[[-50251619995605,-50216435623515],[-7716319628881,-7681135256791],[-32989213100374,-32954028728284],[-44209249869160,-44174065497070],[-942419971170,-907235599080]],"image":[[-50234681620825,-50233373998295],[-7700149629819,-7697305255851],[-32973827761871,-32969414066791],[-44192406556909,-44190908809322],[-927242641830,-922412928424]],"preconditioner":[[744532892634,232594632567,-3489241623658,-389964553281,99476931538],[-1932544299372,-9036519518,-5057084192876,-3153029849430,-501402034892],[4061553689812,1241290983951,4561310681603,2211602761660,4514801890684],[2249794437153,2090252354217,514181191245,8234294225,782053257972],[3416949855105,3260433708266,3642530491336,3463909707492,4287737242259]]}
{"label":36,"size":"large","lipschitz_numerator":4384955794652,"domain":[[-50304396553738,-50163659065382],[-7769096187014,-7628358698658],[-33041989658507,-32901252170151],[-44262026427293,-44121288938937],[-995196529303,-854459040947]],"image":[[-50239253793660,-50228801825460],[-7710192505635,-7687262380035],[-32988929434174,-32954312394488],[-44197378947457,-44185936418774],[-943684582470,-905970987784]],"preconditioner":[[744532892634,232594632567,-3489241623658,-389964553281,99476931538],[-1932544299372,-9036519518,-5057084192876,-3153029849430,-501402034892],[4061553689812,1241290983951,4561310681603,2211602761660,4514801890684],[2249794437153,2090252354217,514181191245,8234294225,782053257972],[3416949855105,3260433708266,3642530491336,3463909707492,4287737242259]]}
{"label":37,"size":"small","lipschitz_numerator":428740157013,"domain":[[9708258544936,9743442917026],[44453616205376,44488800577466],[15884956360540,15920140732630],[22223940835257,22259125207347],[-39236778376144,-39201594004054]],"image":[[9724988936143,9726712525819],[44470509161608,44471907621235],[15901743309829,15903353783342],[22240434304647,22242631737956],[-39220085471091,-39218286909108]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357053],[-3434597898288,-805334117829,-507090831681,306352869420,-205215416044],[-1078880866713,-1090529242194,1760676683299,1105752179698,1078185186581],[-2678103962921,-1418302547986,802026259216,-1574116264026,-1939838637648],[-1433417240886,1306964642616,1178896093021,2282646715987,-575843057891]]}
{"label":37,"size":"large","lipschitz_numerator":1712501462547,"domain":[[9655481986803,9796219475159],[44400839647243,44541577135599],[15832179802407,15972917290763],[22171164277124,22311901765480],[-39289554934277,-39148817445921]],"image":[[9720024527782,9731676934180],[44466229200195,44476187582648],[15897083360663,15908013732508],[22234013038954,22249053003649],[-39225259621401,-39213112758798]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357053],[-3434597898288,-805334117829,-507090831681,306352869420,-205215416044],[-1078880866713,-1090529242194,1760676683299,1105752179698,1078185186581],[-2678103962921,-1418302547986,802026259216,-1574116264026,-1939838637648],[-1433417240886,1306964642616,1178896093021,2282646715987,-575843057891]]}
{"label":38,"size":"small","lipschitz_numerator":736043104438,"domain":[[-27651333404907,-27616149032817],[-41657115215883,-41621930843793],[-27966501442980,-27931317070890],[-10466511111937,-10431326739847],[31110357552883,31145541924973]],"image":[[-27634644475990,-27632837961736],[-41640448549021,-41638597510654],[-27950119303163,-27947699210714],[-10450879791263,-10446958060530],[31126900290506,31128999187346]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[3075638192823,748929741055,-628875856645,-615212779530,-1635651622311],[143293191757,-1790020233013,-153030567726,-4070305225519,-2724608600289],[-1687215602030,-1882773570111,-2076292698612,-3895864905252,-4822311051441],[1327579660958,1525416719873,-1600447409692,-2331062638354,-891373316533]]}
{"label":38,"size":"large","lipschitz_numerator":2939987860708,"domain":[[-27704109963040,-27563372474684],[-41709891774016,-41569154285660],[-28019278001113,-27878540512757],[-10519287670070,-10378550181714],[31057580994750,31198318483106]],"image":[[-27639674769224,-27627807668502],[-41645882262585,-41633163797090],[-27956877826588,-27940940687289],[-10461903699600,-10435934152193],[31120922822506,31134976655346]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[3075638192823,748929741055,-628875856645,-615212779530,-1635651622311],[143293191757,-1790020233013,-153030567726,-4070305225519,-2724608600289],[-1687215602030,-1882773570111,-2076292698612,-3895864905252,-4822311051441],[1327579660958,1525416719873,-1600447409692,-2331062638354,-891373316533]]}
{"label":39,"size":"small","lipschitz_numerator":1648430667029,"domain":[[-5051046814208,-5015862442118],[-51109606149237,-51074421777147],[-39108953609504,-39073769237414],[7111063821368,7146248193458],[-22883525144861,-22848340772771]],"image":[[-5035869570782,-5031039685544],[-51094903573152,-51089124353230],[-39093434151369,-39089288695552],[7124840176379,7132471838447],[-22866749573000,-22865116344633]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623659,-3588718555196,-3099277070377],[-4103933039296,-4459355152523,-7131772114995,-2943511804274,-3277897854221],[-2145765093253,-2498161270384,-4003422814903,-3320846488469,-3605223967396],[-7041855953879,-4733531508083,-8050552305262,-3635227346116,-5448984990320],[1326211417133,-1109234622788,1567842569218,966963602788,-1195222726930]]}
{"label":39,"size":"large","lipschitz_numerator":6583399505525,"domain":[[-5103823372341,-4963085883985],[-51162382707370,-51021645219014],[-39161730167637,-39020992679281],[7058287263235,7199024751591],[-22936301702994,-22795564214638]],"image":[[-5051815076211,-5015094180115],[-51113573287598,-51070454638784],[-39107095293721,-39075627553200],[7100155009022,7157157005804],[-22872076960339,-22859788957294]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623659,-3588718555196,-3099277070377],[-4103933039296,-4459355152523,-7131772114995,-2943511804274,-3277897854221],[-2145765093253,-2498161270384,-4003422814903,-3320846488469,-3605223967396],[-7041855953879,-4733531508083,-8050552305262,-3635227346116,-5448984990320],[1326211417133,-1109234622788,1567842569218,966963602788,-1195222726930]]}
{"label":40,"size":"small","lipschitz_numerator":1211076963828,"domain":[[9977253794450,10012438166540],[-28914268035710,-28879083663620],[-8361059412936,-8325875040846],[-37307384986636,-37272200614546],[24414271191339,24449455563429]],"image":[[9992926777319,9996765183670],[-28898024591071,-28895327108260],[-8344099857759,-8342834596022],[-37292510680682,-37287074920506],[24428984516782,24434742237979]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419031,-3637223852597],[116731561692,-1625715631378,-3322947852224,-2102242477161,-2931076987485],[95112908597,1785945854964,-962591536299,-914698487334,933127467544],[208519768752,-6112455054567,-4095344815336,-5942155866403,-3990217460347],[-1963772695675,-5542540953380,-5223691792480,-4927689527291,-3793619671270]]}
{"label":40,"size":"large","lipschitz_numerator":4837045387347,"domain":[[9924477236317,10065214724673],[-28967044593843,-28826307105487],[-8413835971069,-8273098482713],[-37360161544769,-37219424056413],[24361494633206,24502232121562]],"image":[[9980726006366,10008965954623],[-28906694111845,-28886657587486],[-8348056269546,-8338878184235],[-37309675554124,-37269910047064],[24410847412196,24452879342565]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419031,-3637223852597],[116731561692,-1625715631378,-3322947852224,-2102242477161,-2931076987485],[95112908597,1785945854964,-962591536299,-914698487334,933127467544],[208519768752,-6112455054567,-4095344815336,-5942155866403,-3990217460347],[-1963772695675,-5542540953380,-5223691792480,-4927689527291,-3793619671270]]}
{"label":41,"size":"small","lipschitz_numerator":481566178304,"domain":[[45255044271181,45290228643271],[24553176098661,24588360470751],[18099002358408,18134186730498],[-28489656281249,-28454471909159],[6224617533699,6259801905789]],"image":[[45271773822325,45273499092127],[24569553798557,24571982770855],[18115431657326,18117757431581],[-28473142014973,-28470986175436],[6241197937400,6243221502088]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-825469813383,2150472760365,2425348995030,2268953176358,1457406886770],[-2523730891714,3194418247648,1297002017886,944008410136,-685406429485],[2241916738780,-51741891544,-1835751261152,2734600058990,1209297670546],[1190611568363,2330233077476,524605054774,1230751919886,2382109996645]]}
{"label":41,"size":"large","lipschitz_numerator":1923650135013,"domain":[[45202267713048,45343005201404],[24500399540528,24641137028884],[18046225800275,18186963288631],[-28542432839382,-28401695351026],[6171840975566,6312578463922]],"image":[[45266649348907,45278623565545],[24562340764196,24579195805216],[18108707988613,18124481100294],[-28479613871430,-28464514318979],[6235090945673,6249328493815]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-825469813383,2150472760365,2425348995030,2268953176358,1457406886770],[-2523730891714,3194418247648,1297002017886,944008410136,-685406429485],[2241916738780,-51741891544,-1835751261152,2734600058990,1209297670546],[1190611568363,2330233077476,524605054774,1230751919886,2382109996645]]}
{"label":42,"size":"small","lipschitz_numerator":381925306307,"domain":[[-33272415563262,-33237231191172],[345651883205,380836255295],[-29141779719601,-29106595347511],[38957249045479,38992433417569],[-22514187743540,-22479003371450]],"image":[[-33255812998485,-33253833755949],[362429533767,364058604732],[-29124903022939,-29123472044176],[38973826753144,38975855709905],[-22497506901746,-22495684213248]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[737017377648,513431340895,2003396852341,-796924531562,1976164030947],[2346018269162,61239590574,-266703470469,-1772878814837,790314411481],[-883604127160,-3192308068796,609865227049,-2247227294137,-717757936498],[1712889842157,-15943403382,1094348423833,1058647692471,2829727382148]]}
{"label":42,"size":"large","lipschitz_numerator":1525696639121,"domain":[[-33325192121395,-33184454633039],[292875325072,433612813428],[-29194556277734,-29053818789378],[38904472487346,39045209975702],[-22566964301673,-22426226813317]],"image":[[-33261533859735,-33248112894699],[357768242663,368719895836],[-29128991417688,-29119383649427],[38968197424874,38981485038175],[-22502769458413,-22490421656581]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[737017377648,513431340895,2003396852341,-796924531562,1976164030947],[2346018269162,61239590574,-266703470469,-1772878814837,790314411481],[-883604127160,-3192308068796,609865227049,-2247227294137,-717757936498],[1712889842157,-15943403382,1094348423833,1058647692471,2829727382148]]}
{"label":43,"size":"small","lipschitz_numerator":495844837069,"domain":[[38393149152781,38428333524871],[-52325008273563,-52289823901473],[15661939061254,15697123433344],[48842654710249,48877839082339],[12707894062031,12743078434121]],"image":[[38410010579640,38411472098009],[-52308323646063,-52306508528974],[15678303923183,15680758571413],[48859338366812,48861155425775],[12724642837969,12726329658181]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-2235548250296,129875484688,-2543949913550,-1011698264911,-820664553835],[1454135100364,3136910772049,-131480688966,2220222012167,2328945619062],[-35106052122,2606647783445,779098424179,812650103577,2730185801056],[-397041557740,364398799644,-2851753729429,-1319435650724,1357254467886]]}
{"label":43,"size":"large","lipschitz_numerator":1980641181489,"domain":[[38340372594648,38481110083004],[-52377784831696,-52237047343340],[15609162503121,15749899991477],[48789878152116,48930615640472],[12655117503898,12795854992254]],"image":[[38405662024378,38415820653271],[-52313683848617,-52301148326420],[15670877203297,15688185291299],[48853967224263,48866526568324],[12719720876463,12731251619687]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-2235548250296,129875484688,-2543949913550,-1011698264911,-820664553835],[1454135100364,3136910772049,-131480688966,2220222012167,2328945619062],[-35106052122,2606647783445,779098424179,812650103577,2730185801056],[-397041557740,364398799644,-2851753729429,-1319435650724,1357254467886]]}
{"label":44,"size":"small","lipschitz_numerator":843066082389,"domain":[[27616149032816,27651333404906],[10431326739846,10466511111936],[-31145541924974,-31110357552884],[41621930843792,41657115215882],[27931317070889,27966501442979]],"image":[[27633083184737,27634399252986],[10447422794153,10450415057630],[-31129597651688,-31126301826168],[41638594704348,41640451355327],[27946729254464,27951089259402]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[-2208649303222,-2013091335141,926446146189,-3895864905252,-1819572206640],[-3658642299312,-3856479358228,-1439689321821,-2331062638354,-730615228662],[-3690850972352,-1364142520585,1020438842781,-615212779530,13663077116],[-4213598417276,-2280284992506,-1345696625230,-4070305225519,-3917274657792]]}
{"label":44,"size":"large","lipschitz_numerator":3367227577908,"domain":[[27563372474683,27704109963039],[10378550181713,10519287670069],[-31198318483107,-31057580994751],[41569154285659,41709891774015],[27878540512756,28019278001112]],"image":[[27629260553312,27638221884411],[10438771539461,10459066312322],[-31139221734696,-31116677743160],[41633042343020,41646003716655],[27934103410236,27963715103630]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[-2208649303222,-2013091335141,926446146189,-3895864905252,-1819572206640],[-3658642299312,-3856479358228,-1439689321821,-2331062638354,-730615228662],[-3690850972352,-1364142520585,1020438842781,-615212779530,13663077116],[-4213598417276,-2280284992506,-1345696625230,-4070305225519,-3917274657792]]}
{"label":45,"size":"small","lipschitz_numerator":567170560077,"domain":[[-16874333284941,-16839148912851],[32847368793299,32882553165389],[45566833690394,45602018062484],[15533912016886,15569096388976],[34666633806390,34701818178480]],"image":[[-16858087541229,-16855394656563],[32864119049270,32865802909418],[45583299787281,45585551965596],[15550627555483,15552380850376],[34683502935622,34684949049246]],"preconditioner":[[-1995752139608,-2995968774796,-400958070911,-2657604384857,-1720864991174],[-2803717292596,-2121158256099,-292234464016,-197178076830,608080627887],[-2946292178132,-1581085078335,-209924359834,-934319025142,-2541529545009],[-1002896471367,-1241672749170,2275732047699,1551403812458,-363610523288],[-1872214121997,-230676921619,1516577626568,-706517007980,1009320809882]]}
{"label":45,"size":"large","lipschitz_numerator":2265511094124,"domain":[[-16927109843074,-16786372354718],[32794592235166,32935329723522],[45514057132261,45654794620617],[15481135458753,15621872947109],[34613857248257,34754594736613]],"image":[[-16866582415045,-16846899782747],[32858615788512,32871306170176],[45575988258820,45592863494057],[15545288355132,15557720050727],[34678988545138,34689463439730]],"preconditioner":[[-1995752139608,-2995968774796,-400958070911,-2657604384857,-1720864991174],[-2803717292596,-2121158256099,-292234464016,-197178076830,608080627887],[-2946292178132,-1581085078335,-209924359834,-934319025142,-2541529545009],[-1002896471367,-1241672749170,2275732047699,1551403812458,-363610523288],[-1872214121997,-230676921619,1516577626568,-706517007980,1009320809882]]}
{"label":46,"size":"small","lipschitz_numerator":604227403829,"domain":[[-16874333284941,-16839148912851],[-51558559277377,-51523374905287],[-32425837487873,-32390653115783],[48076205714063,48111390086153],[-49739294264286,-49704109892196]],"image":[[-16858055764060,-16855426433736],[-51542245909653,-51539688273013],[-32409741079341,-32406749524317],[48093110362221,48094485437992],[-49722585219587,-49720818936896]],"preconditioner":[[-1995752139608,-2995968774796,-400958070910,-2657604384857,-1720864991174],[-123538017611,-2765291853178,-1917535697479,-1951087376877,-2730185801056],[-992855668241,-1754296025626,-2676690118609,-4209008197315,-1357254467886],[950540038523,-1414883696461,-191033711076,-1723285359715,820664553835],[807965152988,-874810518698,-108723606894,-2460426308028,-2328945619062]]}
{"label":46,"size":"large","lipschitz_numerator":2413324589064,"domain":[[-16927109843074,-16786372354718],[-51611335835510,-51470598347154],[-32478614046006,-32337876557650],[48023429155930,48164166644286],[-49792070822419,-49651333334063]],"image":[[-16866074326027,-16847407871769],[-51550231358410,-51531702824256],[-32418790150295,-32397700453363],[48088945910135,48098649890078],[-49728025609433,-49715378547050]],"preconditioner":[[-1995752139608,-2995968774796,-400958070910,-2657604384857,-1720864991174],[-123538017611,-2765291853178,-1917535697479,-1951087376877,-2730185801056],[-992855668241,-1754296025626,-2676690118609,-4209008197315,-1357254467886],[950540038523,-1414883696461,-191033711076,-1723285359715,820664553835],[807965152988,-874810518698,-108723606894,-2460426308028,-2328945619062]]}
{"label":47,"size":"small","lipschitz_numerator":733664695352,"domain":[[-33272415563262,-33237231191172],[-10775820005768,-10740635633678],[38287708080657,38322892452747],[-4148228029707,-4113043657617],[-33635659632512,-33600475260422]],"image":[[-33255814499966,-33253832254466],[-10759072707862,-10757382931581],[38303423506937,38307177026464],[-4131488790215,-4129782897109],[-33618797115296,-33617337777640]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[1503340290324,929153121223,922740723280,-666640537799,-2093522353899],[4099834259641,4105517786636,1407223920065,2639234448809,1453962964748],[870211863319,851970127266,2283792617583,2164885969509,-54109383232],[2479212754833,399778376946,13692294773,1188931686234,-1239959002698]]}
{"label":47,"size":"large","lipschitz_numerator":2930408451879,"domain":[[-33325192121395,-33184454633039],[-10828596563901,-10687859075545],[38234931522524,38375669010880],[-4201004587840,-4060267099484],[-33688436190645,-33547698702289]],"image":[[-33261557952180,-33248088802252],[-10764121729798,-10752333909645],[38292435537825,38318164995576],[-4136353330372,-4124918356952],[-33623054471623,-33613080421313]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[1503340290324,929153121223,922740723280,-666640537799,-2093522353899],[4099834259641,4105517786636,1407223920065,2639234448809,1453962964748],[870211863319,851970127266,2283792617583,2164885969509,-54109383232],[2479212754833,399778376946,13692294773,1188931686234,-1239959002698]]}


==> anc/source_neighborhood/a119/full_checked/stdout.txt <==
ARITHMETIC_SMOKE_PASS backend=checked_signed_magnitude_128 checked_endpoints
UNIFORM_ROOTS certificates=96 distinct=48 max_lipschitz_numerator=6583399505525 denominator=17592186044416
PAIR_CERTIFICATES count=1128 edges=36 triangles=0 min_nonedge_coordinate=933118710175 denominator=17592186044416
PROGRESS nodes=50000 pending=15 seconds=9.62362
PROGRESS nodes=100000 pending=13 seconds=19.9819
PROGRESS nodes=150000 pending=15 seconds=29.8214
PROGRESS nodes=250000 pending=13 seconds=51.309
PROGRESS nodes=400000 pending=13 seconds=86.0182
PROGRESS nodes=500000 pending=13 seconds=107.111
PROGRESS nodes=700000 pending=13 seconds=174.967
PROGRESS nodes=750000 pending=15 seconds=184.757
PROGRESS nodes=950000 pending=15 seconds=231.444
PROGRESS nodes=1000000 pending=11 seconds=248.081
PROGRESS nodes=1150000 pending=21 seconds=284.391
PROGRESS nodes=1300000 pending=13 seconds=317.911
PROGRESS nodes=1450000 pending=17 seconds=351.173
PROGRESS nodes=1550000 pending=15 seconds=372.666
PROGRESS nodes=1650000 pending=11 seconds=394.367
PROGRESS nodes=1750000 pending=7 seconds=415.978
PROGRESS nodes=1800000 pending=11 seconds=425.739
PROGRESS nodes=1850000 pending=11 seconds=436.884
PROGRESS nodes=2050000 pending=11 seconds=478.012
PROGRESS nodes=2100000 pending=13 seconds=488.37
PROGRESS nodes=2150000 pending=13 seconds=499.543
PROGRESS nodes=2200000 pending=13 seconds=511.276
PROGRESS nodes=2450000 pending=9 seconds=560.698
PROGRESS nodes=2650000 pending=11 seconds=602.664
PROGRESS nodes=2700000 pending=15 seconds=612.711
PROGRESS nodes=2750000 pending=9 seconds=622.912
COMPLETE_INDEPENDENT_FRESH_COVER nodes=2902327 range=868092 kraw=582905 known=167 splits=1451163 contractions=238023 depth=77 max_pending=47


==> anc/source_neighborhood/a119/smoke/independent_graph.txt <==
48 36
0 23
1 41
2 6
2 9
2 11
2 38
3 14
4 7
5 47
6 25
6 31
6 44
8 35
9 25
9 31
9 44
10 19
11 25
11 31
11 44
12 18
13 46
15 20
16 37
17 28
21 39
22 26
24 42
25 38
27 33
29 32
30 40
31 38
34 36
38 44
43 45


==> anc/source_neighborhood/a119/smoke/independent_pairs.jsonl <==
{"a":0,"b":1,"real":[9160204162846,9293054500279],"imag":[8022306928757,8325110748714],"possible_edge":false,"coordinate_gap":9160204162846}
{"a":0,"b":2,"real":[49391537790334,49628662746057],"imag":[-4446359811438,-4244784612913],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":0,"b":3,"real":[-3324261474171,-3144662654955],"imag":[-5899413402834,-5648451154148],"possible_edge":false,"coordinate_gap":5648451154148}
{"a":0,"b":4,"real":[-57405016244881,-57249565282061],"imag":[20042733676864,20342411993915],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":0,"b":5,"real":[-4424362070558,-4184172308553],"imag":[-2898258726810,-2647143801886],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":0,"b":6,"real":[66976153225030,67181229084714],"imag":[10856208611921,11109877641720],"possible_edge":false,"coordinate_gap":66976153225030}
{"a":0,"b":7,"real":[27729205954684,27927636901444],"imag":[-1053906258881,-829235141145],"possible_edge":false,"coordinate_gap":27729205954684}
{"a":0,"b":8,"real":[-1351307603735,-1260712949050],"imag":[452549874979,789100885256],"possible_edge":false,"coordinate_gap":1260712949050}
{"a":0,"b":9,"real":[-1029796330143,-765522268437],"imag":[-4832514082204,-4621145655455],"possible_edge":false,"coordinate_gap":4621145655455}
{"a":0,"b":10,"real":[-4928209506891,-4680369964730],"imag":[60562061606040,60755475652055],"possible_edge":false,"coordinate_gap":60562061606040}
{"a":0,"b":11,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":0,"b":12,"real":[45259834980052,45475872117200],"imag":[517899402273,769722608481],"possible_edge":false,"coordinate_gap":45259834980052}
{"a":0,"b":13,"real":[38089066502514,38359814890393],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":0,"b":14,"real":[6879431852359,7101119659362],"imag":[-22746108013865,-22523001813270],"possible_edge":false,"coordinate_gap":22523001813270}
{"a":0,"b":15,"real":[50860833547826,51087964443983],"imag":[8901007616467,9127579820212],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":0,"b":16,"real":[67580572302419,67756611055074],"imag":[-26404245216934,-26191391721481],"possible_edge":false,"coordinate_gap":67580572302419}
{"a":0,"b":17,"real":[-27972975209011,-27835000144834],"imag":[6200672904520,6519925909253],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":0,"b":18,"real":[36765647971056,36981541876283],"imag":[-27923699864739,-27672041861610],"possible_edge":false,"coordinate_gap":36765647971056}
{"a":0,"b":19,"real":[-4340590760224,-4088723050789],"imag":[2491716217417,2709502402114],"possible_edge":false,"coordinate_gap":4088723050789}
{"a":0,"b":20,"real":[8742657300904,9014555168748],"imag":[-40192206235533,-40019691499683],"possible_edge":false,"coordinate_gap":40019691499683}
{"a":0,"b":21,"real":[45898153790525,46204627024883],"imag":[-54781502041058,-54664218064895],"possible_edge":false,"coordinate_gap":54664218064895}
{"a":0,"b":22,"real":[46987032250322,47265007723346],"imag":[-34231956969136,-34076394224281],"possible_edge":false,"coordinate_gap":46987032250322}
{"a":0,"b":23,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":0,"b":24,"real":[9547290009697,9752186492370],"imag":[-6678204734331,-6461452857833],"possible_edge":false,"coordinate_gap":9547290009697}
{"a":0,"b":25,"real":[-16140082764719,-15924603558650],"imag":[2441064487337,2687389657234],"possible_edge":false,"coordinate_gap":15924603558650}
{"a":0,"b":26,"real":[30443880229098,30723571810040],"imag":[12279134889654,12434719603287],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":0,"b":27,"real":[10620102998257,10882731180141],"imag":[17341151387796,17507423597561],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":0,"b":28,"real":[24563912692269,24844201820153],"imag":[41781502606006,41955868403486],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":0,"b":29,"real":[2852169189503,3043287057622],"imag":[6804737302745,7062832554858],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":0,"b":30,"real":[26591081310209,26758654774278],"imag":[142092019720,383769713743],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":0,"b":31,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698121],"possible_edge":false,"coordinate_gap":38386898698121}
{"a":0,"b":32,"real":[30078502889854,30278453213318],"imag":[-22206173689044,-21935368374413],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":0,"b":33,"real":[5890732734320,6175385955487],"imag":[39627350570269,39805091389603],"possible_edge":false,"coordinate_gap":39627350570269}
{"a":0,"b":34,"real":[22596610762841,22807351190242],"imag":[-14864992994187,-14620875068850],"possible_edge":false,"coordinate_gap":22596610762841}
{"a":0,"b":35,"real":[11747174428208,12041707433481],"imag":[24563682196006,24697569486219],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":0,"b":36,"real":[-14783629529432,-14601827732374],"imag":[9296303715990,9561204121269],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":0,"b":37,"real":[56453280533988,56620272204021],"imag":[-148258022078,148258022073],"possible_edge":false,"coordinate_gap":56453280533988}
{"a":0,"b":38,"real":[-16185729474166,-15950451107879],"imag":[1809267783831,2017812440096],"possible_edge":false,"coordinate_gap":15950451107879}
{"a":0,"b":39,"real":[-7145193108977,-6844006342574],"imag":[40065411899336,40179689767517],"possible_edge":false,"coordinate_gap":40065411899336}
{"a":0,"b":40,"real":[-42500712843366,-42293221796491],"imag":[-12012264923383,-11772307979735],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":0,"b":41,"real":[23241904811556,23397767433795],"imag":[-24485190648443,-24193592829726],"possible_edge":false,"coordinate_gap":24193592829726}
{"a":0,"b":42,"real":[26654757016352,26857019315788],"imag":[16359219070957,16571276886651],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":0,"b":43,"real":[30536985125373,30795616524114],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125373}
{"a":0,"b":44,"real":[7104923107710,7335049740411],"imag":[-39374948049758,-39159810090798],"possible_edge":false,"coordinate_gap":39159810090798}
{"a":0,"b":45,"real":[51687855370163,51954699242884],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370163}
{"a":0,"b":46,"real":[30247750076741,30451935879450],"imag":[50501523645715,50699192941411],"possible_edge":false,"coordinate_gap":50501523645715}
{"a":0,"b":47,"real":[31684112197523,31931563238623],"imag":[10630247196570,10876975308877],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":1,"b":2,"real":[10588041104979,10801210190630],"imag":[-6363820479933,-6116704951877],"possible_edge":false,"coordinate_gap":10588041104979}
{"a":1,"b":3,"real":[-2025327935616,-1794946200130],"imag":[25572763975665,25788359193115],"possible_edge":false,"coordinate_gap":25572763975665}
{"a":1,"b":4,"real":[25803881109831,26026965188546],"imag":[6082065200702,6325767985752],"possible_edge":false,"coordinate_gap":25803881109831}
{"a":1,"b":5,"real":[18922782620344,19166042863568],"imag":[9922156598941,10154086444921],"possible_edge":false,"coordinate_gap":18922782620344}
{"a":1,"b":6,"real":[49348866976220,49597282066055],"imag":[-27108117123924,-26889647290097],"possible_edge":false,"coordinate_gap":49348866976220}
{"a":1,"b":7,"real":[-13918148654870,-13683188969994],"imag":[5994749963527,6220283554763],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":1,"b":8,"real":[-14579545488733,-14438067871175],"imag":[-1284998414023,-1016864155228],"possible_edge":false,"coordinate_gap":14438067871175}
{"a":1,"b":9,"real":[70763346680137,70994970109717],"imag":[-6994778283080,-6774051638791],"possible_edge":false,"coordinate_gap":70763346680137}
{"a":1,"b":10,"real":[-3324261474172,-3144662654955],"imag":[-5899413402837,-5648451154152],"possible_edge":false,"coordinate_gap":5648451154152}
{"a":1,"b":11,"real":[-25540508149696,-25326731658079],"imag":[-17328209095380,-17080379595982],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":1,"b":12,"real":[18585242357835,18785844617467],"imag":[-18014104226762,-17763808993538],"possible_edge":false,"coordinate_gap":18585242357835}
{"a":1,"b":13,"real":[43433913365246,43648515841004],"imag":[-15279236630731,-15041062307598],"possible_edge":false,"coordinate_gap":43433913365246}
{"a":1,"b":14,"real":[8809493178895,9053158044405],"imag":[5596266570498,5806298022038],"possible_edge":false,"coordinate_gap":8809493178895}
{"a":1,"b":15,"real":[5880911012993,6114483405403],"imag":[-51089580686292,-50850147331591],"possible_edge":false,"coordinate_gap":50850147331591}
{"a":1,"b":16,"real":[4843766013264,5081244602678],"imag":[-5767329546435,-5571128439551],"possible_edge":false,"coordinate_gap":5571128439551}
{"a":1,"b":17,"real":[-18385649531785,-18236205381170],"imag":[10350157181545,10617531760901],"possible_edge":false,"coordinate_gap":18236205381170}
{"a":1,"b":18,"real":[63056911878009,63264072235237],"imag":[20208706523190,20467288439854],"possible_edge":false,"coordinate_gap":63056911878009}
{"a":1,"b":19,"real":[-6753959952603,-6532651201424],"imag":[-22850147500084,-22627432158955],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":1,"b":20,"real":[-13266426931813,-12989301935922],"imag":[34158900790167,34335229199340],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":1,"b":21,"real":[28379757673153,28631082251989],"imag":[20093869471520,20272699977281],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":1,"b":22,"real":[-25449696732386,-25233791178602],"imag":[-31889081200827,-31645017874230],"possible_edge":false,"coordinate_gap":31645017874230}
{"a":1,"b":23,"real":[31927722840542,32187564366432],"imag":[10305738174175,10529697840190],"possible_edge":false,"coordinate_gap":31927722840542}
{"a":1,"b":24,"real":[-32340920519512,-32114952382592],"imag":[-22489106978756,-22289826212821],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":1,"b":25,"real":[-27791981138141,-27541653993365],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":1,"b":26,"real":[24881977348473,25112779234271],"imag":[-7764094807040,-7558729982575],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":1,"b":27,"real":[26590972653882,26760567336192],"imag":[24366181058,265550684088],"possible_edge":false,"coordinate_gap":26590972653882}
{"a":1,"b":28,"real":[41487459593597,41807619067638],"imag":[10393180973226,10495657692594],"possible_edge":false,"coordinate_gap":41487459593597}
{"a":1,"b":29,"real":[23908059967076,24014065234999],"imag":[-25203538455203,-24896647323557],"possible_edge":false,"coordinate_gap":24896647323557}
{"a":1,"b":30,"real":[18166461296742,18401973266639],"imag":[-28743922160570,-28541906553277],"possible_edge":false,"coordinate_gap":28541906553277}
{"a":1,"b":31,"real":[26333310984892,26594993939294],"imag":[35636020367227,35840603335700],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":1,"b":32,"real":[61813630148075,61918501364138],"imag":[-158916615062,158916615060],"possible_edge":false,"coordinate_gap":61813630148075}
{"a":1,"b":33,"real":[-42500712843366,-42293221796491],"imag":[-12012264923383,-11772307979735],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":1,"b":34,"real":[1100993249012,1361855944375],"imag":[44766640305817,44967334025658],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":1,"b":35,"real":[20754818048431,21093116515513],"imag":[53610817219063,53691277173691],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":1,"b":36,"real":[12709096201808,12928893521478],"imag":[-25230709412497,-24965484598209],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":1,"b":37,"real":[30078502889854,30278453213318],"imag":[21935368374413,22206173689044],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":1,"b":38,"real":[34151388531780,34416314207040],"imag":[1823470755363,2008668910253],"possible_edge":false,"coordinate_gap":34151388531780}
{"a":1,"b":39,"real":[53780876742174,54054938616601],"imag":[-25319807114370,-25146095319796],"possible_edge":false,"coordinate_gap":53780876742174}
{"a":1,"b":40,"real":[17715817704863,17972999712126],"imag":[64180420960807,64410406091868],"possible_edge":false,"coordinate_gap":64180420960807}
{"a":1,"b":41,"real":[-54943221858,54978407243],"imag":[-157816173494,157816173495],"possible_edge":true,"coordinate_gap":0}
{"a":1,"b":42,"real":[41491915158861,41746791750712],"imag":[-44743604866601,-44551054271926],"possible_edge":false,"coordinate_gap":44551054271926}
{"a":1,"b":43,"real":[20764762297438,20991383093167],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":1,"b":44,"real":[46047208271414,46312758773358],"imag":[18072812741129,18262890129642],"possible_edge":false,"coordinate_gap":46047208271414}
{"a":1,"b":45,"real":[53090950198754,53306128417746],"imag":[-18823433320809,-18586900303279],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":1,"b":46,"real":[46143488648367,46341052662256],"imag":[20474006826258,20727568805496],"possible_edge":false,"coordinate_gap":46143488648367}
{"a":1,"b":47,"real":[-28465755150560,-28225107426447],"imag":[-60271038979574,-60052657521751],"possible_edge":false,"coordinate_gap":60052657521751}
{"a":2,"b":3,"real":[-27791981138137,-27541653993362],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993362}
{"a":2,"b":4,"real":[9901579108501,10181050828133],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":2,"b":5,"real":[57068026230748,57250938565590],"imag":[-34261489490225,-33987180571985],"possible_edge":false,"coordinate_gap":57068026230748}
{"a":2,"b":6,"real":[-128134404378,128169589763],"imag":[-93395947828,93395947831],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":7,"real":[17662591835419,17894132044410],"imag":[22971690570993,23172799958538],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":2,"b":8,"real":[-41766085351023,-41539463120724],"imag":[-16504423215201,-16267443047857],"possible_edge":false,"coordinate_gap":41539463120724}
{"a":2,"b":9,"real":[-79211419832,79246605217],"imag":[-150392132080,150392132083],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":10,"real":[-16140082764720,-15924603558651],"imag":[2441064487338,2687389657234],"possible_edge":false,"coordinate_gap":15924603558651}
{"a":2,"b":11,"real":[-6868340626,6903526011],"imag":[-175754052384,175754052387],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":12,"real":[13899425414804,14132771298042],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414804}
{"a":2,"b":13,"real":[37376222451674,37605732852072],"imag":[27743417160371,27975010212587],"possible_edge":false,"coordinate_gap":37376222451674}
{"a":2,"b":14,"real":[49292158825047,49462307573260],"imag":[-27307069999997,-27040462707718],"possible_edge":false,"coordinate_gap":49292158825047}
{"a":2,"b":15,"real":[27457339476366,27737267363486],"imag":[-39971528974333,-39797894354395],"possible_edge":false,"coordinate_gap":39797894354395}
{"a":2,"b":16,"real":[6076758783991,6396532478775],"imag":[-15049711238107,-14931423232828],"possible_edge":false,"coordinate_gap":14931423232828}
{"a":2,"b":17,"real":[19097473167773,19274371907383],"imag":[5818928223359,6084120775938],"possible_edge":false,"coordinate_gap":19097473167773}
{"a":2,"b":18,"real":[16974538298492,17258900758253],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":2,"b":19,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":2,"b":20,"real":[41755346343986,42034959323175],"imag":[-23766755623901,-23627921300259],"possible_edge":false,"coordinate_gap":41755346343986}
{"a":2,"b":21,"real":[40017405735128,40201503427926],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735128}
{"a":2,"b":22,"real":[64891389823659,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823659}
{"a":2,"b":23,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":2,"b":24,"real":[32192057049121,32470021686396],"imag":[-35747797896141,-35567583376666],"possible_edge":false,"coordinate_gap":35567583376666}
{"a":2,"b":25,"real":[5985277968997,6241276605576],"imag":[1327107145734,1513760317127],"possible_edge":false,"coordinate_gap":5985277968997}
{"a":2,"b":26,"real":[-18953338532218,-18768597335171],"imag":[1700880680752,1976638633744],"possible_edge":false,"coordinate_gap":18768597335171}
{"a":2,"b":27,"real":[-22414888648781,-22185593686773],"imag":[-44539682383131,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":2,"b":28,"real":[-21183123715969,-20929294806617],"imag":[63344853668944,63569426662682],"possible_edge":false,"coordinate_gap":63344853668944}
{"a":2,"b":29,"real":[33018919177530,33184318922179],"imag":[11558107070495,11827772523241],"possible_edge":false,"coordinate_gap":33018919177530}
{"a":2,"b":30,"real":[-11137453198140,-10891138936688],"imag":[5552482897164,5761163910214],"possible_edge":false,"coordinate_gap":10891138936688}
{"a":2,"b":31,"real":[-22754451805173,-22595291337670],"imag":[-3971843436802,-3670037516435],"possible_edge":false,"coordinate_gap":22595291337670}
{"a":2,"b":32,"real":[49348866976221,49597282066058],"imag":[26889647290094,27108117123922],"possible_edge":false,"coordinate_gap":49348866976221}
{"a":2,"b":33,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":2,"b":34,"real":[1316897309295,1598697506685],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":2,"b":35,"real":[46575265987180,46809578397128],"imag":[1134011215440,1337870533925],"possible_edge":false,"coordinate_gap":46575265987180}
{"a":2,"b":36,"real":[-37701916041961,-37514526304689],"imag":[38078288583147,38305234157898],"possible_edge":false,"coordinate_gap":38078288583147}
{"a":2,"b":37,"real":[66976153225028,67181229084712],"imag":[-11109877641723,-10856208611924],"possible_edge":false,"coordinate_gap":66976153225028}
{"a":2,"b":38,"real":[-138264622586,138299807973],"imag":[-59758819117,59758819120],"possible_edge":true,"coordinate_gap":0}
{"a":2,"b":39,"real":[47112483299136,47394277645662],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299136}
{"a":2,"b":40,"real":[-25540508149696,-25326731658079],"imag":[-17328209095380,-17080379595982],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":2,"b":41,"real":[695884642062,937293300297],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":2,"b":42,"real":[-13810908422214,-13533371168417],"imag":[46464579718136,46604664824634],"possible_edge":false,"coordinate_gap":46464579718136}
{"a":2,"b":43,"real":[12150529437087,12399369227051],"imag":[15786699290171,16015527051183],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":2,"b":44,"real":[22813707012292,23089050732463],"imag":[1350459838054,1469760513299],"possible_edge":false,"coordinate_gap":22813707012292}
{"a":2,"b":45,"real":[53624957715197,53805091873872],"imag":[-39940293772092,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":2,"b":46,"real":[24541434398532,24771784340455],"imag":[37255598860751,37457417050597],"possible_edge":false,"coordinate_gap":37255598860751}
{"a":2,"b":47,"real":[17235310308342,17422343711353],"imag":[-7806619268177,-7533713135685],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":3,"b":4,"real":[28379757673153,28631082251988],"imag":[-20272699977280,-20093869471519],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":3,"b":5,"real":[-13266426931812,-12989301935924],"imag":[-34335229199340,-34158900790167],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":3,"b":6,"real":[-25540508149695,-25326731658079],"imag":[17080379595984,17328209095382],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":3,"b":7,"real":[53780876742177,54054938616605],"imag":[25146095319796,25319807114370],"possible_edge":false,"coordinate_gap":53780876742177}
{"a":3,"b":8,"real":[53090950198752,53306128417743],"imag":[18586900303277,18823433320807],"possible_edge":false,"coordinate_gap":53090950198752}
{"a":3,"b":9,"real":[34151388531782,34416314207041],"imag":[-2008668910254,-1823470755363],"possible_edge":false,"coordinate_gap":34151388531782}
{"a":3,"b":10,"real":[9160204162847,9293054500279],"imag":[8022306928759,8325110748716],"possible_edge":false,"coordinate_gap":9160204162847}
{"a":3,"b":11,"real":[49348866976223,49597282066058],"imag":[26889647290095,27108117123923],"possible_edge":false,"coordinate_gap":49348866976223}
{"a":3,"b":12,"real":[1100993249007,1361855944371],"imag":[-44967334025658,-44766640305817],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":3,"b":13,"real":[-18385649531787,-18236205381172],"imag":[-10617531760898,-10350157181542],"possible_edge":false,"coordinate_gap":18236205381172}
{"a":3,"b":14,"real":[-54943221858,54978407243],"imag":[-157816173495,157816173494],"possible_edge":true,"coordinate_gap":0}
{"a":3,"b":15,"real":[-28465755150558,-28225107426444],"imag":[60052657521753,60271038979577],"possible_edge":false,"coordinate_gap":60052657521753}
{"a":3,"b":16,"real":[26590972653881,26760567336191],"imag":[-265550684093,-24366181063],"possible_edge":false,"coordinate_gap":26590972653881}
{"a":3,"b":17,"real":[43433913365248,43648515841006],"imag":[15041062307599,15279236630731],"possible_edge":false,"coordinate_gap":43433913365248}
{"a":3,"b":18,"real":[12709096201806,12928893521477],"imag":[24965484598207,25230709412496],"possible_edge":false,"coordinate_gap":24965484598207}
{"a":3,"b":19,"real":[31927722840544,32187564366436],"imag":[-10529697840187,-10305738174173],"possible_edge":false,"coordinate_gap":31927722840544}
{"a":3,"b":20,"real":[18922782620342,19166042863569],"imag":[-10154086444923,-9922156598942],"possible_edge":false,"coordinate_gap":18922782620342}
{"a":3,"b":21,"real":[25803881109829,26026965188544],"imag":[-6325767985752,-6082065200704],"possible_edge":false,"coordinate_gap":25803881109829}
{"a":3,"b":22,"real":[-32340920519511,-32114952382592],"imag":[22289826212820,22489106978756],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":3,"b":23,"real":[-6753959952601,-6532651201421],"imag":[22627432158956,22850147500084],"possible_edge":false,"coordinate_gap":22627432158956}
{"a":3,"b":24,"real":[-25449696732386,-25233791178601],"imag":[31645017874233,31889081200831],"possible_edge":false,"coordinate_gap":31645017874233}
{"a":3,"b":25,"real":[10588041104980,10801210190631],"imag":[6116704951879,6363820479934],"possible_edge":false,"coordinate_gap":10588041104980}
{"a":3,"b":26,"real":[41491915158863,41746791750715],"imag":[44551054271925,44743604866600],"possible_edge":false,"coordinate_gap":44551054271925}
{"a":3,"b":27,"real":[4843766013264,5081244602678],"imag":[5571128439550,5767329546435],"possible_edge":false,"coordinate_gap":5571128439550}
{"a":3,"b":28,"real":[46143488648365,46341052662255],"imag":[-20727568805495,-20474006826257],"possible_edge":false,"coordinate_gap":46143488648365}
{"a":3,"b":29,"real":[18166461296744,18401973266640],"imag":[28541906553279,28743922160572],"possible_edge":false,"coordinate_gap":28541906553279}
{"a":3,"b":30,"real":[23908059967077,24014065235000],"imag":[24896647323559,25203538455204],"possible_edge":false,"coordinate_gap":24896647323559}
{"a":3,"b":31,"real":[46047208271412,46312758773356],"imag":[-18262890129644,-18072812741132],"possible_edge":false,"coordinate_gap":46047208271412}
{"a":3,"b":32,"real":[17715817704860,17972999712124],"imag":[-64410406091866,-64180420960806],"possible_edge":false,"coordinate_gap":64180420960806}
{"a":3,"b":33,"real":[30078502889854,30278453213318],"imag":[-22206173689042,-21935368374411],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":3,"b":34,"real":[18585242357833,18785844617466],"imag":[17763808993537,18014104226761],"possible_edge":false,"coordinate_gap":18585242357833}
{"a":3,"b":35,"real":[20764762297437,20991383093166],"imag":[-56772605686445,-56537635973699],"possible_edge":false,"coordinate_gap":56537635973699}
{"a":3,"b":36,"real":[63056911878007,63264072235236],"imag":[-20467288439855,-20208706523191],"possible_edge":false,"coordinate_gap":63056911878007}
{"a":3,"b":37,"real":[-42500712843364,-42293221796489],"imag":[11772307979735,12012264923384],"possible_edge":false,"coordinate_gap":42293221796489}
{"a":3,"b":38,"real":[70763346680140,70994970109720],"imag":[6774051638790,6994778283079],"possible_edge":false,"coordinate_gap":70763346680140}
{"a":3,"b":39,"real":[-13918148654869,-13683188969994],"imag":[-6220283554759,-5994749963522],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":3,"b":40,"real":[61813630148073,61918501364137],"imag":[-158916615062,158916615061],"possible_edge":false,"coordinate_gap":61813630148073}
{"a":3,"b":41,"real":[8809493178892,9053158044403],"imag":[-5806298022039,-5596266570500],"possible_edge":false,"coordinate_gap":8809493178892}
{"a":3,"b":42,"real":[24881977348473,25112779234271],"imag":[7558729982576,7764094807040],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":3,"b":43,"real":[20754818048427,21093116515509],"imag":[-53691277173693,-53610817219063],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":3,"b":44,"real":[26333310984891,26594993939293],"imag":[-35840603335704,-35636020367230],"possible_edge":false,"coordinate_gap":35636020367230}
{"a":3,"b":45,"real":[-14579545488731,-14438067871173],"imag":[1016864155227,1284998414022],"possible_edge":false,"coordinate_gap":14438067871173}
{"a":3,"b":46,"real":[41487459593600,41807619067640],"imag":[-10495657692594,-10393180973226],"possible_edge":false,"coordinate_gap":41487459593600}
{"a":3,"b":47,"real":[5880911012998,6114483405406],"imag":[50850147331590,51089580686292],"possible_edge":false,"coordinate_gap":50850147331590}
{"a":4,"b":5,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":4,"b":6,"real":[-37701916041964,-37514526304692],"imag":[-38305234157895,-38078288583144],"possible_edge":false,"coordinate_gap":38078288583144}
{"a":4,"b":7,"real":[-55925421766,55960607153],"imag":[-151056314547,151056314550],"possible_edge":true,"coordinate_gap":0}
{"a":4,"b":8,"real":[36701838005226,36865015593316],"imag":[-19825398567147,-19522584558698],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":4,"b":9,"real":[40695821374897,40970663461987],"imag":[187743673349,330340224673],"possible_edge":false,"coordinate_gap":40695821374897}
{"a":4,"b":10,"real":[45898153790524,46204627024883],"imag":[-54781502041059,-54664218064895],"possible_edge":false,"coordinate_gap":54664218064895}
{"a":4,"b":11,"real":[16974538298492,17258900758253],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":4,"b":12,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":4,"b":13,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":4,"b":14,"real":[44628743699297,44902374607082],"imag":[39154219271393,39328560121543],"possible_edge":false,"coordinate_gap":44628743699297}
{"a":4,"b":15,"real":[-9084138365393,-8866638754478],"imag":[-31934531856015,-31713460191967],"possible_edge":false,"coordinate_gap":31713460191967}
{"a":4,"b":16,"real":[-25891643496935,-25678473922616],"imag":[8123126059320,8352477660055],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":4,"b":17,"real":[48151361411192,48361633400919],"imag":[25899474689017,26161474442119],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":4,"b":18,"real":[-14517184030249,-14320313969418],"imag":[30041457746832,30287818388127],"possible_edge":false,"coordinate_gap":30041457746832}
{"a":4,"b":19,"real":[34415682471246,34631166833057],"imag":[21473039903447,21741753052772],"possible_edge":false,"coordinate_gap":34415682471246}
{"a":4,"b":20,"real":[40616132439676,40870873432880],"imag":[29759442427714,29959212458966],"possible_edge":false,"coordinate_gap":40616132439676}
{"a":4,"b":21,"real":[-8857073495446,-8584112455539],"imag":[34191053594009,34366320015937],"possible_edge":false,"coordinate_gap":34191053594009}
{"a":4,"b":22,"real":[-14176002900524,-13889177085524],"imag":[27566761920687,27693261203748],"possible_edge":false,"coordinate_gap":27566761920687}
{"a":4,"b":23,"real":[26977102137930,27207935306129],"imag":[6321972027632,6531505645443],"possible_edge":false,"coordinate_gap":26977102137930}
{"a":4,"b":24,"real":[17604798515156,17851393172343],"imag":[-6066717011242,-5848526031863],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":4,"b":25,"real":[40017405735127,40201503427925],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735127}
{"a":4,"b":26,"real":[-19563856744922,-19311552636033],"imag":[-6999461828144,-6846641914497],"possible_edge":false,"coordinate_gap":19311552636033}
{"a":4,"b":27,"real":[29714348482295,29960056357928],"imag":[-34274707897061,-34088934109184],"possible_edge":false,"coordinate_gap":34088934109184}
{"a":4,"b":28,"real":[-2072918830689,-1786916208377],"imag":[-38232507615051,-38060630557042],"possible_edge":false,"coordinate_gap":38060630557042}
{"a":4,"b":29,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":4,"b":30,"real":[-13067743565374,-12869895083889],"imag":[-22508791075978,-22256007678249],"possible_edge":false,"coordinate_gap":22256007678249}
{"a":4,"b":31,"real":[22761011691889,23048561922919],"imag":[38863452716907,39016962897370],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":4,"b":32,"real":[12709096201806,12928893521476],"imag":[24965484598209,25230709412498],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":4,"b":33,"real":[36765647971056,36981541876283],"imag":[-27923699864739,-27672041861610],"possible_edge":false,"coordinate_gap":36765647971056}
{"a":4,"b":34,"real":[11369217282984,11608485000553],"imag":[10415926456664,10592346130903],"possible_edge":false,"coordinate_gap":11369217282984}
{"a":4,"b":35,"real":[50209563095717,50470911912453],"imag":[-11418077015216,-11189216973743],"possible_edge":false,"coordinate_gap":50209563095717}
{"a":4,"b":36,"real":[28318681273309,28554387436270],"imag":[-92057463111,92057463110],"possible_edge":false,"coordinate_gap":28318681273309}
{"a":4,"b":37,"real":[-14783629529433,-14601827732374],"imag":[-9561204121267,-9296303715988],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":4,"b":38,"real":[61939081318420,62186964706947],"imag":[13409860323967,13627464362974],"possible_edge":false,"coordinate_gap":61939081318420}
{"a":4,"b":39,"real":[53937366626170,54194397730627],"imag":[-16007336281618,-15804013360233],"possible_edge":false,"coordinate_gap":53937366626170}
{"a":4,"b":40,"real":[63056911878009,63264072235237],"imag":[20208706523190,20467288439854],"possible_edge":false,"coordinate_gap":63056911878009}
{"a":4,"b":41,"real":[4376528559551,4540329339079],"imag":[-14568756395096,-14267603764043],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":4,"b":42,"real":[-13481671555456,-13229888500440],"imag":[-1574662019493,-1370455176724],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":4,"b":43,"real":[7953846874570,8151201846370],"imag":[-15011577944617,-14761190253145],"possible_edge":false,"coordinate_gap":14761190253145}
{"a":4,"b":44,"real":[13545632207252,13778020172775],"imag":[49649598938231,49885834595214],"possible_edge":false,"coordinate_gap":49649598938231}
{"a":4,"b":45,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":4,"b":46,"real":[14443962937159,14684795496709],"imag":[-22760014642007,-22525539038027],"possible_edge":false,"coordinate_gap":22525539038027}
{"a":4,"b":47,"real":[10612820991224,10894611405102],"imag":[-11696476648837,-11522947389353],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":5,"b":6,"real":[-13810908422217,-13533371168421],"imag":[-46604664824631,-46464579718133],"possible_edge":false,"coordinate_gap":46464579718133}
{"a":5,"b":7,"real":[3338157629483,3507581688564],"imag":[15303535630551,15597032174716],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":5,"b":8,"real":[22379707099312,22602176156657],"imag":[-17115537476902,-16878431615598],"possible_edge":false,"coordinate_gap":22379707099312}
{"a":5,"b":9,"real":[33554334103713,33652269563560],"imag":[9266578357882,9599720646377],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":5,"b":10,"real":[8742657300903,9014555168747],"imag":[-40192206235532,-40019691499683],"possible_edge":false,"coordinate_gap":40019691499683}
{"a":5,"b":11,"real":[-18953338532218,-18768597335171],"imag":[1700880680752,1976638633744],"possible_edge":false,"coordinate_gap":18768597335171}
{"a":5,"b":12,"real":[27986741803336,28179808973918],"imag":[-13210794952667,-12993306094825],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":5,"b":13,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":5,"b":14,"real":[36709431754568,36941254204362],"imag":[35643181043872,35849355423936],"possible_edge":false,"coordinate_gap":36709431754568}
{"a":5,"b":15,"real":[14899952748252,15111276148590],"imag":[-45471220771866,-45235716190342],"possible_edge":false,"coordinate_gap":45235716190342}
{"a":5,"b":16,"real":[-3271649772078,-3059900744568],"imag":[11099640656261,11373193070334],"possible_edge":false,"coordinate_gap":11099640656261}
{"a":5,"b":17,"real":[1972659099408,2188787288090],"imag":[9731278697651,9963973448409],"possible_edge":false,"coordinate_gap":9731278697651}
{"a":5,"b":18,"real":[-19563856744922,-19311552636033],"imag":[-6999461828144,-6846641914497],"possible_edge":false,"coordinate_gap":19311552636033}
{"a":5,"b":19,"real":[20428162322460,20684304586752],"imag":[47412091709797,47605506026762],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":5,"b":20,"real":[71778252957991,72035670474394],"imag":[31987700242358,32204959644971],"possible_edge":false,"coordinate_gap":71778252957991}
{"a":5,"b":21,"real":[40616132439676,40870873432880],"imag":[29759442427714,29959212458966],"possible_edge":false,"coordinate_gap":40616132439676}
{"a":5,"b":22,"real":[21497085403185,21681867342374],"imag":[7006117932983,7279981096225],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":5,"b":23,"real":[31235620624419,31314262546305],"imag":[-12382863294603,-12051267474220],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":5,"b":24,"real":[36376524688225,36549451437750],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":5,"b":25,"real":[41755346343985,42034959323175],"imag":[-23766755623900,-23627921300258],"possible_edge":false,"coordinate_gap":41755346343985}
{"a":5,"b":26,"real":[-52769870740009,-52588214538589],"imag":[-31072001824636,-30790916524872],"possible_edge":false,"coordinate_gap":52588214538589}
{"a":5,"b":27,"real":[22224850056033,22439834416189],"imag":[-53868455802621,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":5,"b":28,"real":[-23937715225782,-23774763579896],"imag":[-6934984585518,-6662856377577],"possible_edge":false,"coordinate_gap":23774763579896}
{"a":5,"b":29,"real":[-13912501709426,-13629105955536],"imag":[36670007243215,36822696148320],"possible_edge":false,"coordinate_gap":36670007243215}
{"a":5,"b":30,"real":[-522810814587,-271433891678],"imag":[-40745015798564,-40524744190830],"possible_edge":false,"coordinate_gap":40524744190830}
{"a":5,"b":31,"real":[4824861165215,4929344232598],"imag":[-9601457873434,-9276559930114],"possible_edge":false,"coordinate_gap":9276559930114}
{"a":5,"b":32,"real":[41491915158862,41746791750713],"imag":[44551054271923,44743604866599],"possible_edge":false,"coordinate_gap":44551054271923}
{"a":5,"b":33,"real":[30443880229098,30723571810040],"imag":[12279134889654,12434719603287],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":5,"b":34,"real":[5086596153289,5302268945719],"imag":[-18078819956032,-17854208023807],"possible_edge":false,"coordinate_gap":17854208023807}
{"a":5,"b":35,"real":[57334072154429,57509565223272],"imag":[21710906705251,22002738313992],"possible_edge":false,"coordinate_gap":57334072154429}
{"a":5,"b":36,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":5,"b":37,"real":[26654757016352,26857019315789],"imag":[-16571276886651,-16359219070957],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":5,"b":38,"real":[26318962095605,26515065011941],"imag":[36488384620477,36746320419423],"possible_edge":false,"coordinate_gap":36488384620477}
{"a":5,"b":39,"real":[31359651402901,31653410558865],"imag":[9959812152674,10106645127910],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":5,"b":40,"real":[24881977348473,25112779234271],"imag":[-7764094807040,-7558729982575],"possible_edge":false,"coordinate_gap":24881977348473}
{"a":5,"b":41,"real":[51184461290090,51489982598814],"imag":[-42345223195769,-42210242861951],"possible_edge":false,"coordinate_gap":51184461290090}
{"a":5,"b":42,"real":[-53263405106359,-53097675490496],"imag":[-141545611354,141545611357],"possible_edge":false,"coordinate_gap":53097675490496}
{"a":5,"b":43,"real":[43689995149484,43878138509256],"imag":[-1476155483928,-1233214549080],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":5,"b":44,"real":[11900915380188,12101109202603],"imag":[21418554475488,21684084073636],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":5,"b":45,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":5,"b":46,"real":[-17438766843542,-17231072251001],"imag":[18370348490408,18629153812421],"possible_edge":false,"coordinate_gap":18370348490408}
{"a":5,"b":47,"real":[-40363489561,40398674947],"imag":[-169945197384,169945197383],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":7,"real":[1316897309296,1598697506686],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":6,"b":8,"real":[19097473167774,19274371907383],"imag":[5818928223360,6084120775938],"possible_edge":false,"coordinate_gap":19097473167774}
{"a":6,"b":9,"real":[22813707012291,23089050732462],"imag":[1350459838054,1469760513299],"possible_edge":false,"coordinate_gap":22813707012291}
{"a":6,"b":10,"real":[28074430112692,28312557438057],"imag":[38157758563235,38361211887996],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":6,"b":11,"real":[5985277968997,6241276605576],"imag":[1327107145734,1513760317127],"possible_edge":false,"coordinate_gap":5985277968997}
{"a":6,"b":12,"real":[47112483299137,47394277645663],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299137}
{"a":6,"b":13,"real":[53624957715197,53805091873873],"imag":[-39940293772093,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":6,"b":14,"real":[-11137453198141,-10891138936689],"imag":[5552482897164,5761163910214],"possible_edge":false,"coordinate_gap":10891138936689}
{"a":6,"b":15,"real":[64891389823658,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823658}
{"a":6,"b":16,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":6,"b":17,"real":[-41766085351023,-41539463120725],"imag":[-16504423215201,-16267443047858],"possible_edge":false,"coordinate_gap":41539463120725}
{"a":6,"b":18,"real":[40017405735127,40201503427925],"imag":[-10392647187526,-10167923820273],"possible_edge":false,"coordinate_gap":40017405735127}
{"a":6,"b":19,"real":[-22414888648780,-22185593686772],"imag":[-44539682383132,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":6,"b":20,"real":[-18953338532218,-18768597335170],"imag":[1700880680751,1976638633743],"possible_edge":false,"coordinate_gap":18768597335170}
{"a":6,"b":21,"real":[16974538298493,17258900758254],"imag":[-23650102091574,-23484450875529],"possible_edge":false,"coordinate_gap":23484450875529}
{"a":6,"b":22,"real":[27457339476367,27737267363488],"imag":[-39971528974334,-39797894354396],"possible_edge":false,"coordinate_gap":39797894354396}
{"a":6,"b":23,"real":[6076758783990,6396532478774],"imag":[-15049711238107,-14931423232829],"possible_edge":false,"coordinate_gap":14931423232829}
{"a":6,"b":24,"real":[17235310308342,17422343711352],"imag":[-7806619268179,-7533713135687],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":6,"b":25,"real":[-6868340626,6903526011],"imag":[-175754052386,175754052385],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":26,"real":[41755346343985,42034959323175],"imag":[-23766755623900,-23627921300258],"possible_edge":false,"coordinate_gap":41755346343985}
{"a":6,"b":27,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":6,"b":28,"real":[46575265987181,46809578397128],"imag":[1134011215441,1337870533925],"possible_edge":false,"coordinate_gap":46575265987181}
{"a":6,"b":29,"real":[695884642061,937293300296],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":6,"b":30,"real":[49292158825048,49462307573261],"imag":[-27307069999997,-27040462707718],"possible_edge":false,"coordinate_gap":49292158825048}
{"a":6,"b":31,"real":[-138264622587,138299807972],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":32,"real":[10588041104981,10801210190633],"imag":[6116704951878,6363820479933],"possible_edge":false,"coordinate_gap":10588041104981}
{"a":6,"b":33,"real":[-16140082764719,-15924603558650],"imag":[2441064487337,2687389657234],"possible_edge":false,"coordinate_gap":15924603558650}
{"a":6,"b":34,"real":[17662591835418,17894132044409],"imag":[22971690570993,23172799958538],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":6,"b":35,"real":[-21183123715969,-20929294806618],"imag":[63344853668944,63569426662681],"possible_edge":false,"coordinate_gap":63344853668944}
{"a":6,"b":36,"real":[9901579108502,10181050828134],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":6,"b":37,"real":[49391537790334,49628662746057],"imag":[4244784612911,4446359811435],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":6,"b":38,"real":[-22754451805174,-22595291337671],"imag":[-3971843436803,-3670037516436],"possible_edge":false,"coordinate_gap":22595291337671}
{"a":6,"b":39,"real":[13899425414803,14132771298041],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414803}
{"a":6,"b":40,"real":[-27791981138141,-27541653993365],"imag":[21504516062238,21715153274821],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":6,"b":41,"real":[33018919177531,33184318922180],"imag":[11558107070495,11827772523241],"possible_edge":false,"coordinate_gap":33018919177531}
{"a":6,"b":42,"real":[57068026230749,57250938565590],"imag":[-34261489490224,-33987180571984],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":6,"b":43,"real":[24541434398532,24771784340456],"imag":[37255598860750,37457417050597],"possible_edge":false,"coordinate_gap":37255598860750}
{"a":6,"b":44,"real":[-79211419832,79246605217],"imag":[-150392132081,150392132082],"possible_edge":true,"coordinate_gap":0}
{"a":6,"b":45,"real":[37376222451673,37605732852072],"imag":[27743417160371,27975010212588],"possible_edge":false,"coordinate_gap":37376222451673}
{"a":6,"b":46,"real":[12150529437086,12399369227051],"imag":[15786699290171,16015527051184],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":6,"b":47,"real":[32192057049121,32470021686395],"imag":[-35747797896140,-35567583376665],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":7,"b":8,"real":[32242214139193,32467803492210],"imag":[40088557096234,40287162776923],"possible_edge":false,"coordinate_gap":40088557096234}
{"a":7,"b":9,"real":[43716893707553,43926338972801],"imag":[10860819533917,11106106148169],"possible_edge":false,"coordinate_gap":43716893707553}
{"a":7,"b":10,"real":[-7145193108977,-6844006342573],"imag":[40065411899336,40179689767518],"possible_edge":false,"coordinate_gap":40065411899336}
{"a":7,"b":11,"real":[13899425414804,14132771298042],"imag":[6246663358887,6440125891709],"possible_edge":false,"coordinate_gap":13899425414804}
{"a":7,"b":12,"real":[-28543641658493,-28368961066980],"imag":[-17702427429682,-17399916504067],"possible_edge":false,"coordinate_gap":28368961066980}
{"a":7,"b":13,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":7,"b":14,"real":[-33108826112603,-32883603905429],"imag":[11351744815925,11554098700190],"possible_edge":false,"coordinate_gap":32883603905429}
{"a":7,"b":15,"real":[28345764689044,28618266045316],"imag":[41625646963614,41810230323926],"possible_edge":false,"coordinate_gap":41625646963614}
{"a":7,"b":16,"real":[-16735711386901,-16581066034660],"imag":[5086225322844,5358988378927],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":7,"b":17,"real":[25137343155300,25384236340375],"imag":[-28747690776613,-28550816336914],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":7,"b":18,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":7,"b":19,"real":[71357056845953,71611471357447],"imag":[2199540201398,2415108811300],"possible_edge":false,"coordinate_gap":71357056845953}
{"a":7,"b":20,"real":[31359651402901,31653410558865],"imag":[9959812152674,10106645127910],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":7,"b":21,"real":[53937366626170,54194397730627],"imag":[-16007336281618,-15804013360233],"possible_edge":false,"coordinate_gap":53937366626170}
{"a":7,"b":22,"real":[6160426141893,6379717557887],"imag":[19564764506859,19751441763217],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":7,"b":23,"real":[60542131786050,60702838966888],"imag":[-4522102026324,-4214220025108],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":7,"b":24,"real":[8721262977874,8906726258271],"imag":[10010612236113,10273405897492],"possible_edge":false,"coordinate_gap":10010612236113}
{"a":7,"b":25,"real":[47112483299137,47394277645663],"imag":[25221270698983,25379636088842],"possible_edge":false,"coordinate_gap":47112483299137}
{"a":7,"b":26,"real":[27986741803336,28179808973918],"imag":[-13210794952667,-12993306094825],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":7,"b":27,"real":[-45407441315549,-45233240035319],"imag":[8731068377016,8982718829678],"possible_edge":false,"coordinate_gap":45233240035319}
{"a":7,"b":28,"real":[53872528590940,54065642762557],"imag":[9554278564093,9796518960849],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":7,"b":29,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":7,"b":30,"real":[66232655425611,66418044417270],"imag":[-2074717132334,-1839400340827],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":7,"b":31,"real":[-11875634852077,-11670103678534],"imag":[-39222096476678,-38978073256434],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":7,"b":32,"real":[1100993249007,1361855944370],"imag":[-44967334025658,-44766640305817],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":7,"b":33,"real":[45259834980052,45475872117200],"imag":[517899402273,769722608481],"possible_edge":false,"coordinate_gap":45259834980052}
{"a":7,"b":34,"real":[-28554352250883,-28318646087922],"imag":[-92057463109,92057463112],"possible_edge":false,"coordinate_gap":28318646087922}
{"a":7,"b":35,"real":[-16616293015858,-16453388200326],"imag":[-38435735886999,-38158825936721],"possible_edge":false,"coordinate_gap":38158825936721}
{"a":7,"b":36,"real":[11369217282982,11608485000551],"imag":[-10592346130902,-10415926456663],"possible_edge":false,"coordinate_gap":11369217282982}
{"a":7,"b":37,"real":[22596610762842,22807351190244],"imag":[14620875068849,14864992994186],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":7,"b":38,"real":[51474619085625,51725980804939],"imag":[-1042890074012,-836303644452],"possible_edge":false,"coordinate_gap":51474619085625}
{"a":7,"b":39,"real":[25771426718058,26016168928858],"imag":[23998369321651,24192533594388],"possible_edge":false,"coordinate_gap":25771426718058}
{"a":7,"b":40,"real":[18585242357835,18785844617467],"imag":[-18014104226762,-17763808993538],"possible_edge":false,"coordinate_gap":18585242357835}
{"a":7,"b":41,"real":[21573628616699,21824251024966],"imag":[-15576191871567,-15359447901384],"possible_edge":false,"coordinate_gap":21573628616699}
{"a":7,"b":42,"real":[5086596153290,5302268945720],"imag":[17854208023809,18078819956034],"possible_edge":false,"coordinate_gap":17854208023809}
{"a":7,"b":43,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":7,"b":44,"real":[-30596589323684,-30373690913008],"imag":[-55830837629417,-55618213986084],"possible_edge":false,"coordinate_gap":55618213986084}
{"a":7,"b":45,"real":[-16825281344417,-16539791683757],"imag":[2784311302667,2921410385944],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":7,"b":46,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":7,"b":47,"real":[31242373305247,31480346280465],"imag":[59367461910988,59618861925558],"possible_edge":false,"coordinate_gap":59367461910988}
{"a":8,"b":9,"real":[33713390290548,33961175779845],"imag":[281032094384,482115950854],"possible_edge":false,"coordinate_gap":33713390290548}
{"a":8,"b":10,"real":[51687855370164,51954699242885],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370164}
{"a":8,"b":11,"real":[37376222451674,37605732852072],"imag":[27743417160371,27975010212587],"possible_edge":false,"coordinate_gap":37376222451674}
{"a":8,"b":12,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":8,"b":13,"real":[-26291977690825,-26033171817144],"imag":[-38072322610101,-37897303323302],"possible_edge":false,"coordinate_gap":37897303323302}
{"a":8,"b":14,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":8,"b":15,"real":[24893963004243,25132803578760],"imag":[35838944129238,36083486726687],"possible_edge":false,"coordinate_gap":35838944129238}
{"a":8,"b":16,"real":[39092037472179,39332964456336],"imag":[28630120183794,28838412419091],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":8,"b":17,"real":[-2887328877836,-2825307679715],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825307679715}
{"a":8,"b":18,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":8,"b":19,"real":[5493921785920,5748343090796],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":8,"b":20,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":8,"b":21,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":8,"b":22,"real":[-4651132310540,-4387431320334],"imag":[24849174833911,25043398644205],"possible_edge":false,"coordinate_gap":24849174833911}
{"a":8,"b":23,"real":[-20769881079511,-20516614445151],"imag":[-18052172593548,-17836515683942],"possible_edge":false,"coordinate_gap":20516614445151}
{"a":8,"b":24,"real":[20768197039807,20981445521001],"imag":[13285221531305,13517051681141],"possible_edge":false,"coordinate_gap":20768197039807}
{"a":8,"b":25,"real":[53624957715197,53805091873873],"imag":[-39940293772093,-39680657223426],"possible_edge":false,"coordinate_gap":53624957715197}
{"a":8,"b":26,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":8,"b":27,"real":[48562904586515,48832583595910],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586515}
{"a":8,"b":28,"real":[28362111938953,28637664568000],"imag":[-68939843285424,-68818690767005],"possible_edge":false,"coordinate_gap":68818690767005}
{"a":8,"b":29,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":8,"b":30,"real":[34841913332758,35029594617976],"imag":[-36743403414036,-36529575303666],"possible_edge":false,"coordinate_gap":36529575303666}
{"a":8,"b":31,"real":[20005760057128,20275962317251],"imag":[-20845379625581,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":8,"b":32,"real":[-18385649531787,-18236205381172],"imag":[-10617531760898,-10350157181542],"possible_edge":false,"coordinate_gap":18236205381172}
{"a":8,"b":33,"real":[38089066502514,38359814890393],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":8,"b":34,"real":[25137343155301,25384236340376],"imag":[28550816336914,28747690776613],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":8,"b":35,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":8,"b":36,"real":[48151361411192,48361633400919],"imag":[-26161474442120,-25899474689018],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":8,"b":37,"real":[-27972975209012,-27835000144834],"imag":[-6519925909251,-6200672904518],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":8,"b":38,"real":[42387492373209,42637496487147],"imag":[16889483766096,17117299480086],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":8,"b":39,"real":[-16825281344417,-16539791683757],"imag":[2784311302667,2921410385944],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":8,"b":40,"real":[43433913365246,43648515841004],"imag":[-15279236630731,-15041062307598],"possible_edge":false,"coordinate_gap":43433913365246}
{"a":8,"b":41,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":8,"b":42,"real":[1972659099408,2188787288090],"imag":[-9963973448408,-9731278697650],"possible_edge":false,"coordinate_gap":9731278697650}
{"a":8,"b":43,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":8,"b":44,"real":[-23470084205003,-23242051797886],"imag":[5827745612105,6068203124051],"possible_edge":false,"coordinate_gap":23242051797886}
{"a":8,"b":45,"real":[-1212794733346,-955880084912],"imag":[63489083222821,63653389181609],"possible_edge":false,"coordinate_gap":63489083222821}
{"a":8,"b":46,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":8,"b":47,"real":[48541925558780,48775650261795],"imag":[37395383379945,37632816497459],"possible_edge":false,"coordinate_gap":48541925558780}
{"a":9,"b":10,"real":[-16185729474167,-15950451107880],"imag":[1809267783831,2017812440096],"possible_edge":false,"coordinate_gap":15950451107880}
{"a":9,"b":11,"real":[-22754451805173,-22595291337670],"imag":[-3971843436802,-3670037516435],"possible_edge":false,"coordinate_gap":22595291337670}
{"a":9,"b":12,"real":[-11875634852077,-11670103678534],"imag":[-39222096476678,-38978073256434],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":9,"b":13,"real":[20005760057128,20275962317251],"imag":[-20845379625581,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":9,"b":14,"real":[-9666659346267,-9401551784527],"imag":[48598945894544,48802463016103],"possible_edge":false,"coordinate_gap":48598945894544}
{"a":9,"b":15,"real":[18066497284513,18259758813822],"imag":[-16822405899131,-16559317937842],"possible_edge":false,"coordinate_gap":18066497284513}
{"a":9,"b":16,"real":[-6927267878018,-6690935036413],"imag":[14559024219618,14799582712535],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":9,"b":17,"real":[-23470084205004,-23242051797889],"imag":[-6068203124047,-5827745612102],"possible_edge":false,"coordinate_gap":23242051797889}
{"a":9,"b":18,"real":[22761011691889,23048561922919],"imag":[38863452716907,39016962897370],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":9,"b":19,"real":[29509196371293,29743780459062],"imag":[-26883288820770,-26645321245805],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":9,"b":20,"real":[26318962095606,26515065011943],"imag":[36488384620475,36746320419421],"possible_edge":false,"coordinate_gap":36488384620475}
{"a":9,"b":21,"real":[61939081318422,62186964706948],"imag":[13409860323966,13627464362974],"possible_edge":false,"coordinate_gap":61939081318422}
{"a":9,"b":22,"real":[-34925726446051,-34805270325553],"imag":[-1762748041646,-1436256740937],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":9,"b":23,"real":[42634351471855,42774815223681],"imag":[3903285035426,4208830512584],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":9,"b":24,"real":[-36681530701034,-36482133007762],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007762}
{"a":9,"b":25,"real":[-138264622587,138299807972],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":26,"real":[4824861165215,4929344232598],"imag":[-9601457873434,-9276559930114],"possible_edge":false,"coordinate_gap":9276559930114}
{"a":9,"b":27,"real":[-4563755983155,-4424318188712],"imag":[1566924232665,1869405451290],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":9,"b":28,"real":[44469440128396,44648012599879],"imag":[-10664438210433,-10401891148118],"possible_edge":false,"coordinate_gap":44469440128396}
{"a":9,"b":29,"real":[16705667473410,16958208275248],"imag":[29817355686024,30040423345607],"possible_edge":false,"coordinate_gap":29817355686024}
{"a":9,"b":30,"real":[43787505166877,44093669246148],"imag":[-56110381965423,-55969467507026],"possible_edge":false,"coordinate_gap":55969467507026}
{"a":9,"b":31,"real":[-25294120598,25329305983],"imag":[-173630090022,173630090021],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":32,"real":[46047208271413,46312758773356],"imag":[-18262890129645,-18072812741132],"possible_edge":false,"coordinate_gap":46047208271413}
{"a":9,"b":33,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698121],"possible_edge":false,"coordinate_gap":38386898698121}
{"a":9,"b":34,"real":[-30596589323681,-30373690913005],"imag":[55618213986086,55830837629419],"possible_edge":false,"coordinate_gap":55618213986086}
{"a":9,"b":35,"real":[-4642571927724,-4441846913463],"imag":[28427224497753,28701914299197],"possible_edge":false,"coordinate_gap":28427224497753}
{"a":9,"b":36,"real":[13545632207249,13778020172773],"imag":[-49885834595212,-49649598938230],"possible_edge":false,"coordinate_gap":49649598938230}
{"a":9,"b":37,"real":[7104923107711,7335049740413],"imag":[39159810090799,39374948049758],"possible_edge":false,"coordinate_gap":39159810090799}
{"a":9,"b":38,"real":[83681084871376,83878312021039],"imag":[8746022419064,9010772761553],"possible_edge":false,"coordinate_gap":83681084871376}
{"a":9,"b":39,"real":[51474619085623,51725980804937],"imag":[-1042890074011,-836303644451],"possible_edge":false,"coordinate_gap":51474619085623}
{"a":9,"b":40,"real":[26333310984892,26594993939294],"imag":[35636020367227,35840603335700],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":9,"b":41,"real":[15737640804676,16031365697806],"imag":[-41605017652529,-41467483489895],"possible_edge":false,"coordinate_gap":41467483489895}
{"a":9,"b":42,"real":[11900915380188,12101109202602],"imag":[-21684084073635,-21418554475488],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":9,"b":43,"real":[15606702510174,15771043932575],"imag":[18156399068765,18435748512799],"possible_edge":false,"coordinate_gap":18156399068765}
{"a":9,"b":44,"real":[-100228017146,100263202530],"imag":[-133983946977,133983946974],"possible_edge":true,"coordinate_gap":0}
{"a":9,"b":45,"real":[42387492373209,42637496487148],"imag":[16889483766096,17117299480087],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":9,"b":46,"real":[27811688306803,27995411690180],"imag":[18997059594247,19291257259392],"possible_edge":false,"coordinate_gap":27811688306803}
{"a":9,"b":47,"real":[1616120880554,1714568601274],"imag":[-10660002677479,-10326413945665],"possible_edge":false,"coordinate_gap":10326413945665}
{"a":10,"b":11,"real":[66976153225028,67181229084712],"imag":[-11109877641723,-10856208611924],"possible_edge":false,"coordinate_gap":66976153225028}
{"a":10,"b":12,"real":[22596610762842,22807351190244],"imag":[14620875068849,14864992994186],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":10,"b":13,"real":[-27972975209012,-27835000144834],"imag":[-6519925909251,-6200672904518],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":10,"b":14,"real":[23241904811556,23397767433795],"imag":[24193592829727,24485190648444],"possible_edge":false,"coordinate_gap":24193592829727}
{"a":10,"b":15,"real":[31684112197523,31931563238625],"imag":[-10876975308877,-10630247196569],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":10,"b":16,"real":[10620102998256,10882731180140],"imag":[-17507423597561,-17341151387796],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":10,"b":17,"real":[38089066502514,38359814890393],"imag":[32657001989348,32824764046907],"possible_edge":false,"coordinate_gap":38089066502514}
{"a":10,"b":18,"real":[-14783629529433,-14601827732374],"imag":[-9561204121267,-9296303715988],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":10,"b":19,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":10,"b":20,"real":[-4424362070561,-4184172308555],"imag":[2647143801888,2898258726812],"possible_edge":false,"coordinate_gap":4184172308555}
{"a":10,"b":21,"real":[-57405016244882,-57249565282061],"imag":[-20342411993912,-20042733676861],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":10,"b":22,"real":[9547290009696,9752186492370],"imag":[6461452857832,6678204734330],"possible_edge":false,"coordinate_gap":9547290009696}
{"a":10,"b":23,"real":[-4340590760226,-4088723050791],"imag":[-2709502402112,-2491716217415],"possible_edge":false,"coordinate_gap":4088723050791}
{"a":10,"b":24,"real":[46987032250323,47265007723347],"imag":[34076394224279,34231956969133],"possible_edge":false,"coordinate_gap":46987032250323}
{"a":10,"b":25,"real":[49391537790334,49628662746057],"imag":[4244784612911,4446359811435],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":10,"b":26,"real":[26654757016352,26857019315789],"imag":[-16571276886651,-16359219070957],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":10,"b":27,"real":[67580572302421,67756611055076],"imag":[26191391721478,26404245216931],"possible_edge":false,"coordinate_gap":67580572302421}
{"a":10,"b":28,"real":[30247750076740,30451935879449],"imag":[-50699192941412,-50501523645716],"possible_edge":false,"coordinate_gap":50501523645716}
{"a":10,"b":29,"real":[26591081310209,26758654774278],"imag":[-383769713743,-142092019720],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":10,"b":30,"real":[2852169189504,3043287057623],"imag":[-7062832554858,-6804737302745],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":10,"b":31,"real":[7104923107711,7335049740413],"imag":[39159810090799,39374948049758],"possible_edge":false,"coordinate_gap":39159810090799}
{"a":10,"b":32,"real":[-42500712843366,-42293221796491],"imag":[11772307979736,12012264923384],"possible_edge":false,"coordinate_gap":42293221796491}
{"a":10,"b":33,"real":[56453280533988,56620272204021],"imag":[-148258022078,148258022073],"possible_edge":false,"coordinate_gap":56453280533988}
{"a":10,"b":34,"real":[45259834980051,45475872117200],"imag":[-769722608480,-517899402271],"possible_edge":false,"coordinate_gap":45259834980051}
{"a":10,"b":35,"real":[30536985125371,30795616524112],"imag":[3705538541269,3887711263940],"possible_edge":false,"coordinate_gap":30536985125371}
{"a":10,"b":36,"real":[36765647971058,36981541876286],"imag":[27672041861608,27923699864738],"possible_edge":false,"coordinate_gap":36765647971058}
{"a":10,"b":37,"real":[5890732734317,6175385955484],"imag":[-39805091389600,-39627350570266],"possible_edge":false,"coordinate_gap":39627350570266}
{"a":10,"b":38,"real":[-1029796330144,-765522268438],"imag":[4621145655456,4832514082205],"possible_edge":false,"coordinate_gap":4621145655456}
{"a":10,"b":39,"real":[27729205954683,27927636901444],"imag":[829235141145,1053906258881],"possible_edge":false,"coordinate_gap":27729205954683}
{"a":10,"b":40,"real":[30078502889854,30278453213318],"imag":[21935368374413,22206173689044],"possible_edge":false,"coordinate_gap":30078502889854}
{"a":10,"b":41,"real":[6879431852360,7101119659363],"imag":[22523001813271,22746108013866],"possible_edge":false,"coordinate_gap":22523001813271}
{"a":10,"b":42,"real":[30443880229098,30723571810040],"imag":[-12434719603286,-12279134889654],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":10,"b":43,"real":[11747174428205,12041707433479],"imag":[-24697569486219,-24563682196006],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":10,"b":44,"real":[-19119092358858,-18826799236786],"imag":[38386898698123,38558693278457],"possible_edge":false,"coordinate_gap":38386898698123}
{"a":10,"b":45,"real":[-1351307603735,-1260712949049],"imag":[-789100885254,-452549874977],"possible_edge":false,"coordinate_gap":1260712949049}
{"a":10,"b":46,"real":[24563912692267,24844201820152],"imag":[-41955868403486,-41781502606006],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":10,"b":47,"real":[50860833547826,51087964443983],"imag":[-9127579820214,-8901007616470],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":11,"b":12,"real":[17662591835418,17894132044409],"imag":[-23172799958538,-22971690570993],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":11,"b":13,"real":[-41766085351021,-41539463120722],"imag":[16267443047860,16504423215204],"possible_edge":false,"coordinate_gap":41539463120722}
{"a":11,"b":14,"real":[33018919177530,33184318922179],"imag":[-11827772523242,-11558107070496],"possible_edge":false,"coordinate_gap":33018919177530}
{"a":11,"b":15,"real":[32192057049123,32470021686398],"imag":[35567583376665,35747797896140],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":11,"b":16,"real":[44410695500557,44731256091892],"imag":[-51376188836200,-51261125550124],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":11,"b":17,"real":[53624957715198,53805091873873],"imag":[39680657223424,39940293772090],"possible_edge":false,"coordinate_gap":53624957715198}
{"a":11,"b":18,"real":[9901579108502,10181050828134],"imag":[11571130807428,11740787390416],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":11,"b":19,"real":[6076758783992,6396532478776],"imag":[14931423232828,15049711238107],"possible_edge":false,"coordinate_gap":14931423232828}
{"a":11,"b":20,"real":[-13810908422217,-13533371168420],"imag":[-46604664824632,-46464579718134],"possible_edge":false,"coordinate_gap":46464579718134}
{"a":11,"b":21,"real":[-37701916041963,-37514526304691],"imag":[-38305234157895,-38078288583144],"possible_edge":false,"coordinate_gap":38078288583144}
{"a":11,"b":22,"real":[17235310308342,17422343711353],"imag":[7533713135686,7806619268178],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":11,"b":23,"real":[-22414888648778,-22185593686770],"imag":[44293379414268,44539682383133],"possible_edge":false,"coordinate_gap":44293379414268}
{"a":11,"b":24,"real":[27457339476368,27737267363488],"imag":[39797894354396,39971528974334],"possible_edge":false,"coordinate_gap":39797894354396}
{"a":11,"b":25,"real":[-128134404378,128169589763],"imag":[-93395947830,93395947829],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":26,"real":[57068026230749,57250938565591],"imag":[33987180571983,34261489490223],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":11,"b":27,"real":[47250519412895,47479207097273],"imag":[3780010752065,4025725313985],"possible_edge":false,"coordinate_gap":47250519412895}
{"a":11,"b":28,"real":[12150529437086,12399369227050],"imag":[-16015527051183,-15786699290171],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":11,"b":29,"real":[49292158825049,49462307573262],"imag":[27040462707717,27307069999996],"possible_edge":false,"coordinate_gap":49292158825049}
{"a":11,"b":30,"real":[695884642064,937293300299],"imag":[30589249064697,30801036648730],"possible_edge":false,"coordinate_gap":30589249064697}
{"a":11,"b":31,"real":[-79211419832,79246605217],"imag":[-150392132082,150392132081],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":32,"real":[-27791981138140,-27541653993365],"imag":[-21715153274819,-21504516062236],"possible_edge":false,"coordinate_gap":27541653993365}
{"a":11,"b":33,"real":[49391537790334,49628662746057],"imag":[-4446359811438,-4244784612913],"possible_edge":false,"coordinate_gap":49391537790334}
{"a":11,"b":34,"real":[47112483299134,47394277645660],"imag":[-25379636088843,-25221270698984],"possible_edge":false,"coordinate_gap":47112483299134}
{"a":11,"b":35,"real":[24541434398529,24771784340452],"imag":[-37457417050597,-37255598860751],"possible_edge":false,"coordinate_gap":37255598860751}
{"a":11,"b":36,"real":[40017405735128,40201503427926],"imag":[10167923820272,10392647187525],"possible_edge":false,"coordinate_gap":40017405735128}
{"a":11,"b":37,"real":[-16140082764720,-15924603558651],"imag":[-2687389657233,-2441064487337],"possible_edge":false,"coordinate_gap":15924603558651}
{"a":11,"b":38,"real":[22813707012292,23089050732463],"imag":[-1469760513300,-1350459838055],"possible_edge":false,"coordinate_gap":22813707012292}
{"a":11,"b":39,"real":[1316897309297,1598697506687],"imag":[41304469633109,41456021513787],"possible_edge":false,"coordinate_gap":41304469633109}
{"a":11,"b":40,"real":[10588041104979,10801210190630],"imag":[-6363820479933,-6116704951877],"possible_edge":false,"coordinate_gap":10588041104979}
{"a":11,"b":41,"real":[-11137453198140,-10891138936688],"imag":[-5761163910213,-5552482897163],"possible_edge":false,"coordinate_gap":10891138936688}
{"a":11,"b":42,"real":[41755346343987,42034959323176],"imag":[23627921300257,23766755623899],"possible_edge":false,"coordinate_gap":41755346343987}
{"a":11,"b":43,"real":[-21183123715972,-20929294806620],"imag":[-63569426662680,-63344853668942],"possible_edge":false,"coordinate_gap":63344853668942}
{"a":11,"b":44,"real":[-138264622586,138299807973],"imag":[-59758819119,59758819118],"possible_edge":true,"coordinate_gap":0}
{"a":11,"b":45,"real":[19097473167772,19274371907382],"imag":[-6084120775938,-5818928223359],"possible_edge":false,"coordinate_gap":19097473167772}
{"a":11,"b":46,"real":[46575265987179,46809578397127],"imag":[-1337870533927,-1134011215442],"possible_edge":false,"coordinate_gap":46575265987179}
{"a":11,"b":47,"real":[64891389823661,65079167537352],"imag":[14305309841236,14580034183016],"possible_edge":false,"coordinate_gap":64891389823661}
{"a":12,"b":13,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":12,"b":14,"real":[10368574520390,10645309116817],"imag":[-26232422780109,-26068441972865],"possible_edge":false,"coordinate_gap":26068441972865}
{"a":12,"b":15,"real":[8721262977873,8906726258270],"imag":[-10273405897492,-10010612236113],"possible_edge":false,"coordinate_gap":10010612236113}
{"a":12,"b":16,"real":[71357056845955,71611471357449],"imag":[-2415108811303,-2199540201401],"possible_edge":false,"coordinate_gap":71357056845955}
{"a":12,"b":17,"real":[-16825281344417,-16539791683757],"imag":[-2921410385943,-2784311302666],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":12,"b":18,"real":[-55925421766,55960607153],"imag":[-151056314547,151056314550],"possible_edge":true,"coordinate_gap":0}
{"a":12,"b":19,"real":[-16735711386901,-16581066034660],"imag":[-5358988378926,-5086225322843],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":12,"b":20,"real":[5086596153289,5302268945719],"imag":[-18078819956032,-17854208023807],"possible_edge":false,"coordinate_gap":17854208023807}
{"a":12,"b":21,"real":[11369217282984,11608485000553],"imag":[10415926456664,10592346130903],"possible_edge":false,"coordinate_gap":11369217282984}
{"a":12,"b":22,"real":[31242373305245,31480346280463],"imag":[-59618861925559,-59367461910989],"possible_edge":false,"coordinate_gap":59367461910989}
{"a":12,"b":23,"real":[-45407441315550,-45233240035320],"imag":[-8982718829676,-8731068377014],"possible_edge":false,"coordinate_gap":45233240035320}
{"a":12,"b":24,"real":[28345764689043,28618266045315],"imag":[-41810230323928,-41625646963616],"possible_edge":false,"coordinate_gap":41625646963616}
{"a":12,"b":25,"real":[1316897309296,1598697506686],"imag":[-41456021513786,-41304469633108],"possible_edge":false,"coordinate_gap":41304469633108}
{"a":12,"b":26,"real":[3338157629483,3507581688564],"imag":[15303535630551,15597032174716],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":12,"b":27,"real":[60542131786050,60702838966888],"imag":[4214220025105,4522102026321],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":12,"b":28,"real":[14339621932899,14525408120699],"imag":[13089620362704,13332503371586],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":12,"b":29,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":12,"b":30,"real":[21573628616700,21824251024967],"imag":[15359447901384,15576191871567],"possible_edge":false,"coordinate_gap":21573628616700}
{"a":12,"b":31,"real":[43716893707551,43926338972799],"imag":[-11106106148170,-10860819533918],"possible_edge":false,"coordinate_gap":43716893707551}
{"a":12,"b":32,"real":[53780876742177,54054938616605],"imag":[25146095319796,25319807114370],"possible_edge":false,"coordinate_gap":53780876742177}
{"a":12,"b":33,"real":[27729205954684,27927636901444],"imag":[-1053906258881,-829235141145],"possible_edge":false,"coordinate_gap":27729205954684}
{"a":12,"b":34,"real":[25771426718057,26016168928857],"imag":[-24192533594388,-23998369321651],"possible_edge":false,"coordinate_gap":25771426718057}
{"a":12,"b":35,"real":[31928636899416,32140509381308],"imag":[19531749093397,19752877254379],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":12,"b":36,"real":[53937366626171,54194397730628],"imag":[15804013360231,16007336281616],"possible_edge":false,"coordinate_gap":53937366626171}
{"a":12,"b":37,"real":[-7145193108979,-6844006342575],"imag":[-40179689767517,-40065411899335],"possible_edge":false,"coordinate_gap":40065411899335}
{"a":12,"b":38,"real":[-30596589323681,-30373690913005],"imag":[55618213986086,55830837629419],"possible_edge":false,"coordinate_gap":55618213986086}
{"a":12,"b":39,"real":[-28554352250883,-28318646087922],"imag":[-92057463109,92057463112],"possible_edge":false,"coordinate_gap":28318646087922}
{"a":12,"b":40,"real":[-13918148654870,-13683188969994],"imag":[5994749963527,6220283554763],"possible_edge":false,"coordinate_gap":13683188969994}
{"a":12,"b":41,"real":[66232655425611,66418044417270],"imag":[1839400340824,2074717132331],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":12,"b":42,"real":[31359651402901,31653410558865],"imag":[-10106645127911,-9959812152675],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":12,"b":43,"real":[53872528590940,54065642762557],"imag":[-9796518960852,-9554278564096],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":12,"b":44,"real":[51474619085626,51725980804940],"imag":[836303644450,1042890074010],"possible_edge":false,"coordinate_gap":51474619085626}
{"a":12,"b":45,"real":[25137343155301,25384236340376],"imag":[28550816336914,28747690776613],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":12,"b":46,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":12,"b":47,"real":[6160426141892,6379717557886],"imag":[-19751441763217,-19564764506859],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":13,"b":14,"real":[-12367398590205,-12202829804533],"imag":[-41270079883237,-41014198116460],"possible_edge":false,"coordinate_gap":41014198116460}
{"a":13,"b":15,"real":[20768197039807,20981445521001],"imag":[-13517051681142,-13285221531306],"possible_edge":false,"coordinate_gap":20768197039807}
{"a":13,"b":16,"real":[5493921785922,5748343090798],"imag":[30290534554956,30479111639129],"possible_edge":false,"coordinate_gap":30290534554956}
{"a":13,"b":17,"real":[-1212794733350,-955880084916],"imag":[-63653389181608,-63489083222820],"possible_edge":false,"coordinate_gap":63489083222820}
{"a":13,"b":18,"real":[36701838005226,36865015593316],"imag":[-19825398567147,-19522584558698],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":13,"b":19,"real":[39092037472177,39332964456334],"imag":[-28838412419092,-28630120183795],"possible_edge":false,"coordinate_gap":39092037472177}
{"a":13,"b":20,"real":[1972659099408,2188787288090],"imag":[9731278697651,9963973448409],"possible_edge":false,"coordinate_gap":9731278697651}
{"a":13,"b":21,"real":[48151361411192,48361633400919],"imag":[25899474689017,26161474442119],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":13,"b":22,"real":[48541925558778,48775650261793],"imag":[-37632816497460,-37395383379946],"possible_edge":false,"coordinate_gap":48541925558778}
{"a":13,"b":23,"real":[48562904586513,48832583595908],"imag":[-33388771897136,-33245760885121],"possible_edge":false,"coordinate_gap":48562904586513}
{"a":13,"b":24,"real":[24893963004241,25132803578758],"imag":[-36083486726686,-35838944129237],"possible_edge":false,"coordinate_gap":35838944129237}
{"a":13,"b":25,"real":[19097473167774,19274371907383],"imag":[5818928223360,6084120775938],"possible_edge":false,"coordinate_gap":19097473167774}
{"a":13,"b":26,"real":[22379707099312,22602176156657],"imag":[-17115537476902,-16878431615598],"possible_edge":false,"coordinate_gap":22379707099312}
{"a":13,"b":27,"real":[-20769881079510,-20516614445150],"imag":[17836515683944,18052172593550],"possible_edge":false,"coordinate_gap":20516614445150}
{"a":13,"b":28,"real":[36090100897781,36314304118142],"imag":[51410470946526,51612455347874],"possible_edge":false,"coordinate_gap":51410470946526}
{"a":13,"b":29,"real":[2111925795996,2353279340067],"imag":[-60432377421867,-60244228587011],"possible_edge":false,"coordinate_gap":60244228587011}
{"a":13,"b":30,"real":[54460220889232,54595864591407],"imag":[18381548861389,18655848005591],"possible_edge":false,"coordinate_gap":54460220889232}
{"a":13,"b":31,"real":[33713390290549,33961175779846],"imag":[-482115950856,-281032094386],"possible_edge":false,"coordinate_gap":33713390290549}
{"a":13,"b":32,"real":[53090950198754,53306128417744],"imag":[18586900303277,18823433320806],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":13,"b":33,"real":[-1351307603735,-1260712949050],"imag":[452549874979,789100885256],"possible_edge":false,"coordinate_gap":1260712949050}
{"a":13,"b":34,"real":[-16825281344417,-16539791683757],"imag":[-2921410385943,-2784311302666],"possible_edge":false,"coordinate_gap":16539791683757}
{"a":13,"b":35,"real":[-20699696364158,-20470687252792],"imag":[14367069368242,14567454578757],"possible_edge":false,"coordinate_gap":20470687252792}
{"a":13,"b":36,"real":[16989006475208,17294863140259],"imag":[9355971458800,9510320202382],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":13,"b":37,"real":[51687855370164,51954699242885],"imag":[-865142970479,-719822225942],"possible_edge":false,"coordinate_gap":51687855370164}
{"a":13,"b":38,"real":[-23470084205005,-23242051797888],"imag":[-6068203124048,-5827745612102],"possible_edge":false,"coordinate_gap":23242051797888}
{"a":13,"b":39,"real":[25137343155300,25384236340375],"imag":[-28747690776613,-28550816336914],"possible_edge":false,"coordinate_gap":28550816336914}
{"a":13,"b":40,"real":[-14579545488733,-14438067871175],"imag":[-1284998414023,-1016864155228],"possible_edge":false,"coordinate_gap":14438067871175}
{"a":13,"b":41,"real":[34841913332760,35029594617978],"imag":[36529575303665,36743403414035],"possible_edge":false,"coordinate_gap":36529575303665}
{"a":13,"b":42,"real":[45858833127674,46113337882749],"imag":[-7412007344304,-7214533696307],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":13,"b":43,"real":[28362111938957,28637664568004],"imag":[68818690767004,68939843285423],"possible_edge":false,"coordinate_gap":68818690767004}
{"a":13,"b":44,"real":[42387492373208,42637496487146],"imag":[-17117299480086,-16889483766096],"possible_edge":false,"coordinate_gap":42387492373208}
{"a":13,"b":45,"real":[-2887328877836,-2825307679715],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825307679715}
{"a":13,"b":46,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":13,"b":47,"real":[-4651132310542,-4387431320335],"imag":[-25043398644204,-24849174833911],"possible_edge":false,"coordinate_gap":24849174833911}
{"a":14,"b":15,"real":[4883686556708,5202982534174],"imag":[-20995952966936,-20861774243213],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":14,"b":16,"real":[42469820696160,42678008787068],"imag":[11122321499653,11362969500384],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":14,"b":17,"real":[34841913332760,35029594617978],"imag":[36529575303665,36743403414035],"possible_edge":false,"coordinate_gap":36529575303665}
{"a":14,"b":18,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":14,"b":19,"real":[3189053009397,3509139693439],"imag":[11800210178622,11925164004889],"possible_edge":false,"coordinate_gap":11800210178622}
{"a":14,"b":20,"real":[51184461290090,51489982598814],"imag":[-42345223195769,-42210242861951],"possible_edge":false,"coordinate_gap":51184461290090}
{"a":14,"b":21,"real":[4376528559551,4540329339079],"imag":[-14568756395096,-14267603764043],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":14,"b":22,"real":[53378276595333,53653134666841],"imag":[29259177584948,29447711537155],"possible_edge":false,"coordinate_gap":53378276595333}
{"a":14,"b":23,"real":[-3412581075874,-3232153842277],"imag":[-5848401114142,-5599202492692],"possible_edge":false,"coordinate_gap":5599202492692}
{"a":14,"b":24,"real":[24094437315404,24353611547556],"imag":[9722739631494,9950871856841],"possible_edge":false,"coordinate_gap":24094437315404}
{"a":14,"b":25,"real":[695884642061,937293300296],"imag":[-30801036648729,-30589249064696],"possible_edge":false,"coordinate_gap":30589249064696}
{"a":14,"b":26,"real":[-13912501709426,-13629105955536],"imag":[36670007243215,36822696148320],"possible_edge":false,"coordinate_gap":36670007243215}
{"a":14,"b":27,"real":[32852329509238,33141156942815],"imag":[-17665909733745,-17495125873208],"possible_edge":false,"coordinate_gap":32852329509238}
{"a":14,"b":28,"real":[-46124839112102,-45945508098143],"imag":[-2661813793289,-2407304005095],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":14,"b":29,"real":[65716175582058,65949266222267],"imag":[10783746651338,10976709058299],"possible_edge":false,"coordinate_gap":65716175582058}
{"a":14,"b":30,"real":[-61918466178752,-61813594962689],"imag":[-158916615059,158916615064],"possible_edge":false,"coordinate_gap":61813594962689}
{"a":14,"b":31,"real":[16705667473410,16958208275248],"imag":[29817355686024,30040423345607],"possible_edge":false,"coordinate_gap":29817355686024}
{"a":14,"b":32,"real":[18166461296743,18401973266639],"imag":[28541906553280,28743922160573],"possible_edge":false,"coordinate_gap":28541906553280}
{"a":14,"b":33,"real":[2852169189503,3043287057622],"imag":[6804737302745,7062832554858],"possible_edge":false,"coordinate_gap":6804737302745}
{"a":14,"b":34,"real":[66232655425611,66418044417270],"imag":[1839400340824,2074717132331],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":14,"b":35,"real":[56217654098424,56412635008094],"imag":[2804918284939,3050869708080],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":14,"b":36,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":14,"b":37,"real":[26591081310209,26758654774278],"imag":[-383769713743,-142092019720],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":14,"b":38,"real":[15737640804676,16031365697806],"imag":[-41605017652528,-41467483489894],"possible_edge":false,"coordinate_gap":41467483489894}
{"a":14,"b":39,"real":[21573628616699,21824251024966],"imag":[-15576191871567,-15359447901384],"possible_edge":false,"coordinate_gap":21573628616699}
{"a":14,"b":40,"real":[23908059967076,24014065234999],"imag":[-25203538455203,-24896647323557],"possible_edge":false,"coordinate_gap":24896647323557}
{"a":14,"b":41,"real":[-22635113339102,-22344947488387],"imag":[-12623567221860,-12463238132010],"possible_edge":false,"coordinate_gap":22344947488387}
{"a":14,"b":42,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":14,"b":43,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":14,"b":44,"real":[43787505166881,44093669246152],"imag":[55969467507025,56110381965422],"possible_edge":false,"coordinate_gap":55969467507025}
{"a":14,"b":45,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":14,"b":46,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":14,"b":47,"real":[31690066794493,31909274252276],"imag":[-18397478797986,-18153110879682],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":15,"b":16,"real":[18986271188184,19200938052732],"imag":[-27020201557316,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":15,"b":17,"real":[-4651132310541,-4387431320334],"imag":[-25043398644205,-24849174833912],"possible_edge":false,"coordinate_gap":24849174833912}
{"a":15,"b":18,"real":[17604798515156,17851393172343],"imag":[-6066717011242,-5848526031863],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":15,"b":19,"real":[5032855554646,5125928253852],"imag":[479082333771,809368735671],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":15,"b":20,"real":[-40363489562,40398674947],"imag":[-169945197385,169945197382],"possible_edge":true,"coordinate_gap":0}
{"a":15,"b":21,"real":[10612820991223,10894611405101],"imag":[-11696476648837,-11522947389353],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":15,"b":22,"real":[53097710675882,53263440291744],"imag":[-141545611355,141545611355],"possible_edge":false,"coordinate_gap":53097710675882}
{"a":15,"b":23,"real":[36863324250603,37069300546993],"imag":[17810193392124,18012174333898],"possible_edge":false,"coordinate_gap":36863324250603}
{"a":15,"b":24,"real":[60639953247437,60824370858047],"imag":[-6734361367991,-6448835979157],"possible_edge":false,"coordinate_gap":60639953247437}
{"a":15,"b":25,"real":[17235310308342,17422343711352],"imag":[-7806619268179,-7533713135687],"possible_edge":false,"coordinate_gap":17235310308342}
{"a":15,"b":26,"real":[36376524688225,36549451437750],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":15,"b":27,"real":[30971734179223,31185311032525],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":15,"b":28,"real":[-1837419624426,-1607264427397],"imag":[-3962736115399,-3715802687440],"possible_edge":false,"coordinate_gap":3715802687440}
{"a":15,"b":29,"real":[24094437315404,24353611547556],"imag":[9722739631494,9950871856841],"possible_edge":false,"coordinate_gap":24094437315404}
{"a":15,"b":30,"real":[53378276595330,53653134666837],"imag":[-29447711537156,-29259177584949],"possible_edge":false,"coordinate_gap":53378276595330}
{"a":15,"b":31,"real":[-36681530701034,-36482133007762],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007762}
{"a":15,"b":32,"real":[-25449696732386,-25233791178601],"imag":[31645017874232,31889081200829],"possible_edge":false,"coordinate_gap":31645017874232}
{"a":15,"b":33,"real":[9547290009697,9752186492370],"imag":[-6678204734331,-6461452857833],"possible_edge":false,"coordinate_gap":9547290009697}
{"a":15,"b":34,"real":[6160426141893,6379717557887],"imag":[-19751441763217,-19564764506859],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":15,"b":35,"real":[-33393785391212,-33177006597053],"imag":[32440435861925,32683471302080],"possible_edge":false,"coordinate_gap":33177006597053}
{"a":15,"b":36,"real":[-14176002900525,-13889177085525],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":15,"b":37,"real":[46987032250323,47265007723347],"imag":[34076394224279,34231956969133],"possible_edge":false,"coordinate_gap":46987032250323}
{"a":15,"b":38,"real":[1616120880553,1714568601275],"imag":[-10660002677482,-10326413945668],"possible_edge":false,"coordinate_gap":10326413945668}
{"a":15,"b":39,"real":[31242373305246,31480346280464],"imag":[59367461910988,59618861925557],"possible_edge":false,"coordinate_gap":59367461910988}
{"a":15,"b":40,"real":[-32340920519512,-32114952382592],"imag":[-22489106978756,-22289826212821],"possible_edge":false,"coordinate_gap":32114952382592}
{"a":15,"b":41,"real":[31690066794493,31909274252276],"imag":[-18397478797985,-18153110879681],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":15,"b":42,"real":[21497085403185,21681867342374],"imag":[-7279981096224,-7006117932982],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":15,"b":43,"real":[-26524700669055,-26359888744308],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744308}
{"a":15,"b":44,"real":[-34925726446051,-34805270325553],"imag":[1436256740941,1762748041649],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":15,"b":45,"real":[48541925558779,48775650261795],"imag":[37395383379945,37632816497460],"possible_edge":false,"coordinate_gap":48541925558779}
{"a":15,"b":46,"real":[-933009592401,-772993772979],"imag":[9887719144685,10169930764526],"possible_edge":false,"coordinate_gap":9887719144685}
{"a":15,"b":47,"real":[76776890827715,76944069866017],"imag":[-17259078673966,-16990151888405],"possible_edge":false,"coordinate_gap":76776890827715}
{"a":16,"b":17,"real":[-20769881079509,-20516614445150],"imag":[17836515683943,18052172593549],"possible_edge":false,"coordinate_gap":20516614445150}
{"a":16,"b":18,"real":[34415682471246,34631166833057],"imag":[21473039903447,21741753052772],"possible_edge":false,"coordinate_gap":34415682471246}
{"a":16,"b":19,"real":[-32899900720184,-32683353410873],"imag":[-23337553870969,-23072896518469],"possible_edge":false,"coordinate_gap":32683353410873}
{"a":16,"b":20,"real":[22224850056034,22439834416190],"imag":[-53868455802622,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":16,"b":21,"real":[29714348482296,29960056357928],"imag":[-34274707897060,-34088934109184],"possible_edge":false,"coordinate_gap":34088934109184}
{"a":16,"b":22,"real":[36863324250604,37069300546994],"imag":[-18012174333901,-17810193392126],"possible_edge":false,"coordinate_gap":36863324250604}
{"a":16,"b":23,"real":[-56620237018636,-56453245348603],"imag":[-148258022074,148258022077],"possible_edge":false,"coordinate_gap":56453245348603}
{"a":16,"b":24,"real":[5032855554646,5125928253852],"imag":[479082333771,809368735671],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":16,"b":25,"real":[-22414888648780,-22185593686772],"imag":[-44539682383132,-44293379414266],"possible_edge":false,"coordinate_gap":44293379414266}
{"a":16,"b":26,"real":[20428162322460,20684304586752],"imag":[47412091709797,47605506026762],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":16,"b":27,"real":[56260498587563,56480182612217],"imag":[22802810065439,23021044721824],"possible_edge":false,"coordinate_gap":56260498587563}
{"a":16,"b":28,"real":[-1034126612015,-876601208699],"imag":[-1237956109321,-933118710175],"possible_edge":false,"coordinate_gap":933118710175}
{"a":16,"b":29,"real":[3189053009397,3509139693439],"imag":[11800210178622,11925164004889],"possible_edge":false,"coordinate_gap":11800210178622}
{"a":16,"b":30,"real":[-3412581075874,-3232153842277],"imag":[5599202492694,5848401114144],"possible_edge":false,"coordinate_gap":5599202492694}
{"a":16,"b":31,"real":[29509196371293,29743780459062],"imag":[-26883288820770,-26645321245805],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":16,"b":32,"real":[31927722840544,32187564366436],"imag":[-10529697840187,-10305738174172],"possible_edge":false,"coordinate_gap":31927722840544}
{"a":16,"b":33,"real":[-4340590760224,-4088723050789],"imag":[2491716217417,2709502402114],"possible_edge":false,"coordinate_gap":4088723050789}
{"a":16,"b":34,"real":[60542131786050,60702838966887],"imag":[4214220025104,4522102026320],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":16,"b":35,"real":[23059734624986,23209894451671],"imag":[16703491186633,16993386094894],"possible_edge":false,"coordinate_gap":23059734624986}
{"a":16,"b":36,"real":[26977102137931,27207935306129],"imag":[-6531505645443,-6321972027632],"possible_edge":false,"coordinate_gap":26977102137931}
{"a":16,"b":37,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":16,"b":38,"real":[-4563755983155,-4424318188712],"imag":[1566924232666,1869405451291],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":16,"b":39,"real":[-45407441315549,-45233240035320],"imag":[8731068377016,8982718829677],"possible_edge":false,"coordinate_gap":45233240035320}
{"a":16,"b":40,"real":[-6753959952603,-6532651201424],"imag":[-22850147500084,-22627432158955],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":16,"b":41,"real":[32852329509239,33141156942816],"imag":[-17665909733744,-17495125873207],"possible_edge":false,"coordinate_gap":32852329509239}
{"a":16,"b":42,"real":[31235620624419,31314262546304],"imag":[12051267474220,12382863294603],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":16,"b":43,"real":[34850641777448,35079508416860],"imag":[-36306059293878,-36096056185060],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":16,"b":44,"real":[42634351471855,42774815223682],"imag":[-4208830512586,-3903285035427],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":16,"b":45,"real":[48562904586514,48832583595909],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586514}
{"a":16,"b":46,"real":[-2406973817798,-2199869180863],"imag":[51675498314020,51876676961225],"possible_edge":false,"coordinate_gap":51675498314020}
{"a":16,"b":47,"real":[30971734179222,31185311032523],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179222}
{"a":17,"b":18,"real":[16989006475208,17294863140259],"imag":[-9510320202381,-9355971458799],"possible_edge":false,"coordinate_gap":16989006475208}
{"a":17,"b":19,"real":[48562904586514,48832583595909],"imag":[33245760885120,33388771897135],"possible_edge":false,"coordinate_gap":48562904586514}
{"a":17,"b":20,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":17,"b":21,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":17,"b":22,"real":[24893963004243,25132803578759],"imag":[35838944129237,36083486726687],"possible_edge":false,"coordinate_gap":35838944129237}
{"a":17,"b":23,"real":[39092037472179,39332964456337],"imag":[28630120183795,28838412419092],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":17,"b":24,"real":[48541925558779,48775650261795],"imag":[37395383379945,37632816497460],"possible_edge":false,"coordinate_gap":48541925558779}
{"a":17,"b":25,"real":[37376222451673,37605732852072],"imag":[27743417160371,27975010212588],"possible_edge":false,"coordinate_gap":37376222451673}
{"a":17,"b":26,"real":[45858833127674,46113337882749],"imag":[7214533696306,7412007344303],"possible_edge":false,"coordinate_gap":45858833127674}
{"a":17,"b":27,"real":[5493921785919,5748343090795],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":17,"b":28,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":17,"b":29,"real":[54460220889231,54595864591406],"imag":[-18655848005593,-18381548861391],"possible_edge":false,"coordinate_gap":54460220889231}
{"a":17,"b":30,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":17,"b":31,"real":[42387492373209,42637496487148],"imag":[16889483766096,17117299480087],"possible_edge":false,"coordinate_gap":42387492373209}
{"a":17,"b":32,"real":[-14579545488731,-14438067871173],"imag":[1016864155229,1284998414024],"possible_edge":false,"coordinate_gap":14438067871173}
{"a":17,"b":33,"real":[51687855370163,51954699242884],"imag":[719822225941,865142970478],"possible_edge":false,"coordinate_gap":51687855370163}
{"a":17,"b":34,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":17,"b":35,"real":[28362111938953,28637664568000],"imag":[-68939843285424,-68818690767005],"possible_edge":false,"coordinate_gap":68818690767005}
{"a":17,"b":36,"real":[36701838005226,36865015593316],"imag":[19522584558697,19825398567146],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":17,"b":37,"real":[-1351307603735,-1260712949049],"imag":[-789100885254,-452549874977],"possible_edge":false,"coordinate_gap":1260712949049}
{"a":17,"b":38,"real":[20005760057129,20275962317251],"imag":[-20845379625580,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":17,"b":39,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":17,"b":40,"real":[53090950198754,53306128417746],"imag":[-18823433320809,-18586900303279],"possible_edge":false,"coordinate_gap":53090950198754}
{"a":17,"b":41,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":17,"b":42,"real":[22379707099313,22602176156658],"imag":[16878431615598,17115537476902],"possible_edge":false,"coordinate_gap":22379707099313}
{"a":17,"b":43,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":17,"b":44,"real":[33713390290547,33961175779845],"imag":[281032094383,482115950854],"possible_edge":false,"coordinate_gap":33713390290547}
{"a":17,"b":45,"real":[-26291977690825,-26033171817144],"imag":[-38072322610101,-37897303323302],"possible_edge":false,"coordinate_gap":37897303323302}
{"a":17,"b":46,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":17,"b":47,"real":[20768197039808,20981445521002],"imag":[13285221531304,13517051681140],"possible_edge":false,"coordinate_gap":20768197039808}
{"a":18,"b":19,"real":[-25891643496936,-25678473922617],"imag":[-8352477660053,-8123126059318],"possible_edge":false,"coordinate_gap":25678473922617}
{"a":18,"b":20,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":18,"b":21,"real":[28318681273309,28554387436270],"imag":[-92057463111,92057463110],"possible_edge":false,"coordinate_gap":28318681273309}
{"a":18,"b":22,"real":[10612820991225,10894611405103],"imag":[11522947389353,11696476648837],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":18,"b":23,"real":[29714348482297,29960056357930],"imag":[34088934109183,34274707897060],"possible_edge":false,"coordinate_gap":34088934109183}
{"a":18,"b":24,"real":[-9084138365391,-8866638754476],"imag":[31713460191968,31934531856016],"possible_edge":false,"coordinate_gap":31713460191968}
{"a":18,"b":25,"real":[-37701916041962,-37514526304690],"imag":[38078288583147,38305234157898],"possible_edge":false,"coordinate_gap":38078288583147}
{"a":18,"b":26,"real":[66644832404892,66885676294886],"imag":[7987103993645,8183796539371],"possible_edge":false,"coordinate_gap":66644832404892}
{"a":18,"b":27,"real":[26977102137930,27207935306129],"imag":[-6531505645444,-6321972027633],"possible_edge":false,"coordinate_gap":26977102137930}
{"a":18,"b":28,"real":[7953846874570,8151201846370],"imag":[14761190253146,15011577944618],"possible_edge":false,"coordinate_gap":14761190253146}
{"a":18,"b":29,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":18,"b":30,"real":[4376528559550,4540329339078],"imag":[14267603764043,14568756395096],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":18,"b":31,"real":[40695821374897,40970663461987],"imag":[-330340224674,-187743673350],"possible_edge":false,"coordinate_gap":40695821374897}
{"a":18,"b":32,"real":[28379757673155,28631082251990],"imag":[-20272699977280,-20093869471520],"possible_edge":false,"coordinate_gap":28379757673155}
{"a":18,"b":33,"real":[-57405016244881,-57249565282061],"imag":[20042733676864,20342411993915],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":18,"b":34,"real":[53937366626171,54194397730628],"imag":[15804013360231,16007336281616],"possible_edge":false,"coordinate_gap":53937366626171}
{"a":18,"b":35,"real":[14443962937161,14684795496711],"imag":[22525539038028,22760014642008],"possible_edge":false,"coordinate_gap":22525539038028}
{"a":18,"b":36,"real":[-8857073495447,-8584112455540],"imag":[-34366320015935,-34191053594007],"possible_edge":false,"coordinate_gap":34191053594007}
{"a":18,"b":37,"real":[45898153790528,46204627024887],"imag":[54664218064894,54781502041058],"possible_edge":false,"coordinate_gap":54664218064894}
{"a":18,"b":38,"real":[13545632207249,13778020172772],"imag":[-49885834595212,-49649598938229],"possible_edge":false,"coordinate_gap":49649598938229}
{"a":18,"b":39,"real":[11369217282982,11608485000551],"imag":[-10592346130902,-10415926456663],"possible_edge":false,"coordinate_gap":11369217282982}
{"a":18,"b":40,"real":[25803881109831,26026965188546],"imag":[6082065200702,6325767985752],"possible_edge":false,"coordinate_gap":25803881109831}
{"a":18,"b":41,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":18,"b":42,"real":[40616132439673,40870873432877],"imag":[-29959212458966,-29759442427714],"possible_edge":false,"coordinate_gap":40616132439673}
{"a":18,"b":43,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":18,"b":44,"real":[61939081318419,62186964706946],"imag":[-13627464362976,-13409860323969],"possible_edge":false,"coordinate_gap":61939081318419}
{"a":18,"b":45,"real":[48151361411192,48361633400919],"imag":[-26161474442120,-25899474689018],"possible_edge":false,"coordinate_gap":48151361411192}
{"a":18,"b":46,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":18,"b":47,"real":[-14176002900526,-13889177085526],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":19,"b":20,"real":[31235620624419,31314262546304],"imag":[-12382863294604,-12051267474221],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":19,"b":21,"real":[26977102137931,27207935306129],"imag":[6321972027631,6531505645442],"possible_edge":false,"coordinate_gap":26977102137931}
{"a":19,"b":22,"real":[30971734179223,31185311032524],"imag":[-4732203015524,-4456415895551],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":19,"b":23,"real":[56260498587562,56480182612216],"imag":[-23021044721826,-22802810065441],"possible_edge":false,"coordinate_gap":56260498587562}
{"a":19,"b":24,"real":[18986271188184,19200938052732],"imag":[-27020201557316,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":19,"b":25,"real":[47250519412894,47479207097272],"imag":[-4025725313985,-3780010752065],"possible_edge":false,"coordinate_gap":47250519412894}
{"a":19,"b":26,"real":[-3271649772078,-3059900744568],"imag":[11099640656261,11373193070334],"possible_edge":false,"coordinate_gap":11099640656261}
{"a":19,"b":27,"real":[-56620237018636,-56453245348603],"imag":[-148258022072,148258022079],"possible_edge":false,"coordinate_gap":56453245348603}
{"a":19,"b":28,"real":[34850641777451,35079508416863],"imag":[36096056185060,36306059293878],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":19,"b":29,"real":[42469820696160,42678008787068],"imag":[11122321499653,11362969500384],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":19,"b":30,"real":[32852329509240,33141156942817],"imag":[17495125873207,17665909733744],"possible_edge":false,"coordinate_gap":32852329509240}
{"a":19,"b":31,"real":[-6927267878018,-6690935036413],"imag":[14559024219618,14799582712535],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":19,"b":32,"real":[26590972653880,26760567336190],"imag":[-265550684092,-24366181061],"possible_edge":false,"coordinate_gap":26590972653880}
{"a":19,"b":33,"real":[67580572302419,67756611055074],"imag":[-26404245216934,-26191391721481],"possible_edge":false,"coordinate_gap":67580572302419}
{"a":19,"b":34,"real":[-45407441315550,-45233240035321],"imag":[-8982718829675,-8731068377014],"possible_edge":false,"coordinate_gap":45233240035321}
{"a":19,"b":35,"real":[-2406973817800,-2199869180865],"imag":[-51876676961224,-51675498314019],"possible_edge":false,"coordinate_gap":51675498314019}
{"a":19,"b":36,"real":[29714348482298,29960056357930],"imag":[34088934109183,34274707897059],"possible_edge":false,"coordinate_gap":34088934109183}
{"a":19,"b":37,"real":[10620102998256,10882731180140],"imag":[-17507423597561,-17341151387796],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":19,"b":38,"real":[42634351471856,42774815223683],"imag":[3903285035425,4208830512584],"possible_edge":false,"coordinate_gap":42634351471856}
{"a":19,"b":39,"real":[60542131786050,60702838966887],"imag":[-4522102026323,-4214220025107],"possible_edge":false,"coordinate_gap":60542131786050}
{"a":19,"b":40,"real":[4843766013264,5081244602678],"imag":[-5767329546435,-5571128439551],"possible_edge":false,"coordinate_gap":5571128439551}
{"a":19,"b":41,"real":[-3412581075874,-3232153842277],"imag":[-5848401114143,-5599202492693],"possible_edge":false,"coordinate_gap":5599202492693}
{"a":19,"b":42,"real":[22224850056036,22439834416192],"imag":[53623575828376,53868455802621],"possible_edge":false,"coordinate_gap":53623575828376}
{"a":19,"b":43,"real":[-1034126612015,-876601208699],"imag":[933118710176,1237956109322],"possible_edge":false,"coordinate_gap":933118710176}
{"a":19,"b":44,"real":[-4563755983156,-4424318188713],"imag":[-1869405451289,-1566924232664],"possible_edge":false,"coordinate_gap":4424318188713}
{"a":19,"b":45,"real":[-20769881079510,-20516614445151],"imag":[-18052172593547,-17836515683941],"possible_edge":false,"coordinate_gap":20516614445151}
{"a":19,"b":46,"real":[23059734624985,23209894451670],"imag":[-16993386094894,-16703491186633],"possible_edge":false,"coordinate_gap":23059734624985}
{"a":19,"b":47,"real":[36863324250605,37069300546995],"imag":[17810193392124,18012174333899],"possible_edge":false,"coordinate_gap":36863324250605}
{"a":20,"b":21,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":20,"b":22,"real":[36376524688225,36549451437749],"imag":[43076665816180,43368996893521],"possible_edge":false,"coordinate_gap":43076665816180}
{"a":20,"b":23,"real":[20428162322458,20684304586750],"imag":[-47605506026761,-47412091709797],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":20,"b":24,"real":[21497085403185,21681867342374],"imag":[-7279981096224,-7006117932982],"possible_edge":false,"coordinate_gap":21497085403185}
{"a":20,"b":25,"real":[57068026230749,57250938565590],"imag":[-34261489490224,-33987180571984],"possible_edge":false,"coordinate_gap":57068026230749}
{"a":20,"b":26,"real":[-53263405106359,-53097675490496],"imag":[-141545611354,141545611357],"possible_edge":false,"coordinate_gap":53097675490496}
{"a":20,"b":27,"real":[-3271649772080,-3059900744569],"imag":[-11373193070331,-11099640656258],"possible_edge":false,"coordinate_gap":11099640656258}
{"a":20,"b":28,"real":[-17438766843542,-17231072251001],"imag":[-18629153812420,-18370348490407],"possible_edge":false,"coordinate_gap":18370348490407}
{"a":20,"b":29,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":20,"b":30,"real":[-13912501709427,-13629105955537],"imag":[-36822696148318,-36670007243213],"possible_edge":false,"coordinate_gap":36670007243213}
{"a":20,"b":31,"real":[11900915380188,12101109202602],"imag":[-21684084073635,-21418554475488],"possible_edge":false,"coordinate_gap":21418554475488}
{"a":20,"b":32,"real":[24881977348472,25112779234270],"imag":[7558729982575,7764094807040],"possible_edge":false,"coordinate_gap":24881977348472}
{"a":20,"b":33,"real":[26654757016352,26857019315788],"imag":[16359219070957,16571276886651],"possible_edge":false,"coordinate_gap":26654757016352}
{"a":20,"b":34,"real":[27986741803336,28179808973918],"imag":[12993306094824,13210794952666],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":20,"b":35,"real":[43689995149484,43878138509256],"imag":[1233214549079,1476155483927],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":20,"b":36,"real":[-19563856744921,-19311552636032],"imag":[6846641914499,6999461828146],"possible_edge":false,"coordinate_gap":19311552636032}
{"a":20,"b":37,"real":[30443880229098,30723571810040],"imag":[-12434719603286,-12279134889654],"possible_edge":false,"coordinate_gap":30443880229098}
{"a":20,"b":38,"real":[33554334103713,33652269563561],"imag":[-9599720646376,-9266578357881],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":20,"b":39,"real":[3338157629482,3507581688563],"imag":[-15597032174716,-15303535630551],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":20,"b":40,"real":[41491915158861,41746791750712],"imag":[-44743604866601,-44551054271926],"possible_edge":false,"coordinate_gap":44551054271926}
{"a":20,"b":41,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":20,"b":42,"real":[-52769870740007,-52588214538587],"imag":[30790916524875,31072001824639],"possible_edge":false,"coordinate_gap":52588214538587}
{"a":20,"b":43,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":20,"b":44,"real":[4824861165216,4929344232598],"imag":[9276559930117,9601457873437],"possible_edge":false,"coordinate_gap":9276559930117}
{"a":20,"b":45,"real":[22379707099313,22602176156658],"imag":[16878431615598,17115537476902],"possible_edge":false,"coordinate_gap":22379707099313}
{"a":20,"b":46,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":20,"b":47,"real":[14899952748255,15111276148593],"imag":[45235716190343,45471220771867],"possible_edge":false,"coordinate_gap":45235716190343}
{"a":21,"b":22,"real":[17604798515156,17851393172343],"imag":[5848526031863,6066717011242],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":21,"b":23,"real":[34415682471244,34631166833056],"imag":[-21741753052774,-21473039903448],"possible_edge":false,"coordinate_gap":34415682471244}
{"a":21,"b":24,"real":[-14176002900525,-13889177085525],"imag":[-27693261203747,-27566761920686],"possible_edge":false,"coordinate_gap":27566761920686}
{"a":21,"b":25,"real":[9901579108502,10181050828134],"imag":[-11740787390416,-11571130807428],"possible_edge":false,"coordinate_gap":11571130807428}
{"a":21,"b":26,"real":[-13481671555456,-13229888500440],"imag":[1370455176725,1574662019494],"possible_edge":false,"coordinate_gap":13229888500440}
{"a":21,"b":27,"real":[-25891643496936,-25678473922616],"imag":[-8352477660052,-8123126059317],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":21,"b":28,"real":[14443962937161,14684795496711],"imag":[22525539038028,22760014642008],"possible_edge":false,"coordinate_gap":22525539038028}
{"a":21,"b":29,"real":[-13067743565374,-12869895083889],"imag":[22256007678250,22508791075979],"possible_edge":false,"coordinate_gap":22256007678250}
{"a":21,"b":30,"real":[34532167431474,34752451647551],"imag":[-28659842169609,-28418198606768],"possible_edge":false,"coordinate_gap":34532167431474}
{"a":21,"b":31,"real":[13545632207249,13778020172773],"imag":[-49885834595212,-49649598938230],"possible_edge":false,"coordinate_gap":49649598938230}
{"a":21,"b":32,"real":[63056911878008,63264072235237],"imag":[-20467288439857,-20208706523192],"possible_edge":false,"coordinate_gap":63056911878008}
{"a":21,"b":33,"real":[-14783629529432,-14601827732374],"imag":[9296303715990,9561204121269],"possible_edge":false,"coordinate_gap":14601827732374}
{"a":21,"b":34,"real":[-6045227176680,-5856788610494],"imag":[20092899747188,20364130605781],"possible_edge":false,"coordinate_gap":20092899747188}
{"a":21,"b":35,"real":[7953846874570,8151201846370],"imag":[14761190253146,15011577944618],"possible_edge":false,"coordinate_gap":14761190253146}
{"a":21,"b":36,"real":[-14517184030251,-14320313969420],"imag":[-30287818388126,-30041457746831],"possible_edge":false,"coordinate_gap":30041457746831}
{"a":21,"b":37,"real":[36765647971058,36981541876286],"imag":[27672041861608,27923699864738],"possible_edge":false,"coordinate_gap":36765647971058}
{"a":21,"b":38,"real":[40695821374898,40970663461988],"imag":[-330340224673,-187743673349],"possible_edge":false,"coordinate_gap":40695821374898}
{"a":21,"b":39,"real":[-55925421766,55960607153],"imag":[-151056314549,151056314548],"possible_edge":true,"coordinate_gap":0}
{"a":21,"b":40,"real":[12709096201808,12928893521478],"imag":[-25230709412497,-24965484598209],"possible_edge":false,"coordinate_gap":24965484598209}
{"a":21,"b":41,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":21,"b":42,"real":[-19563856744921,-19311552636032],"imag":[6846641914499,6999461828146],"possible_edge":false,"coordinate_gap":19311552636032}
{"a":21,"b":43,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":21,"b":44,"real":[22761011691887,23048561922917],"imag":[-39016962897371,-38863452716907],"possible_edge":false,"coordinate_gap":38863452716907}
{"a":21,"b":45,"real":[36701838005226,36865015593316],"imag":[19522584558697,19825398567146],"possible_edge":false,"coordinate_gap":36701838005226}
{"a":21,"b":46,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":21,"b":47,"real":[-9084138365391,-8866638754476],"imag":[31713460191969,31934531856017],"possible_edge":false,"coordinate_gap":31713460191969}
{"a":22,"b":23,"real":[18986271188184,19200938052732],"imag":[-27020201557315,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":22,"b":24,"real":[76776890827715,76944069866017],"imag":[-17259078673966,-16990151888405],"possible_edge":false,"coordinate_gap":76776890827715}
{"a":22,"b":25,"real":[32192057049121,32470021686395],"imag":[-35747797896140,-35567583376665],"possible_edge":false,"coordinate_gap":35567583376665}
{"a":22,"b":26,"real":[-40363489561,40398674947],"imag":[-169945197384,169945197383],"possible_edge":true,"coordinate_gap":0}
{"a":22,"b":27,"real":[5032855554646,5125928253852],"imag":[479082333773,809368735673],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":22,"b":28,"real":[-33393785391211,-33177006597052],"imag":[32440435861926,32683471302080],"possible_edge":false,"coordinate_gap":33177006597052}
{"a":22,"b":29,"real":[31690066794493,31909274252276],"imag":[-18397478797986,-18153110879682],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":22,"b":30,"real":[4883686556709,5202982534174],"imag":[20861774243213,20995952966936],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":22,"b":31,"real":[1616120880554,1714568601274],"imag":[-10660002677479,-10326413945665],"possible_edge":false,"coordinate_gap":10326413945665}
{"a":22,"b":32,"real":[5880911012998,6114483405407],"imag":[50850147331590,51089580686291],"possible_edge":false,"coordinate_gap":50850147331590}
{"a":22,"b":33,"real":[31684112197523,31931563238623],"imag":[10630247196570,10876975308877],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":22,"b":34,"real":[28345764689044,28618266045316],"imag":[-41810230323927,-41625646963615],"possible_edge":false,"coordinate_gap":41625646963615}
{"a":22,"b":35,"real":[-1837419624425,-1607264427396],"imag":[-3962736115399,-3715802687439],"possible_edge":false,"coordinate_gap":3715802687439}
{"a":22,"b":36,"real":[-9084138365391,-8866638754476],"imag":[31713460191969,31934531856017],"possible_edge":false,"coordinate_gap":31713460191969}
{"a":22,"b":37,"real":[50860833547826,51087964443983],"imag":[-9127579820214,-8901007616470],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":22,"b":38,"real":[-36681530701035,-36482133007761],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007761}
{"a":22,"b":39,"real":[8721262977874,8906726258271],"imag":[10010612236112,10273405897491],"possible_edge":false,"coordinate_gap":10010612236112}
{"a":22,"b":40,"real":[-28465755150560,-28225107426447],"imag":[-60271038979574,-60052657521751],"possible_edge":false,"coordinate_gap":60052657521751}
{"a":22,"b":41,"real":[24094437315403,24353611547555],"imag":[9722739631495,9950871856842],"possible_edge":false,"coordinate_gap":24094437315403}
{"a":22,"b":42,"real":[14899952748255,15111276148593],"imag":[45235716190343,45471220771867],"possible_edge":false,"coordinate_gap":45235716190343}
{"a":22,"b":43,"real":[-933009592400,-772993772978],"imag":[9887719144686,10169930764527],"possible_edge":false,"coordinate_gap":9887719144686}
{"a":22,"b":44,"real":[18066497284517,18259758813824],"imag":[16559317937843,16822405899133],"possible_edge":false,"coordinate_gap":18066497284517}
{"a":22,"b":45,"real":[20768197039808,20981445521002],"imag":[13285221531304,13517051681140],"possible_edge":false,"coordinate_gap":20768197039808}
{"a":22,"b":46,"real":[-26524700669055,-26359888744307],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744307}
{"a":22,"b":47,"real":[60639953247435,60824370858047],"imag":[-6734361367993,-6448835979159],"possible_edge":false,"coordinate_gap":60639953247435}
{"a":23,"b":24,"real":[30971734179223,31185311032525],"imag":[4456415895551,4732203015524],"possible_edge":false,"coordinate_gap":30971734179223}
{"a":23,"b":25,"real":[44410695500560,44731256091895],"imag":[51261125550124,51376188836200],"possible_edge":false,"coordinate_gap":51261125550124}
{"a":23,"b":26,"real":[22224850056033,22439834416189],"imag":[-53868455802621,-53623575828377],"possible_edge":false,"coordinate_gap":53623575828377}
{"a":23,"b":27,"real":[-32899900720186,-32683353410875],"imag":[-23337553870970,-23072896518470],"possible_edge":false,"coordinate_gap":32683353410875}
{"a":23,"b":28,"real":[23059734624985,23209894451671],"imag":[16703491186634,16993386094895],"possible_edge":false,"coordinate_gap":23059734624985}
{"a":23,"b":29,"real":[32852329509238,33141156942815],"imag":[-17665909733745,-17495125873208],"possible_edge":false,"coordinate_gap":32852329509238}
{"a":23,"b":30,"real":[42469820696159,42678008787067],"imag":[-11362969500383,-11122321499652],"possible_edge":false,"coordinate_gap":42469820696159}
{"a":23,"b":31,"real":[-4563755983155,-4424318188712],"imag":[1566924232665,1869405451290],"possible_edge":false,"coordinate_gap":4424318188712}
{"a":23,"b":32,"real":[4843766013265,5081244602678],"imag":[5571128439550,5767329546434],"possible_edge":false,"coordinate_gap":5571128439550}
{"a":23,"b":33,"real":[10620102998257,10882731180141],"imag":[17341151387796,17507423597561],"possible_edge":false,"coordinate_gap":17341151387796}
{"a":23,"b":34,"real":[-16735711386902,-16581066034660],"imag":[-5358988378927,-5086225322844],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":23,"b":35,"real":[-1034126612015,-876601208698],"imag":[-1237956109322,-933118710176],"possible_edge":false,"coordinate_gap":933118710176}
{"a":23,"b":36,"real":[-25891643496936,-25678473922616],"imag":[-8352477660052,-8123126059317],"possible_edge":false,"coordinate_gap":25678473922616}
{"a":23,"b":37,"real":[67580572302421,67756611055076],"imag":[26191391721478,26404245216931],"possible_edge":false,"coordinate_gap":67580572302421}
{"a":23,"b":38,"real":[29509196371293,29743780459062],"imag":[-26883288820769,-26645321245806],"possible_edge":false,"coordinate_gap":29509196371293}
{"a":23,"b":39,"real":[71357056845952,71611471357447],"imag":[2199540201397,2415108811300],"possible_edge":false,"coordinate_gap":71357056845952}
{"a":23,"b":40,"real":[26590972653882,26760567336192],"imag":[24366181058,265550684088],"possible_edge":false,"coordinate_gap":26590972653882}
{"a":23,"b":41,"real":[3189053009398,3509139693440],"imag":[11800210178623,11925164004890],"possible_edge":false,"coordinate_gap":11800210178623}
{"a":23,"b":42,"real":[-3271649772080,-3059900744569],"imag":[-11373193070331,-11099640656258],"possible_edge":false,"coordinate_gap":11099640656258}
{"a":23,"b":43,"real":[-2406973817797,-2199869180862],"imag":[51675498314020,51876676961225],"possible_edge":false,"coordinate_gap":51675498314020}
{"a":23,"b":44,"real":[-6927267878020,-6690935036415],"imag":[-14799582712534,-14559024219616],"possible_edge":false,"coordinate_gap":14559024219616}
{"a":23,"b":45,"real":[5493921785919,5748343090795],"imag":[-30479111639128,-30290534554955],"possible_edge":false,"coordinate_gap":30290534554955}
{"a":23,"b":46,"real":[34850641777447,35079508416859],"imag":[-36306059293878,-36096056185060],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":23,"b":47,"real":[5032855554646,5125928253852],"imag":[479082333773,809368735673],"possible_edge":false,"coordinate_gap":5032855554646}
{"a":24,"b":25,"real":[64891389823658,65079167537350],"imag":[-14580034183019,-14305309841239],"possible_edge":false,"coordinate_gap":64891389823658}
{"a":24,"b":26,"real":[14899952748252,15111276148590],"imag":[-45471220771866,-45235716190342],"possible_edge":false,"coordinate_gap":45235716190342}
{"a":24,"b":27,"real":[36863324250602,37069300546992],"imag":[-18012174333900,-17810193392126],"possible_edge":false,"coordinate_gap":36863324250602}
{"a":24,"b":28,"real":[-26524700669056,-26359888744309],"imag":[-9918668865884,-9630402340154],"possible_edge":false,"coordinate_gap":26359888744309}
{"a":24,"b":29,"real":[4883686556708,5202982534174],"imag":[-20995952966936,-20861774243213],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":24,"b":30,"real":[31690066794493,31909274252276],"imag":[18153110879680,18397478797984],"possible_edge":false,"coordinate_gap":31690066794493}
{"a":24,"b":31,"real":[18066497284513,18259758813822],"imag":[-16822405899131,-16559317937842],"possible_edge":false,"coordinate_gap":18066497284513}
{"a":24,"b":32,"real":[-28465755150558,-28225107426444],"imag":[60052657521753,60271038979576],"possible_edge":false,"coordinate_gap":60052657521753}
{"a":24,"b":33,"real":[50860833547826,51087964443983],"imag":[8901007616467,9127579820212],"possible_edge":false,"coordinate_gap":50860833547826}
{"a":24,"b":34,"real":[31242373305244,31480346280462],"imag":[-59618861925558,-59367461910989],"possible_edge":false,"coordinate_gap":59367461910989}
{"a":24,"b":35,"real":[-933009592401,-772993772979],"imag":[-10169930764525,-9887719144684],"possible_edge":false,"coordinate_gap":9887719144684}
{"a":24,"b":36,"real":[10612820991224,10894611405102],"imag":[11522947389353,11696476648837],"possible_edge":false,"coordinate_gap":11522947389353}
{"a":24,"b":37,"real":[31684112197523,31931563238625],"imag":[-10876975308877,-10630247196569],"possible_edge":false,"coordinate_gap":31684112197523}
{"a":24,"b":38,"real":[-34925726446051,-34805270325553],"imag":[-1762748041646,-1436256740938],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":24,"b":39,"real":[6160426141894,6379717557888],"imag":[19564764506859,19751441763217],"possible_edge":false,"coordinate_gap":19564764506859}
{"a":24,"b":40,"real":[5880911012993,6114483405403],"imag":[-51089580686292,-50850147331591],"possible_edge":false,"coordinate_gap":50850147331591}
{"a":24,"b":41,"real":[53378276595333,53653134666840],"imag":[29259177584947,29447711537154],"possible_edge":false,"coordinate_gap":53378276595333}
{"a":24,"b":42,"real":[-40363489562,40398674947],"imag":[-169945197381,169945197386],"possible_edge":true,"coordinate_gap":0}
{"a":24,"b":43,"real":[-1837419624426,-1607264427397],"imag":[3715802687441,3962736115400],"possible_edge":false,"coordinate_gap":3715802687441}
{"a":24,"b":44,"real":[1616120880553,1714568601275],"imag":[10326413945669,10660002677483],"possible_edge":false,"coordinate_gap":10326413945669}
{"a":24,"b":45,"real":[-4651132310539,-4387431320333],"imag":[24849174833912,25043398644206],"possible_edge":false,"coordinate_gap":24849174833912}
{"a":24,"b":46,"real":[-33393785391214,-33177006597055],"imag":[-32683471302077,-32440435861922],"possible_edge":false,"coordinate_gap":33177006597055}
{"a":24,"b":47,"real":[53097710675882,53263440291744],"imag":[-141545611356,141545611354],"possible_edge":false,"coordinate_gap":53097710675882}
{"a":25,"b":26,"real":[-13810908422217,-13533371168421],"imag":[-46604664824631,-46464579718133],"possible_edge":false,"coordinate_gap":46464579718133}
{"a":25,"b":27,"real":[6076758783991,6396532478775],"imag":[14931423232829,15049711238107],"possible_edge":false,"coordinate_gap":14931423232829}
{"a":25,"b":28,"real":[24541434398529,24771784340453],"imag":[-37457417050597,-37255598860750],"possible_edge":false,"coordinate_gap":37255598860750}
{"a":25,"b":29,"real":[-11137453198141,-10891138936689],"imag":[-5761163910213,-5552482897163],"possible_edge":false,"coordinate_gap":10891138936689}
{"a":25,"b":30,"real":[33018919177531,33184318922180],"imag":[-11827772523242,-11558107070496],"possible_edge":false,"coordinate_gap":33018919177531}
{"a":25,"b":31,"real":[22813707012291,23089050732462],"imag":[-1469760513300,-1350459838055],"possible_edge":false,"coordinate_gap":22813707012291}
{"a":25,"b":32,"real":[-25540508149696,-25326731658079],"imag":[17080379595983,17328209095381],"possible_edge":false,"coordinate_gap":25326731658079}
{"a":25,"b":33,"real":[66976153225030,67181229084714],"imag":[10856208611921,11109877641720],"possible_edge":false,"coordinate_gap":66976153225030}
{"a":25,"b":34,"real":[13899425414802,14132771298040],"imag":[-6440125891709,-6246663358887],"possible_edge":false,"coordinate_gap":13899425414802}
{"a":25,"b":35,"real":[12150529437085,12399369227050],"imag":[-16015527051184,-15786699290171],"possible_edge":false,"coordinate_gap":15786699290171}
{"a":25,"b":36,"real":[16974538298495,17258900758256],"imag":[23484450875530,23650102091575],"possible_edge":false,"coordinate_gap":23484450875530}
{"a":25,"b":37,"real":[28074430112689,28312557438054],"imag":[-38361211887996,-38157758563235],"possible_edge":false,"coordinate_gap":38157758563235}
{"a":25,"b":38,"real":[-79211419832,79246605217],"imag":[-150392132081,150392132082],"possible_edge":true,"coordinate_gap":0}
{"a":25,"b":39,"real":[17662591835417,17894132044408],"imag":[-23172799958538,-22971690570993],"possible_edge":false,"coordinate_gap":22971690570993}
{"a":25,"b":40,"real":[49348866976220,49597282066055],"imag":[-27108117123924,-26889647290097],"possible_edge":false,"coordinate_gap":49348866976220}
{"a":25,"b":41,"real":[49292158825050,49462307573263],"imag":[27040462707717,27307069999996],"possible_edge":false,"coordinate_gap":49292158825050}
{"a":25,"b":42,"real":[-18953338532217,-18768597335169],"imag":[-1976638633741,-1700880680749],"possible_edge":false,"coordinate_gap":18768597335169}
{"a":25,"b":43,"real":[46575265987180,46809578397127],"imag":[-1337870533927,-1134011215443],"possible_edge":false,"coordinate_gap":46575265987180}
{"a":25,"b":44,"real":[-22754451805174,-22595291337671],"imag":[3670037516439,3971843436806],"possible_edge":false,"coordinate_gap":22595291337671}
{"a":25,"b":45,"real":[-41766085351021,-41539463120723],"imag":[16267443047861,16504423215204],"possible_edge":false,"coordinate_gap":41539463120723}
{"a":25,"b":46,"real":[-21183123715972,-20929294806621],"imag":[-63569426662679,-63344853668942],"possible_edge":false,"coordinate_gap":63344853668942}
{"a":25,"b":47,"real":[27457339476369,27737267363490],"imag":[39797894354397,39971528974335],"possible_edge":false,"coordinate_gap":39797894354397}
{"a":26,"b":27,"real":[31235620624419,31314262546305],"imag":[12051267474219,12382863294602],"possible_edge":false,"coordinate_gap":31235620624419}
{"a":26,"b":28,"real":[43689995149484,43878138509256],"imag":[1233214549079,1476155483927],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":26,"b":29,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":26,"b":30,"real":[51184461290092,51489982598816],"imag":[42210242861950,42345223195768],"possible_edge":false,"coordinate_gap":51184461290092}
{"a":26,"b":31,"real":[33554334103713,33652269563560],"imag":[-9599720646378,-9266578357883],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":26,"b":32,"real":[-13266426931811,-12989301935922],"imag":[-34335229199339,-34158900790167],"possible_edge":false,"coordinate_gap":34158900790167}
{"a":26,"b":33,"real":[-4424362070558,-4184172308553],"imag":[-2898258726810,-2647143801886],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":26,"b":34,"real":[31359651402901,31653410558865],"imag":[-10106645127911,-9959812152675],"possible_edge":false,"coordinate_gap":31359651402901}
{"a":26,"b":35,"real":[-17438766843542,-17231072251001],"imag":[-18629153812420,-18370348490407],"possible_edge":false,"coordinate_gap":18370348490407}
{"a":26,"b":36,"real":[40616132439673,40870873432877],"imag":[-29959212458966,-29759442427714],"possible_edge":false,"coordinate_gap":40616132439673}
{"a":26,"b":37,"real":[8742657300905,9014555168749],"imag":[40019691499682,40192206235531],"possible_edge":false,"coordinate_gap":40019691499682}
{"a":26,"b":38,"real":[11900915380188,12101109202603],"imag":[-21684084073637,-21418554475489],"possible_edge":false,"coordinate_gap":21418554475489}
{"a":26,"b":39,"real":[5086596153290,5302268945720],"imag":[17854208023809,18078819956034],"possible_edge":false,"coordinate_gap":17854208023809}
{"a":26,"b":40,"real":[18922782620344,19166042863568],"imag":[9922156598941,10154086444921],"possible_edge":false,"coordinate_gap":18922782620344}
{"a":26,"b":41,"real":[-522810814584,-271433891675],"imag":[40524744190832,40745015798566],"possible_edge":false,"coordinate_gap":40524744190832}
{"a":26,"b":42,"real":[71778252957991,72035670474394],"imag":[-32204959644974,-31987700242361],"possible_edge":false,"coordinate_gap":71778252957991}
{"a":26,"b":43,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":26,"b":44,"real":[26318962095602,26515065011938],"imag":[-36746320419423,-36488384620477],"possible_edge":false,"coordinate_gap":36488384620477}
{"a":26,"b":45,"real":[1972659099408,2188787288090],"imag":[-9963973448408,-9731278697650],"possible_edge":false,"coordinate_gap":9731278697650}
{"a":26,"b":46,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":26,"b":47,"real":[21497085403184,21681867342373],"imag":[-7279981096225,-7006117932983],"possible_edge":false,"coordinate_gap":21497085403184}
{"a":27,"b":28,"real":[-2406973817799,-2199869180864],"imag":[-51876676961224,-51675498314019],"possible_edge":false,"coordinate_gap":51675498314019}
{"a":27,"b":29,"real":[-3412581075874,-3232153842277],"imag":[-5848401114142,-5599202492692],"possible_edge":false,"coordinate_gap":5599202492692}
{"a":27,"b":30,"real":[3189053009397,3509139693439],"imag":[-11925164004890,-11800210178623],"possible_edge":false,"coordinate_gap":11800210178623}
{"a":27,"b":31,"real":[42634351471855,42774815223681],"imag":[3903285035426,4208830512584],"possible_edge":false,"coordinate_gap":42634351471855}
{"a":27,"b":32,"real":[-6753959952601,-6532651201421],"imag":[22627432158955,22850147500084],"possible_edge":false,"coordinate_gap":22627432158955}
{"a":27,"b":33,"real":[-109239947710,109275133095],"imag":[-123620236997,123620236996],"possible_edge":true,"coordinate_gap":0}
{"a":27,"b":34,"real":[71357056845954,71611471357449],"imag":[-2415108811303,-2199540201400],"possible_edge":false,"coordinate_gap":71357056845954}
{"a":27,"b":35,"real":[34850641777450,35079508416862],"imag":[36096056185060,36306059293878],"possible_edge":false,"coordinate_gap":36096056185060}
{"a":27,"b":36,"real":[34415682471244,34631166833056],"imag":[-21741753052774,-21473039903448],"possible_edge":false,"coordinate_gap":34415682471244}
{"a":27,"b":37,"real":[-4340590760226,-4088723050791],"imag":[-2709502402112,-2491716217415],"possible_edge":false,"coordinate_gap":4088723050791}
{"a":27,"b":38,"real":[-6927267878019,-6690935036414],"imag":[14559024219618,14799582712536],"possible_edge":false,"coordinate_gap":14559024219618}
{"a":27,"b":39,"real":[-16735711386902,-16581066034660],"imag":[5086225322845,5358988378928],"possible_edge":false,"coordinate_gap":16581066034660}
{"a":27,"b":40,"real":[31927722840542,32187564366432],"imag":[10305738174175,10529697840190],"possible_edge":false,"coordinate_gap":31927722840542}
{"a":27,"b":41,"real":[42469820696160,42678008787068],"imag":[11122321499652,11362969500383],"possible_edge":false,"coordinate_gap":42469820696160}
{"a":27,"b":42,"real":[20428162322458,20684304586750],"imag":[-47605506026761,-47412091709797],"possible_edge":false,"coordinate_gap":47412091709797}
{"a":27,"b":43,"real":[23059734624984,23209894451670],"imag":[-16993386094895,-16703491186634],"possible_edge":false,"coordinate_gap":23059734624984}
{"a":27,"b":44,"real":[29509196371294,29743780459063],"imag":[26645321245806,26883288820769],"possible_edge":false,"coordinate_gap":29509196371294}
{"a":27,"b":45,"real":[39092037472179,39332964456337],"imag":[28630120183795,28838412419092],"possible_edge":false,"coordinate_gap":39092037472179}
{"a":27,"b":46,"real":[-1034126612015,-876601208698],"imag":[933118710177,1237956109323],"possible_edge":false,"coordinate_gap":933118710177}
{"a":27,"b":47,"real":[18986271188184,19200938052732],"imag":[-27020201557315,-26775389424364],"possible_edge":false,"coordinate_gap":26775389424364}
{"a":28,"b":29,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":28,"b":30,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":28,"b":31,"real":[15606702510174,15771043932575],"imag":[18156399068765,18435748512799],"possible_edge":false,"coordinate_gap":18156399068765}
{"a":28,"b":32,"real":[20754818048427,21093116515509],"imag":[-53691277173693,-53610817219062],"possible_edge":false,"coordinate_gap":53610817219062}
{"a":28,"b":33,"real":[30536985125373,30795616524114],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125373}
{"a":28,"b":34,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":28,"b":35,"real":[2825342865100,2887364063221],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825342865100}
{"a":28,"b":36,"real":[50209563095719,50470911912455],"imag":[11189216973742,11418077015215],"possible_edge":false,"coordinate_gap":50209563095719}
{"a":28,"b":37,"real":[11747174428205,12041707433479],"imag":[-24697569486219,-24563682196006],"possible_edge":false,"coordinate_gap":24563682196006}
{"a":28,"b":38,"real":[27811688306804,27995411690180],"imag":[18997059594246,19291257259390],"possible_edge":false,"coordinate_gap":27811688306804}
{"a":28,"b":39,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":28,"b":40,"real":[20764762297438,20991383093167],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":28,"b":41,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":28,"b":42,"real":[57334072154428,57509565223271],"imag":[-22002738313994,-21710906705253],"possible_edge":false,"coordinate_gap":57334072154428}
{"a":28,"b":43,"real":[44484589861309,44718801351192],"imag":[11664168942115,11832219079188],"possible_edge":false,"coordinate_gap":44484589861309}
{"a":28,"b":44,"real":[-4642571927726,-4441846913464],"imag":[-28701914299197,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":28,"b":45,"real":[-20699696364159,-20470687252793],"imag":[-14567454578755,-14367069368240],"possible_edge":false,"coordinate_gap":20470687252793}
{"a":28,"b":46,"real":[59333944233586,59556581922205],"imag":[-22664104703893,-22446551105352],"possible_edge":false,"coordinate_gap":59333944233586}
{"a":28,"b":47,"real":[-933009592400,-772993772978],"imag":[9887719144686,10169930764527],"possible_edge":false,"coordinate_gap":9887719144686}
{"a":29,"b":30,"real":[-22635113339102,-22344947488387],"imag":[12463238132011,12623567221861],"possible_edge":false,"coordinate_gap":22344947488387}
{"a":29,"b":31,"real":[-9666659346267,-9401551784527],"imag":[48598945894544,48802463016103],"possible_edge":false,"coordinate_gap":48598945894544}
{"a":29,"b":32,"real":[-54943221858,54978407243],"imag":[-157816173493,157816173496],"possible_edge":true,"coordinate_gap":0}
{"a":29,"b":33,"real":[6879431852359,7101119659362],"imag":[-22746108013865,-22523001813270],"possible_edge":false,"coordinate_gap":22523001813270}
{"a":29,"b":34,"real":[21573628616700,21824251024967],"imag":[15359447901384,15576191871567],"possible_edge":false,"coordinate_gap":21573628616700}
{"a":29,"b":35,"real":[9491443117008,9827910009292],"imag":[-18800270559341,-18717388011743],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":29,"b":36,"real":[4376528559550,4540329339078],"imag":[14267603764043,14568756395096],"possible_edge":false,"coordinate_gap":14267603764043}
{"a":29,"b":37,"real":[23241904811556,23397767433795],"imag":[24193592829727,24485190648444],"possible_edge":false,"coordinate_gap":24193592829727}
{"a":29,"b":38,"real":[43787505166877,44093669246148],"imag":[-56110381965423,-55969467507026],"possible_edge":false,"coordinate_gap":55969467507026}
{"a":29,"b":39,"real":[66232655425611,66418044417270],"imag":[-2074717132334,-1839400340827],"possible_edge":false,"coordinate_gap":66232655425611}
{"a":29,"b":40,"real":[8809493178895,9053158044405],"imag":[5596266570498,5806298022038],"possible_edge":false,"coordinate_gap":8809493178895}
{"a":29,"b":41,"real":[-61918466178752,-61813594962689],"imag":[-158916615059,158916615064],"possible_edge":false,"coordinate_gap":61813594962689}
{"a":29,"b":42,"real":[51184461290092,51489982598816],"imag":[42210242861950,42345223195768],"possible_edge":false,"coordinate_gap":51184461290092}
{"a":29,"b":43,"real":[-46124839112102,-45945508098143],"imag":[2407304005098,2661813793292],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":29,"b":44,"real":[15737640804678,16031365697808],"imag":[41467483489893,41605017652527],"possible_edge":false,"coordinate_gap":41467483489893}
{"a":29,"b":45,"real":[34841913332758,35029594617976],"imag":[-36743403414036,-36529575303666],"possible_edge":false,"coordinate_gap":36529575303666}
{"a":29,"b":46,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":29,"b":47,"real":[53378276595330,53653134666838],"imag":[-29447711537157,-29259177584950],"possible_edge":false,"coordinate_gap":53378276595330}
{"a":30,"b":31,"real":[15737640804676,16031365697806],"imag":[-41605017652529,-41467483489895],"possible_edge":false,"coordinate_gap":41467483489895}
{"a":30,"b":32,"real":[8809493178894,9053158044405],"imag":[-5806298022040,-5596266570500],"possible_edge":false,"coordinate_gap":8809493178894}
{"a":30,"b":33,"real":[23241904811556,23397767433795],"imag":[-24485190648443,-24193592829726],"possible_edge":false,"coordinate_gap":24193592829726}
{"a":30,"b":34,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":30,"b":35,"real":[-46124839112102,-45945508098143],"imag":[-2661813793289,-2407304005095],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":30,"b":36,"real":[44628743699295,44902374607080],"imag":[-39328560121544,-39154219271394],"possible_edge":false,"coordinate_gap":44628743699295}
{"a":30,"b":37,"real":[6879431852360,7101119659363],"imag":[22523001813271,22746108013866],"possible_edge":false,"coordinate_gap":22523001813271}
{"a":30,"b":38,"real":[16705667473410,16958208275249],"imag":[29817355686023,30040423345606],"possible_edge":false,"coordinate_gap":29817355686023}
{"a":30,"b":39,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":30,"b":40,"real":[-54943221858,54978407243],"imag":[-157816173494,157816173495],"possible_edge":true,"coordinate_gap":0}
{"a":30,"b":41,"real":[65716175582058,65949266222267],"imag":[10783746651338,10976709058299],"possible_edge":false,"coordinate_gap":65716175582058}
{"a":30,"b":42,"real":[36709431754566,36941254204360],"imag":[-35849355423937,-35643181043873],"possible_edge":false,"coordinate_gap":36709431754566}
{"a":30,"b":43,"real":[9491443117009,9827910009293],"imag":[18717388011743,18800270559341],"possible_edge":false,"coordinate_gap":18717388011743}
{"a":30,"b":44,"real":[-9666659346270,-9401551784530],"imag":[-48802463016101,-48598945894542],"possible_edge":false,"coordinate_gap":48598945894542}
{"a":30,"b":45,"real":[-12367398590203,-12202829804531],"imag":[41014198116461,41270079883238],"possible_edge":false,"coordinate_gap":41014198116461}
{"a":30,"b":46,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":30,"b":47,"real":[24094437315403,24353611547555],"imag":[9722739631495,9950871856842],"possible_edge":false,"coordinate_gap":24094437315403}
{"a":31,"b":32,"real":[34151388531783,34416314207043],"imag":[-2008668910253,-1823470755361],"possible_edge":false,"coordinate_gap":34151388531783}
{"a":31,"b":33,"real":[-1029796330143,-765522268437],"imag":[-4832514082204,-4621145655455],"possible_edge":false,"coordinate_gap":4621145655455}
{"a":31,"b":34,"real":[51474619085624,51725980804938],"imag":[836303644449,1042890074009],"possible_edge":false,"coordinate_gap":51474619085624}
{"a":31,"b":35,"real":[27811688306804,27995411690181],"imag":[-19291257259392,-18997059594247],"possible_edge":false,"coordinate_gap":27811688306804}
{"a":31,"b":36,"real":[61939081318421,62186964706947],"imag":[-13627464362976,-13409860323968],"possible_edge":false,"coordinate_gap":61939081318421}
{"a":31,"b":37,"real":[-16185729474168,-15950451107881],"imag":[-2017812440094,-1809267783829],"possible_edge":false,"coordinate_gap":15950451107881}
{"a":31,"b":38,"real":[-100228017146,100263202530],"imag":[-133983946973,133983946978],"possible_edge":true,"coordinate_gap":0}
{"a":31,"b":39,"real":[-30596589323684,-30373690913008],"imag":[-55830837629417,-55618213986084],"possible_edge":false,"coordinate_gap":55618213986084}
{"a":31,"b":40,"real":[70763346680137,70994970109717],"imag":[-6994778283080,-6774051638791],"possible_edge":false,"coordinate_gap":70763346680137}
{"a":31,"b":41,"real":[43787505166881,44093669246152],"imag":[55969467507025,56110381965422],"possible_edge":false,"coordinate_gap":55969467507025}
{"a":31,"b":42,"real":[26318962095603,26515065011940],"imag":[-36746320419421,-36488384620475],"possible_edge":false,"coordinate_gap":36488384620475}
{"a":31,"b":43,"real":[44469440128397,44648012599880],"imag":[10401891148116,10664438210431],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":31,"b":44,"real":[83681084871374,83878312021037],"imag":[-9010772761556,-8746022419067],"possible_edge":false,"coordinate_gap":83681084871374}
{"a":31,"b":45,"real":[-23470084205002,-23242051797887],"imag":[5827745612105,6068203124050],"possible_edge":false,"coordinate_gap":23242051797887}
{"a":31,"b":46,"real":[-4642571927725,-4441846913464],"imag":[-28701914299195,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":31,"b":47,"real":[-34925726446051,-34805270325553],"imag":[1436256740940,1762748041649],"possible_edge":false,"coordinate_gap":34805270325553}
{"a":32,"b":33,"real":[-3324261474173,-3144662654957],"imag":[-5899413402834,-5648451154150],"possible_edge":false,"coordinate_gap":5648451154150}
{"a":32,"b":34,"real":[-13918148654867,-13683188969992],"imag":[5994749963524,6220283554761],"possible_edge":false,"coordinate_gap":13683188969992}
{"a":32,"b":35,"real":[41487459593598,41807619067638],"imag":[10393180973226,10495657692593],"possible_edge":false,"coordinate_gap":41487459593598}
{"a":32,"b":36,"real":[25803881109830,26026965188547],"imag":[6082065200702,6325767985750],"possible_edge":false,"coordinate_gap":25803881109830}
{"a":32,"b":37,"real":[9160204162846,9293054500278],"imag":[-8325110748714,-8022306928757],"possible_edge":false,"coordinate_gap":9160204162846}
{"a":32,"b":38,"real":[26333310984891,26594993939293],"imag":[35636020367227,35840603335701],"possible_edge":false,"coordinate_gap":35636020367227}
{"a":32,"b":39,"real":[18585242357833,18785844617465],"imag":[-18014104226760,-17763808993536],"possible_edge":false,"coordinate_gap":18585242357833}
{"a":32,"b":40,"real":[-2025327935616,-1794946200130],"imag":[25572763975665,25788359193114],"possible_edge":false,"coordinate_gap":25572763975665}
{"a":32,"b":41,"real":[23908059967076,24014065234999],"imag":[-25203538455202,-24896647323556],"possible_edge":false,"coordinate_gap":24896647323556}
{"a":32,"b":42,"real":[18922782620343,19166042863569],"imag":[9922156598939,10154086444921],"possible_edge":false,"coordinate_gap":18922782620343}
{"a":32,"b":43,"real":[46143488648366,46341052662256],"imag":[20474006826257,20727568805495],"possible_edge":false,"coordinate_gap":46143488648366}
{"a":32,"b":44,"real":[70763346680140,70994970109721],"imag":[-6994778283082,-6774051638793],"possible_edge":false,"coordinate_gap":70763346680140}
{"a":32,"b":45,"real":[43433913365247,43648515841005],"imag":[-15279236630731,-15041062307599],"possible_edge":false,"coordinate_gap":43433913365247}
{"a":32,"b":46,"real":[20764762297439,20991383093168],"imag":[56537635973698,56772605686444],"possible_edge":false,"coordinate_gap":56537635973698}
{"a":32,"b":47,"real":[-32340920519513,-32114952382593],"imag":[-22489106978755,-22289826212819],"possible_edge":false,"coordinate_gap":32114952382593}
{"a":33,"b":34,"real":[-7145193108979,-6844006342576],"imag":[-40179689767516,-40065411899335],"possible_edge":false,"coordinate_gap":40065411899335}
{"a":33,"b":35,"real":[30247750076739,30451935879448],"imag":[-50699192941412,-50501523645716],"possible_edge":false,"coordinate_gap":50501523645716}
{"a":33,"b":36,"real":[45898153790529,46204627024887],"imag":[54664218064894,54781502041057],"possible_edge":false,"coordinate_gap":54664218064894}
{"a":33,"b":37,"real":[-4928209506894,-4680369964733],"imag":[-60755475652055,-60562061606040],"possible_edge":false,"coordinate_gap":60562061606040}
{"a":33,"b":38,"real":[7104923107713,7335049740414],"imag":[39159810090798,39374948049758],"possible_edge":false,"coordinate_gap":39159810090798}
{"a":33,"b":39,"real":[22596610762842,22807351190243],"imag":[14620875068850,14864992994187],"possible_edge":false,"coordinate_gap":22596610762842}
{"a":33,"b":40,"real":[9160204162845,9293054500278],"imag":[-8325110748714,-8022306928757],"possible_edge":false,"coordinate_gap":9160204162845}
{"a":33,"b":41,"real":[26591081310209,26758654774278],"imag":[-383769713744,-142092019721],"possible_edge":false,"coordinate_gap":26591081310209}
{"a":33,"b":42,"real":[8742657300906,9014555168750],"imag":[40019691499682,40192206235532],"possible_edge":false,"coordinate_gap":40019691499682}
{"a":33,"b":43,"real":[24563912692267,24844201820151],"imag":[-41955868403487,-41781502606007],"possible_edge":false,"coordinate_gap":41781502606007}
{"a":33,"b":44,"real":[-16185729474167,-15950451107880],"imag":[-2017812440094,-1809267783829],"possible_edge":false,"coordinate_gap":15950451107880}
{"a":33,"b":45,"real":[-27972975209011,-27835000144834],"imag":[-6519925909250,-6200672904517],"possible_edge":false,"coordinate_gap":27835000144834}
{"a":33,"b":46,"real":[11747174428206,12041707433479],"imag":[-24697569486218,-24563682196005],"possible_edge":false,"coordinate_gap":24563682196005}
{"a":33,"b":47,"real":[46987032250325,47265007723349],"imag":[34076394224279,34231956969134],"possible_edge":false,"coordinate_gap":46987032250325}
{"a":34,"b":35,"real":[53872528590940,54065642762557],"imag":[9554278564093,9796518960849],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":34,"b":36,"real":[-55925421766,55960607153],"imag":[-151056314549,151056314548],"possible_edge":true,"coordinate_gap":0}
{"a":34,"b":37,"real":[27729205954683,27927636901444],"imag":[829235141145,1053906258881],"possible_edge":false,"coordinate_gap":27729205954683}
{"a":34,"b":38,"real":[-11875634852077,-11670103678535],"imag":[-39222096476677,-38978073256433],"possible_edge":false,"coordinate_gap":38978073256433}
{"a":34,"b":39,"real":[-28543641658493,-28368961066980],"imag":[-17702427429682,-17399916504067],"possible_edge":false,"coordinate_gap":28368961066980}
{"a":34,"b":40,"real":[53780876742174,54054938616601],"imag":[-25319807114370,-25146095319796],"possible_edge":false,"coordinate_gap":53780876742174}
{"a":34,"b":41,"real":[10368574520392,10645309116819],"imag":[26068441972864,26232422780108],"possible_edge":false,"coordinate_gap":26068441972864}
{"a":34,"b":42,"real":[3338157629482,3507581688563],"imag":[-15597032174716,-15303535630551],"possible_edge":false,"coordinate_gap":15303535630551}
{"a":34,"b":43,"real":[31928636899416,32140509381308],"imag":[-19752877254380,-19531749093398],"possible_edge":false,"coordinate_gap":31928636899416}
{"a":34,"b":44,"real":[43716893707552,43926338972800],"imag":[10860819533918,11106106148170],"possible_edge":false,"coordinate_gap":43716893707552}
{"a":34,"b":45,"real":[25983307800066,26252128072393],"imag":[-6626249896213,-6440059115704],"possible_edge":false,"coordinate_gap":25983307800066}
{"a":34,"b":46,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":34,"b":47,"real":[8721262977874,8906726258271],"imag":[10010612236112,10273405897491],"possible_edge":false,"coordinate_gap":10010612236112}
{"a":35,"b":36,"real":[-2072918830687,-1786916208375],"imag":[38060630557043,38232507615052],"possible_edge":false,"coordinate_gap":38060630557043}
{"a":35,"b":37,"real":[24563912692267,24844201820152],"imag":[-41955868403486,-41781502606006],"possible_edge":false,"coordinate_gap":41781502606006}
{"a":35,"b":38,"real":[15606702510174,15771043932574],"imag":[18156399068767,18435748512800],"possible_edge":false,"coordinate_gap":18156399068767}
{"a":35,"b":39,"real":[14339621932899,14525408120699],"imag":[-13332503371585,-13089620362703],"possible_edge":false,"coordinate_gap":14339621932899}
{"a":35,"b":40,"real":[46143488648367,46341052662256],"imag":[20474006826258,20727568805496],"possible_edge":false,"coordinate_gap":46143488648367}
{"a":35,"b":41,"real":[1626075915229,1963292701384],"imag":[-14480809419934,-14405891297696],"possible_edge":false,"coordinate_gap":14405891297696}
{"a":35,"b":42,"real":[-23937715225781,-23774763579895],"imag":[6662856377579,6934984585520],"possible_edge":false,"coordinate_gap":23774763579895}
{"a":35,"b":43,"real":[59333944233586,59556581922205],"imag":[-22664104703893,-22446551105352],"possible_edge":false,"coordinate_gap":59333944233586}
{"a":35,"b":44,"real":[44469440128397,44648012599881],"imag":[10401891148117,10664438210432],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":35,"b":45,"real":[36090100897778,36314304118139],"imag":[-51612455347876,-51410470946528],"possible_edge":false,"coordinate_gap":51410470946528}
{"a":35,"b":46,"real":[44484589861309,44718801351192],"imag":[11664168942115,11832219079188],"possible_edge":false,"coordinate_gap":44484589861309}
{"a":35,"b":47,"real":[-26524700669055,-26359888744307],"imag":[9630402340156,9918668865886],"possible_edge":false,"coordinate_gap":26359888744307}
{"a":36,"b":37,"real":[-57405016244882,-57249565282061],"imag":[-20342411993912,-20042733676861],"possible_edge":false,"coordinate_gap":57249565282061}
{"a":36,"b":38,"real":[22761011691889,23048561922919],"imag":[38863452716906,39016962897370],"possible_edge":false,"coordinate_gap":38863452716906}
{"a":36,"b":39,"real":[-6045227176681,-5856788610495],"imag":[-20364130605779,-20092899747186],"possible_edge":false,"coordinate_gap":20092899747186}
{"a":36,"b":40,"real":[28379757673153,28631082251989],"imag":[20093869471520,20272699977281],"possible_edge":false,"coordinate_gap":28379757673153}
{"a":36,"b":41,"real":[34532167431475,34752451647552],"imag":[28418198606768,28659842169609],"possible_edge":false,"coordinate_gap":34532167431475}
{"a":36,"b":42,"real":[66644832404891,66885676294885],"imag":[-8183796539373,-7987103993647],"possible_edge":false,"coordinate_gap":66644832404891}
{"a":36,"b":43,"real":[14443962937159,14684795496709],"imag":[-22760014642007,-22525539038027],"possible_edge":false,"coordinate_gap":22525539038027}
{"a":36,"b":44,"real":[40695821374898,40970663461988],"imag":[187743673348,330340224672],"possible_edge":false,"coordinate_gap":40695821374898}
{"a":36,"b":45,"real":[-29012637045524,-28744579083537],"imag":[23949854563094,24135737997620],"possible_edge":false,"coordinate_gap":28744579083537}
{"a":36,"b":46,"real":[7953846874570,8151201846370],"imag":[-15011577944617,-14761190253145],"possible_edge":false,"coordinate_gap":14761190253145}
{"a":36,"b":47,"real":[17604798515156,17851393172343],"imag":[-6066717011243,-5848526031864],"possible_edge":false,"coordinate_gap":17604798515156}
{"a":37,"b":38,"real":[-19119092358860,-18826799236788],"imag":[-38558693278456,-38386898698122],"possible_edge":false,"coordinate_gap":38386898698122}
{"a":37,"b":39,"real":[45259834980051,45475872117200],"imag":[517899402272,769722608481],"possible_edge":false,"coordinate_gap":45259834980051}
{"a":37,"b":40,"real":[-3324261474172,-3144662654955],"imag":[-5899413402837,-5648451154152],"possible_edge":false,"coordinate_gap":5648451154152}
{"a":37,"b":41,"real":[2852169189504,3043287057623],"imag":[6804737302746,7062832554859],"possible_edge":false,"coordinate_gap":6804737302746}
{"a":37,"b":42,"real":[-4424362070559,-4184172308553],"imag":[-2898258726809,-2647143801885],"possible_edge":false,"coordinate_gap":4184172308553}
{"a":37,"b":43,"real":[30247750076742,30451935879451],"imag":[50501523645715,50699192941411],"possible_edge":false,"coordinate_gap":50501523645715}
{"a":37,"b":44,"real":[-1029796330143,-765522268437],"imag":[-4832514082203,-4621145655454],"possible_edge":false,"coordinate_gap":4621145655454}
{"a":37,"b":45,"real":[38089066502513,38359814890392],"imag":[-32824764046909,-32657001989350],"possible_edge":false,"coordinate_gap":38089066502513}
{"a":37,"b":46,"real":[30536985125372,30795616524113],"imag":[-3887711263940,-3705538541269],"possible_edge":false,"coordinate_gap":30536985125372}
{"a":37,"b":47,"real":[9547290009696,9752186492370],"imag":[-6678204734329,-6461452857831],"possible_edge":false,"coordinate_gap":9547290009696}
{"a":38,"b":39,"real":[43716893707552,43926338972800],"imag":[10860819533918,11106106148170],"possible_edge":false,"coordinate_gap":43716893707552}
{"a":38,"b":40,"real":[46047208271414,46312758773358],"imag":[18072812741129,18262890129642],"possible_edge":false,"coordinate_gap":46047208271414}
{"a":38,"b":41,"real":[-9666659346270,-9401551784530],"imag":[-48802463016101,-48598945894542],"possible_edge":false,"coordinate_gap":48598945894542}
{"a":38,"b":42,"real":[4824861165216,4929344232598],"imag":[9276559930117,9601457873437],"possible_edge":false,"coordinate_gap":9276559930117}
{"a":38,"b":43,"real":[-4642571927726,-4441846913464],"imag":[-28701914299197,-28427224497751],"possible_edge":false,"coordinate_gap":28427224497751}
{"a":38,"b":44,"real":[-25294120598,25329305983],"imag":[-173630090024,173630090019],"possible_edge":true,"coordinate_gap":0}
{"a":38,"b":45,"real":[33713390290547,33961175779845],"imag":[281032094383,482115950854],"possible_edge":false,"coordinate_gap":33713390290547}
{"a":38,"b":46,"real":[44469440128397,44648012599881],"imag":[10401891148117,10664438210432],"possible_edge":false,"coordinate_gap":44469440128397}
{"a":38,"b":47,"real":[18066497284517,18259758813824],"imag":[16559317937843,16822405899133],"possible_edge":false,"coordinate_gap":18066497284517}
{"a":39,"b":40,"real":[1100993249012,1361855944375],"imag":[44766640305817,44967334025658],"possible_edge":false,"coordinate_gap":44766640305817}
{"a":39,"b":41,"real":[-33108826112604,-32883603905430],"imag":[-11554098700188,-11351744815923],"possible_edge":false,"coordinate_gap":32883603905430}
{"a":39,"b":42,"real":[27986741803336,28179808973918],"imag":[12993306094824,13210794952666],"possible_edge":false,"coordinate_gap":27986741803336}
{"a":39,"b":43,"real":[-16616293015857,-16453388200325],"imag":[38158825936723,38435735887001],"possible_edge":false,"coordinate_gap":38158825936723}
{"a":39,"b":44,"real":[-11875634852075,-11670103678533],"imag":[38978073256434,39222096476678],"possible_edge":false,"coordinate_gap":38978073256434}
{"a":39,"b":45,"real":[32242214139191,32467803492208],"imag":[-40287162776924,-40088557096235],"possible_edge":false,"coordinate_gap":40088557096235}
{"a":39,"b":46,"real":[53872528590940,54065642762557],"imag":[-9796518960852,-9554278564096],"possible_edge":false,"coordinate_gap":53872528590940}
{"a":39,"b":47,"real":[28345764689044,28618266045316],"imag":[-41810230323927,-41625646963615],"possible_edge":false,"coordinate_gap":41625646963615}
{"a":40,"b":41,"real":[18166461296743,18401973266640],"imag":[28541906553277,28743922160570],"possible_edge":false,"coordinate_gap":28541906553277}
{"a":40,"b":42,"real":[-13266426931814,-12989301935923],"imag":[-34335229199338,-34158900790165],"possible_edge":false,"coordinate_gap":34158900790165}
{"a":40,"b":43,"real":[41487459593597,41807619067638],"imag":[-10495657692595,-10393180973227],"possible_edge":false,"coordinate_gap":41487459593597}
{"a":40,"b":44,"real":[34151388531780,34416314207040],"imag":[-2008668910254,-1823470755364],"possible_edge":false,"coordinate_gap":34151388531780}
{"a":40,"b":45,"real":[-18385649531786,-18236205381171],"imag":[-10617531760899,-10350157181543],"possible_edge":false,"coordinate_gap":18236205381171}
{"a":40,"b":46,"real":[20754818048428,21093116515510],"imag":[-53691277173691,-53610817219063],"possible_edge":false,"coordinate_gap":53610817219063}
{"a":40,"b":47,"real":[-25449696732384,-25233791178600],"imag":[31645017874233,31889081200830],"possible_edge":false,"coordinate_gap":31645017874233}
{"a":41,"b":42,"real":[-13912501709427,-13629105955537],"imag":[-36822696148318,-36670007243213],"possible_edge":false,"coordinate_gap":36670007243213}
{"a":41,"b":43,"real":[56217654098424,56412635008094],"imag":[-3050869708083,-2804918284942],"possible_edge":false,"coordinate_gap":56217654098424}
{"a":41,"b":44,"real":[16705667473408,16958208275247],"imag":[-30040423345605,-29817355686022],"possible_edge":false,"coordinate_gap":29817355686022}
{"a":41,"b":45,"real":[2111925795998,2353279340069],"imag":[60244228587012,60432377421868],"possible_edge":false,"coordinate_gap":60244228587012}
{"a":41,"b":46,"real":[-46124839112102,-45945508098143],"imag":[2407304005098,2661813793292],"possible_edge":false,"coordinate_gap":45945508098143}
{"a":41,"b":47,"real":[4883686556709,5202982534174],"imag":[20861774243213,20995952966936],"possible_edge":false,"coordinate_gap":20861774243213}
{"a":42,"b":43,"real":[-17438766843542,-17231072251001],"imag":[18370348490408,18629153812421],"possible_edge":false,"coordinate_gap":18370348490408}
{"a":42,"b":44,"real":[33554334103713,33652269563561],"imag":[9266578357880,9599720646375],"possible_edge":false,"coordinate_gap":33554334103713}
{"a":42,"b":45,"real":[1924240977877,2187307184586],"imag":[-3761284551857,-3581878357689],"possible_edge":false,"coordinate_gap":3581878357689}
{"a":42,"b":46,"real":[43689995149484,43878138509256],"imag":[-1476155483928,-1233214549080],"possible_edge":false,"coordinate_gap":43689995149484}
{"a":42,"b":47,"real":[36376524688225,36549451437749],"imag":[-43368996893522,-43076665816181],"possible_edge":false,"coordinate_gap":43076665816181}
{"a":43,"b":44,"real":[27811688306805,27995411690181],"imag":[-19291257259390,-18997059594246],"possible_edge":false,"coordinate_gap":27811688306805}
{"a":43,"b":45,"real":[-136522086282,136557271667],"imag":[-66552080009,66552080010],"possible_edge":true,"coordinate_gap":0}
{"a":43,"b":46,"real":[2825342865100,2887364063221],"imag":[-170075520828,170075520829],"possible_edge":false,"coordinate_gap":2825342865100}
{"a":43,"b":47,"real":[-33393785391211,-33177006597052],"imag":[32440435861926,32683471302080],"possible_edge":false,"coordinate_gap":33177006597052}
{"a":44,"b":45,"real":[20005760057129,20275962317251],"imag":[-20845379625580,-20671544099344],"possible_edge":false,"coordinate_gap":20671544099344}
{"a":44,"b":46,"real":[15606702510174,15771043932574],"imag":[18156399068767,18435748512800],"possible_edge":false,"coordinate_gap":18156399068767}
{"a":44,"b":47,"real":[-36681530701035,-36482133007761],"imag":[-26599582936249,-26332609752087],"possible_edge":false,"coordinate_gap":36482133007761}
{"a":45,"b":46,"real":[28362111938957,28637664568004],"imag":[68818690767004,68939843285423],"possible_edge":false,"coordinate_gap":68818690767004}
{"a":45,"b":47,"real":[24893963004241,25132803578757],"imag":[-36083486726686,-35838944129236],"possible_edge":false,"coordinate_gap":35838944129236}
{"a":46,"b":47,"real":[-1837419624425,-1607264427396],"imag":[-3962736115399,-3715802687439],"possible_edge":false,"coordinate_gap":3715802687439}


==> anc/source_neighborhood/a119/smoke/independent_roots.jsonl <==
{"label":0,"size":"small","lipschitz_numerator":406439108571,"domain":[[-45559223892787,-45524039520697],[32357691723075,32392876095165],[26164454949396,26199639321486],[34319865317558,34355049689648],[-49516276965000,-49481092592910]],"image":[[-45542474251083,-45540789162402],[32374423439998,32376144378243],[26180982031171,26183112239709],[34336809088155,34338105919049],[-49499506826351,-49497862731560]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[521536089662,-738265325273,365722373622,2741864896864,1939838637648],[1882807700507,-857574182996,2858489773877,1754739150912,575843057891],[-600118701784,-3229382482243,511568285464,-301875415636,205215416044],[-2168714428775,-2157066053294,27566993117,682491496719,-1078185186581]]}
{"label":0,"size":"large","lipschitz_numerator":1623697112627,"domain":[[-45612000450920,-45471262962564],[32304915164942,32445652653298],[26111678391263,26252415879619],[34267088759425,34407826247781],[-49569053523133,-49428316034777]],"image":[[-45547446166562,-45535817246923],[32369270761541,32381297056700],[26174893681828,26189200589052],[34332826462445,34342088544759],[-49504410281067,-49492959276844]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[521536089662,-738265325273,365722373622,2741864896864,1939838637648],[1882807700507,-857574182996,2858489773877,1754739150912,575843057891],[-600118701784,-3229382482243,511568285464,-301875415636,205215416044],[-2168714428775,-2157066053294,27566993117,682491496719,-1078185186581]]}
{"label":1,"size":"small","lipschitz_numerator":873052291033,"domain":[[-10012438166541,-9977253794451],[37272200614545,37307384986635],[-24449455563430,-24414271191340],[28879083663619,28914268035709],[8325875040845,8361059412935]],"image":[[-9996130577288,-9993561383701],[37287597461130,37291988140054],[-24433222352665,-24430504402102],[28895740471833,28897611227495],[8342570013090,8344364440688]],"preconditioner":[[-2270850958022,-1668025274064,-322523566434,-3959747419032,-1161404621581],[-6150675635155,170299188164,-1951938406056,-5942155866403,-1846811051066],[-2963916831616,614851426089,-1134069856021,-4927689527291,296002265189],[-2218974038854,-476526845783,828834510324,-2102242477161,1220705375063],[-1009811395932,-2700644342299,-1847825954878,-914698487334,47893048964]]}
{"label":1,"size":"large","lipschitz_numerator":3487358514401,"domain":[[-10065214724674,-9924477236318],[37219424056412,37360161544768],[-24502232121563,-24361494633207],[28826307105486,28967044593842],[8273098482712,8413835971068]],"image":[[-10003667980428,-9986023980561],[37274521079364,37305064521820],[-24441167541473,-24422559213294],[28890118636217,28903233063111],[8337177417904,8349757035874]],"preconditioner":[[-2270850958022,-1668025274064,-322523566434,-3959747419032,-1161404621581],[-6150675635155,170299188164,-1951938406056,-5942155866403,-1846811051066],[-2963916831616,614851426089,-1134069856021,-4927689527291,296002265189],[-2218974038854,-476526845783,828834510324,-2102242477161,1220705375063],[-1009811395932,-2700644342299,-1847825954878,-914698487334,47893048964]]}
{"label":2,"size":"small","lipschitz_numerator":578100615617,"domain":[[27616149032816,27651333404906],[43178463638356,43213648010446],[50680210334483,50715394706573],[12912718227804,12947902599894],[-49856510906045,-49821326533955]],"image":[[27632957289173,27634525148547],[43194667210574,43197444438228],[50696690312467,50698914728589],[12929451626317,12931169201381],[-49839538639004,-49838298800999]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[-2484652378951,-2639995511555,-2401453959601,-644937406189,-2049291829647],[-2850345555234,-697703583474,-982335286636,-1352872141833,-2427131430731],[-696216611984,-2177470213463,-307972973374,-423612352354,-2682028906948],[-1219389867100,-392658364215,1111145699591,1373345921695,-554975498339]]}
{"label":2,"size":"large","lipschitz_numerator":2309135371146,"domain":[[27563372474683,27704109963039],[43125687080223,43266424568579],[50627433776350,50768171264706],[12859941669671,13000679158027],[-49909287464178,-49768549975822]],"image":[[27628068861373,27639413576347],[43186008769704,43206102879098],[50689837890013,50705767151043],[12924025820174,12936595007524],[-49843372997234,-49834464442769]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[-2484652378951,-2639995511555,-2401453959601,-644937406189,-2049291829647],[-2850345555234,-697703583474,-982335286636,-1352872141833,-2427131430731],[-696216611984,-2177470213463,-307972973374,-423612352354,-2682028906948],[-1219389867100,-392658364215,1111145699591,1373345921695,-554975498339]]}
{"label":3,"size":"small","lipschitz_numerator":661943481958,"domain":[[-45290228643272,-45255044271182],[-27173634098819,-27138449726729],[-20719460358566,-20684275986476],[-39048018923528,-39012834551438],[36772672136969,36807856509059]],"image":[[-45273741386370,-45271531528080],[-27157722778933,-27154361046611],[-20703215599652,-20700520745388],[-39031586883462,-39029266591503],[36789415572093,36791113073933]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852598],[-2122237594220,4198737229099,-1951938406056,-105127354989,3990217460347],[-1748921282111,1829846975595,-1134069856022,-1430072121211,3793619671270],[1305361356107,3047808549178,828834510324,-391870864739,2931076987486],[852818387420,-838014558946,-1847825954878,-1895719003843,-933127467543]]}
{"label":3,"size":"large","lipschitz_numerator":2644291753543,"domain":[[-45343005201405,-45202267713049],[-27226410656952,-27085673168596],[-20772236916699,-20631499428343],[-39100795481661,-38960057993305],[36719895578836,36860633067192]],"image":[[-45280203460713,-45265069453737],[-27167638002465,-27144445823079],[-20711216914255,-20692519430785],[-39038412110835,-39022441364130],[36784126701650,36796401944376]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852598],[-2122237594220,4198737229099,-1951938406056,-105127354989,3990217460347],[-1748921282111,1829846975595,-1134069856022,-1430072121211,3793619671270],[1305361356107,3047808549178,828834510324,-391870864739,2931076987486],[852818387420,-838014558946,-1847825954878,-1895719003843,-933127467543]]}
{"label":4,"size":"small","lipschitz_numerator":630168298275,"domain":[[5015862442117,5051046814207],[-34075498981342,-34040314609252],[-46076151521074,-46040967148984],[-17850070516699,-17814886144609],[12144518449530,12179702821620]],"image":[[5032800222187,5034109034137],[-34058523300238,-34057290290356],[-46059589952589,-46057528717471],[-17833764948066,-17831191713242],[12160677374950,12163543896199]],"preconditioner":[[133117701029,645055961096,-489441484820,-3588718555196,-99476931538],[1308199096245,1467741179181,-773818963747,-267872066727,-782053257972],[-1027303533993,-870787387154,-823827534767,-645206750923,-4287737242259],[492365515374,-1431142264481,-2651627814538,-4555682157984,501402034892],[-3273510906734,-453248200872,-2303199129024,46508790919,-4514801890685]]}
{"label":4,"size":"large","lipschitz_numerator":2517295402452,"domain":[[4963085883984,5103823372340],[-34128275539475,-33987538051119],[-46128928079207,-45988190590851],[-17902847074832,-17762109586476],[12091741891397,12232479379753]],"image":[[5028211137906,5038698118418],[-34062663931815,-34053149658779],[-46066374023251,-46050744646809],[-17842789506554,-17822167154754],[12151238361639,12172982909510]],"preconditioner":[[133117701029,645055961096,-489441484820,-3588718555196,-99476931538],[1308199096245,1467741179181,-773818963747,-267872066727,-782053257972],[-1027303533993,-870787387154,-823827534767,-645206750923,-4287737242259],[492365515374,-1431142264481,-2651627814538,-4555682157984,501402034892],[-3273510906734,-453248200872,-2303199129024,46508790919,-4514801890685]]}
{"label":5,"size":"small","lipschitz_numerator":520748240981,"domain":[[21995066874460,22030251246550],[49090999933297,49126184305387],[42887045582000,42922229954090],[-9788099004613,-9752914632523],[15991951830303,16027136202393]],"image":[[22011973234272,22013344886736],[49107768378717,49109415859966],[42903265661905,42906009874180],[-9771508006376,-9769505630764],[16008637800850,16010450231840]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[-2474550132298,-165846190662,-1529469357639,1327623163546,717757936498],[-2845670785531,-1116837539991,-1771079689677,-1735378958315,-2829727382148],[-1462732690052,-1239146653299,-2773088562509,27232821394,-1976164030947],[-729074820907,1555703857680,-2563193226318,-1057017881951,-790314411481]]}
{"label":5,"size":"large","lipschitz_numerator":2080149837336,"domain":[[21942290316327,22083027804683],[49038223375164,49178960863520],[42834269023867,42975006512223],[-9840875562746,-9700138074390],[15939175272170,16079912760526]],"image":[[22007972957184,22017345163824],[49103181045243,49114003193440],[42895465810799,42913809725286],[-9777157309297,-9763856327843],[16003529454684,16015558578006]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[-2474550132298,-165846190662,-1529469357639,1327623163546,717757936498],[-2845670785531,-1116837539991,-1771079689677,-1735378958315,-2829727382148],[-1462732690052,-1239146653299,-2773088562509,27232821394,-1976164030947],[-729074820907,1555703857680,-2563193226318,-1057017881951,-790314411481]]}
{"label":6,"size":"small","lipschitz_numerator":557490358176,"domain":[[-27651333404907,-27616149032817],[23046469115622,23081653487712],[15544722419495,15579906791585],[33044712750538,33079897122628],[-14721022991057,-14685838618967]],"image":[[-27635080324521,-27632402113203],[23062765282285,23065357321049],[15561659462665,15562969748413],[33061665047815,33062944825349],[-14704383566011,-14702478044015]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[504558693485,1985812294965,2258416554594,2374055933574,2682028906948],[162317134124,-664414368760,1928321420034,1666121197930,554975498339],[-590703681908,-435360549304,1404354423458,-352162129954,2049291829647],[1729427847257,-423214124504,1074259288898,1444796144095,2427131430731]]}
{"label":6,"size":"large","lipschitz_numerator":2226725077338,"domain":[[-27704109963040,-27563372474684],[22993692557489,23134430045845],[15491945861362,15632683349718],[32991936192405,33132673680761],[-14773799549190,-14633062060834]],"image":[[-27643429734473,-27624052703251],[23054759479874,23073363123460],[15557588966400,15567040244678],[33057679848369,33066930024795],[-14710361120641,-14696500489385]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[504558693485,1985812294965,2258416554594,2374055933574,2682028906948],[162317134124,-664414368760,1928321420034,1666121197930,554975498339],[-590703681908,-435360549304,1404354423458,-352162129954,2049291829647],[1729427847257,-423214124504,1074259288898,1444796144095,2427131430731]]}
{"label":7,"size":"small","lipschitz_numerator":1370272147174,"domain":[[-50251619995605,-50216435623515],[-49326792210480,-49291607838390],[-6059962312491,-6024777940401],[-17279999081277,-17244814709187],[-42552892552770,-42517708180680]],"image":[[-50234720130380,-50233335488741],[-49312078945823,-49306321103050],[-6043535619123,-6041204633771],[-17265102776259,-17259711014206],[-42536355338511,-42534245394941]],"preconditioner":[[744532892634,232594632568,-3489241623657,-389964553281,99476931539],[-2672416962470,-3027839075698,-7131772114993,-3853874260773,-4188260310720],[-1505261544519,-1857657721650,-4003422814902,-398198847506,-682576326433],[-3317020797178,-1008696351383,-8050552305260,-2601567314941,-4415324959145],[2677077192006,241631152086,1567842569218,2763065296148,600878966430]]}
{"label":7,"size":"large","lipschitz_numerator":5472722769915,"domain":[[-50304396553738,-50163659065382],[-49379568768613,-49238831280257],[-6112738870624,-5972001382268],[-17332775639410,-17192038151054],[-42605669110903,-42464931622547]],"image":[[-50239869891430,-50228185727691],[-49332599564756,-49285800484117],[-6051877343096,-6032862909798],[-17284658416186,-17240155374279],[-42543768341789,-42526832391663]],"preconditioner":[[744532892634,232594632568,-3489241623657,-389964553281,99476931539],[-2672416962470,-3027839075698,-7131772114993,-3853874260773,-4188260310720],[-1505261544519,-1857657721650,-4003422814902,-398198847506,-682576326433],[-3317020797178,-1008696351383,-8050552305260,-2601567314941,-4415324959145],[2677077192006,241631152086,1567842569218,2763065296148,600878966430]]}
{"label":8,"size":"small","lipschitz_numerator":723886445600,"domain":[[-38428333524872,-38393149152782],[-22748802277572,-22713617905482],[19799215263055,19834399635145],[-25702847276795,-25667662904705],[10431913371423,10467097743513]],"image":[[-38411863571551,-38409619106102],[-22731990879510,-22730429303543],[19815798746415,19817816151783],[-25686942078453,-25683568103048],[10448229189938,10450781924997]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920264,2256646313947],[1828923792083,2511482828580,-292234464016,-900315091903,-95056387186],[1371160718501,2736367818297,-209924359834,2331605185175,724394665308],[3517404796869,3278628519066,2275732047699,2639342570987,724328235241],[1747254548187,3388791748565,1516577626568,507256816687,2223094634549]]}
{"label":8,"size":"large","lipschitz_numerator":2891328404327,"domain":[[-38481110083005,-38340372594649],[-22801578835705,-22660841347349],[19746438704922,19887176193278],[-25755623834928,-25614886346572],[10379136813290,10519874301646]],"image":[[-38418923742414,-38402558935239],[-22737109909115,-22725310273938],[19809238366569,19824376531629],[-25697783505623,-25672726675878],[10440348734454,10458662380481]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920264,2256646313947],[1828923792083,2511482828580,-292234464016,-900315091903,-95056387186],[1371160718501,2736367818297,-209924359834,2331605185175,724394665308],[3517404796869,3278628519066,2275732047699,2639342570987,724328235241],[1747254548187,3388791748565,1516577626568,507256816687,2223094634549]]}
{"label":9,"size":"small","lipschitz_numerator":489251533426,"domain":[[-27651333404907,-27616149032817],[51755681731610,51790866103700],[-17202414479015,-17167230106925],[297575852028,332760224118],[13988189624931,14023373997021]],"image":[[-27634672590238,-27632809847485],[51772341749786,51774206085522],[-17185992518799,-17183652067143],[314172958578,316163117565],[14004532991714,14007030630237]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[-1377805597701,-3704514049468,-628875856645,1006775765665,-13663077116],[1636989665287,-296323759484,-153030567726,2571578032563,3917274657792],[-193519128501,-389077096582,-2076292698612,2746018352830,1819572206640],[-3125864129566,-2928027070651,-1600447409693,-709074093160,730615228661]]}
{"label":9,"size":"large","lipschitz_numerator":1954420905547,"domain":[[-27704109963040,-27563372474684],[51702905173477,51843642661833],[-17255191037148,-17114453548792],[244799293895,385536782251],[13935413066798,14076150555154]],"image":[[-27640124142345,-27627358295378],[51766765484731,51779782350577],[-17192550543941,-17177094042001],[308564253504,321771822639],[13997204559625,14014359062326]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[-1377805597701,-3704514049468,-628875856645,1006775765665,-13663077116],[1636989665287,-296323759484,-153030567726,2571578032563,3917274657792],[-193519128501,-389077096582,-2076292698612,2746018352830,1819572206640],[-3125864129566,-2928027070651,-1600447409693,-709074093160,730615228661]]}
{"label":10,"size":"small","lipschitz_numerator":579814138823,"domain":[[-9743442917027,-9708258544937],[-22259125207348,-22223940835258],[39201594004053,39236778376143],[-44488800577467,-44453616205377],[-15920140732631,-15884956360541]],"image":[[-9726670053332,-9725031408630],[-22242288174776,-22240777867831],[39217746198381,39220626181816],[-44472069473699,-44470347309143],[-15903377683070,-15901719410103]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[1103987698894,-155813716040,365722373622,-1574116264026,-2376142523242],[3716063956873,975682073370,2858489773877,2282646715986,1103750622965],[3740950767707,1111686987248,511568285464,306352869419,813443701100],[2184633046411,2196281421892,27566993117,1105752179698,-654924503602]]}
{"label":10,"size":"large","lipschitz_numerator":2316040821622,"domain":[[-9796219475160,-9655481986804],[-22311901765481,-22171164277125],[39148817445920,39289554934276],[-44541577135600,-44400839647244],[-15972917290764,-15832179802408]],"image":[[-9731394229302,-9720307232660],[-22246860238365,-22236205804242],[39209061849234,39229310530963],[-44477325668695,-44465091114147],[-15908324896431,-15896772196742]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[1103987698894,-155813716040,365722373622,-1574116264026,-2376142523242],[3716063956873,975682073370,2858489773877,2282646715986,1103750622965],[3740950767707,1111686987248,511568285464,306352869419,813443701100],[2184633046411,2196281421892,27566993117,1105752179698,-654924503602]]}
{"label":11,"size":"small","lipschitz_numerator":556808342401,"domain":[[-27651333404907,-27616149032817],[-12947902599895,-12912718227805],[49821326533954,49856510906044],[-43213648010447,-43178463638357],[-50715394706574,-50680210334484]],"image":[[-27635079642504,-27632402795216],[-12930969127491,-12929651700211],[49837844132459,49839993307540],[-43197093716189,-43195017932614],[-50698466358566,-50697138682492]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[272604259630,1753857861109,2258416554594,-423612352354,-115639378980],[2592735788794,1766004285910,1928321420034,1373345921695,262200222104],[1839714972762,1995058105366,1404354423458,-644937406189,1756516553412],[1497473413401,-655168558359,1074259288898,-1352872141833,-370536855197]]}
{"label":11,"size":"large","lipschitz_numerator":2223999772924,"domain":[[-27704109963040,-27563372474684],[-13000679158028,-12859941669672],[49768549975821,49909287464177],[-43266424568580,-43125687080224],[-50768171264707,-50627433776351]],"image":[[-27643418833254,-27624063604466],[-12935146986828,-12925473840874],[49831197876252,49846639563747],[-43203562413628,-43188549235175],[-50702562789046,-50693042252012]],"preconditioner":[[2002032106886,1330643736606,3332675843492,1021183791741,2311492051751],[272604259630,1753857861109,2258416554594,-423612352354,-115639378980],[2592735788794,1766004285910,1928321420034,1373345921695,262200222104],[1839714972762,1995058105366,1404354423458,-644937406189,1756516553412],[1497473413401,-655168558359,1074259288898,-1352872141833,-370536855197]]}
{"label":12,"size":"small","lipschitz_numerator":785652110608,"domain":[[50216435623514,50251619995604],[17244814709186,17279999081276],[42517708180679,42552892552769],[49291607838389,49326792210479],[6024777940400,6059962312490]],"image":[[50233233793370,50234821825748],[17260730425533,17264083364927],[42534120399751,42536480333695],[49307928259133,49310471789734],[6041425193206,6043315059681]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553282,3099277070376],[715453482237,-1592870963559,1813757644204,-2601567314942,5448984990319],[85988104142,2521434144063,2162186329718,2763065296149,1195222726930],[-1181457298302,-826035185075,334386049947,-3853874260773,3277897854221],[1107062697013,1459458874143,284377478927,-398198847507,3605223967396]]}
{"label":12,"size":"large","lipschitz_numerator":3138346077146,"domain":[[50163659065381,50304396553737],[17192038151053,17332775639409],[42464931622546,42605669110902],[49238831280256,49379568768612],[5972001382267,6112738870623]],"image":[[50227499231314,50240556387804],[17248962693335,17275851097125],[42526347718788,42544253014658],[49299364725097,49319035323770],[6034676939776,6050063313111]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553282,3099277070376],[715453482237,-1592870963559,1813757644204,-2601567314942,5448984990319],[85988104142,2521434144063,2162186329718,2763065296149,1195222726930],[-1181457298302,-826035185075,334386049947,-3853874260773,3277897854221],[1107062697013,1459458874143,284377478927,-398198847507,3605223967396]]}
{"label":13,"size":"small","lipschitz_numerator":496489903701,"domain":[[38393149152781,38428333524871],[25667662904704,25702847276794],[-10467097743514,-10431913371424],[22713617905481,22748802277571],[-19834399635146,-19799215263056]],"image":[[38410007567103,38411475110546],[25684387623041,25686122558453],[-10450508258016,-10448502856927],[22730038620328,22732381562718],[-19817838867709,-19815776030496]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-878062225882,-639285948079,1915014335746,2639342570987,363610523288],[-1239997731500,-2881534931879,-1715837817862,507256816686,-1009320809882],[-2729238883986,-3411797920484,-805258704717,-900315091904,-608080627888],[960444466674,-404762633122,1607210519867,2331605185175,2541529545009]]}
{"label":13,"size":"large","lipschitz_numerator":1983213860452,"domain":[[38340372594648,38481110083004],[25614886346571,25755623834927],[-10519874301647,-10379136813291],[22660841347348,22801578835704],[-19887176193279,-19746438704923]],"image":[[38405613704099,38415868973550],[25679253405005,25691256776489],[-10456658669443,-10442352445500],[22722602254789,22739817928257],[-19823891980499,-19809722917706]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-878062225882,-639285948079,1915014335746,2639342570987,363610523288],[-1239997731500,-2881534931879,-1715837817862,507256816686,-1009320809882],[-2729238883986,-3411797920484,-805258704717,-900315091904,-608080627888],[960444466674,-404762633122,1607210519867,2331605185175,2541529545009]]}
{"label":14,"size":"small","lipschitz_numerator":823030160440,"domain":[[9977253794450,10012438166540],[-14454609582934,-14419425210844],[47267046595041,47302230967131],[18320721021340,18355905393430],[38873929644114,38909114016204]],"image":[[9992958303090,9996733657902],[-14437969795256,-14436064998522],[47283385180279,47285892381894],[18336291204561,18340335210208],[38890790556538,38892253103780]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419032,-3637223852597],[274876234665,3250818808413,2425348995030,967942108260,156395818673],[-1897416229762,3820732909600,1297002017886,1982408447371,352993607750],[-1784009369607,-4077667999931,-1835751261151,-3045048931697,-4570351320141],[-1805628022702,-666006513589,524605054774,-1857504941870,-706146865112]]}
{"label":14,"size":"large","lipschitz_numerator":3287073965869,"domain":[[9924477236317,10065214724673],[-14507386141067,-14366648652711],[47214270036908,47355007525264],[18267944463207,18408681951563],[38821153085981,38961890574337]],"image":[[9981230145160,10008461815832],[-14443798798358,-14430235995420],[47275844783459,47293432778714],[18323965938858,18352660475911],[38886320899825,38896722760493]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419032,-3637223852597],[274876234665,3250818808413,2425348995030,967942108260,156395818673],[-1897416229762,3820732909600,1297002017886,1982408447371,352993607750],[-1784009369607,-4077667999931,-1835751261151,-3045048931697,-4570351320141],[-1805628022702,-666006513589,524605054774,-1857504941870,-706146865112]]}
{"label":15,"size":"small","lipschitz_numerator":414488012445,"domain":[[-22030251246551,-21995066874461],[20874386521494,20909570893584],[27078340872792,27113525244882],[-6020707230202,-5985522858112],[-31800758065119,-31765573693029]],"image":[[-22013627026211,-22011691094797],[20891137636571,20892819778512],[27094851228113,27097014889562],[-6004131621107,-6002098467207],[-31783891704769,-31782440053376]],"preconditioner":[[1103879429273,-1199140985368,2017089147113,1280884118864,1625081992442],[-6412397943,-580599567044,922740723280,3016263077179,1589381261079],[-2698293866571,-2692610339576,1407223920065,-46739044683,-1232010528744],[1431822490317,1413580754263,2283792617583,2337902000814,118906648074],[-386086082173,-2465520460060,13692294773,1253651297470,-1175239391461]]}
{"label":15,"size":"large","lipschitz_numerator":1655787478780,"domain":[[-22083027804684,-21942290316328],[20821609963361,20962347451717],[27025564314659,27166301803015],[-6073483788335,-5932746299979],[-31853534623252,-31712797134896]],"image":[[-22019184999316,-22006133121692],[20886136695708,20897820719375],[27088642566210,27103223551465],[-6010108346082,-5996121742232],[-31788127399233,-31778204358912]],"preconditioner":[[1103879429273,-1199140985368,2017089147113,1280884118864,1625081992442],[-6412397943,-580599567044,922740723280,3016263077179,1589381261079],[-2698293866571,-2692610339576,1407223920065,-46739044683,-1232010528744],[1431822490317,1413580754263,2283792617583,2337902000814,118906648074],[-386086082173,-2465520460060,13692294773,1253651297470,-1175239391461]]}
{"label":16,"size":"small","lipschitz_numerator":535480618295,"domain":[[-45559223892787,-45524039520697],[3939460886168,3974645258258],[30638283479054,30673467851144],[38793693847216,38828878219306],[32600457073537,32635641445627]],"image":[[-45542470108727,-45540793304756],[3955677466203,3958428678220],[30654671705930,30657079624267],[38810408643667,38812163422856],[32617322374714,32618776144446]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[1881187354581,2827400679998,1934768388485,535611701198,3122896543633],[312591627590,3899717108947,1450767096138,1519978613553,1839495941008],[-2170334774701,1527908809700,-896154392276,-536635952995,1468868299162],[-809063163856,1408599951977,1596613007980,-1523761698947,104872719404]]}
{"label":16,"size":"large","lipschitz_numerator":2138778894535,"domain":[[-45612000450920,-45471262962564],[3886684328035,4027421816391],[30585506920921,30726244409277],[38740917289083,38881654777439],[32547680515404,32688418003760]],"image":[[-45547379904379,-45535883509104],[3947657831243,3966448313180],[30647485187619,30664266142578],[38805366075630,38817205990893],[32613104438207,32622994080953]],"preconditioner":[[-287527074194,670334626704,1962335381602,1218103197917,2044711357052],[1881187354581,2827400679998,1934768388485,535611701198,3122896543633],[312591627590,3899717108947,1450767096138,1519978613553,1839495941008],[-2170334774701,1527908809700,-896154392276,-536635952995,1468868299162],[-809063163856,1408599951977,1596613007980,-1523761698947,104872719404]]}
{"label":17,"size":"small","lipschitz_numerator":558903682743,"domain":[[16839148912850,16874333284940],[-15569096388977,-15533912016887],[-34701818178481,-34666633806391],[-32882553165390,-32847368793300],[-45602018062485,-45566833690395]],"image":[[16855852317667,16857629880124],[-15552800412791,-15550207993071],[-34685063517174,-34683388467698],[-32865744398374,-32864177560316],[-45585221382964,-45583630369915]],"preconditioner":[[-661852245249,338364389939,-936739393684,-2657604384858,-2256646313947],[2554300283825,2793076561628,1915014335746,1551403812458,-724328235241],[1165697114017,-475840086362,-1715837817862,-706517007980,-2223094634548],[2606539215766,1923980179269,-805258704717,-197178076830,95056387186],[2011973152989,646766053193,1607210519867,-934319025142,-724394665308]]}
{"label":17,"size":"large","lipschitz_numerator":2232486400671,"domain":[[16786372354717,16927109843073],[-15621872947110,-15481135458754],[-34754594736614,-34613857248258],[-32935329723523,-32794592235167],[-45654794620618,-45514057132262]],"image":[[16850480319164,16863001878627],[-15561171454710,-15541836951152],[-34690337688908,-34678114295964],[-32870895003850,-32859026954840],[-45590318432964,-45578533319915]],"preconditioner":[[-661852245249,338364389939,-936739393684,-2657604384858,-2256646313947],[2554300283825,2793076561628,1915014335746,1551403812458,-724328235241],[1165697114017,-475840086362,-1715837817862,-706517007980,-2223094634548],[2606539215766,1923980179269,-805258704717,-197178076830,95056387186],[2011973152989,646766053193,1607210519867,-934319025142,-724394665308]]}
{"label":18,"size":"small","lipschitz_numerator":1158440652790,"domain":[[-5051046814208,-5015862442118],[17814886144608,17850070516698],[-12179702821621,-12144518449531],[34040314609251,34075498981341],[46040967148983,46076151521073]],"image":[[-5035889623168,-5031019633161],[17829836849898,17835119811406],[-12163569077901,-12160652193252],[34057291891780,34058521698809],[46057875272647,46059243397408]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623658,-3588718555196,-3099277070377],[-5048047673358,-3124539893504,-5057084192877,-4555682157984,-1904054343447],[3320019697653,499756991791,4561310681604,46508790919,2349707919943],[-1576071162972,-1735613245908,514181191245,-267872066727,505946897020],[382096783070,225580636231,3642530491336,-645206750923,178620783844]]}
{"label":18,"size":"large","lipschitz_numerator":4626835199623,"domain":[[-5103823372341,-4963085883985],[17762109586475,17902847074831],[-12232479379754,-12091741891398],[33987538051118,34128275539474],[45988190590850,46128928079206]],"image":[[-5052135021909,-5014774234420],[17812487949753,17852468711551],[-12173174169156,-12151047101997],[34053196799447,34062616791142],[46053461664266,46063657005789]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623658,-3588718555196,-3099277070377],[-5048047673358,-3124539893504,-5057084192877,-4555682157984,-1904054343447],[3320019697653,499756991791,4561310681604,46508790919,2349707919943],[-1576071162972,-1735613245908,514181191245,-267872066727,505946897020],[382096783070,225580636231,3642530491336,-645206750923,178620783844]]}
{"label":19,"size":"small","lipschitz_numerator":515331487533,"domain":[[45524039520696,45559223892786],[-38828878219307,-38793693847217],[-32635641445628,-32600457073538],[-3974645258259,-3939460886169],[-30673467851145,-30638283479055]],"image":[[45540992878066,45542270535416],[-38812160523058,-38810411543468],[-32619362998467,-32616735520699],[-3958139263759,-3955966880671],[-30656591053607,-30655160276595]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[1633698821706,-2064544762695,-2005504252157,-536635952995,359518439280],[-714698535091,-2932361650924,-1628634418352,-1523761698947,-3120374706927],[-1345575653383,-2291788978800,-2587284842435,535611701198,-1399156687287],[1207386985963,-2379738495394,-319517327455,1519978613553,69211517415]]}
{"label":19,"size":"large","lipschitz_numerator":2058554860924,"domain":[[45471262962563,45612000450919],[-38881654777440,-38740917289084],[-32688418003761,-32547680515405],[-4027421816392,-3886684328036],[-30726244409278,-30585506920922]],"image":[[45537290290777,45545973122705],[-38817298598978,-38805273467548],[-32627081886424,-32609016632742],[-3964510857744,-3949595286686],[-30660861660337,-30650889669865]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[1633698821706,-2064544762695,-2005504252157,-536635952995,359518439280],[-714698535091,-2932361650924,-1628634418352,-1523761698947,-3120374706927],[-1345575653383,-2291788978800,-2587284842435,535611701198,-1399156687287],[1207386985963,-2379738495394,-319517327455,1519978613553,69211517415]]}
{"label":20,"size":"small","lipschitz_numerator":618072890231,"domain":[[33237231191171,33272415563261],[-38992433417570,-38957249045480],[22479003371449,22514187743539],[-380836255296,-345651883206],[29106595347510,29141779719600]],"image":[[33254045289071,33255601465361],[-38976045217269,-38973637245782],[22495985218456,22497205896529],[-364484089258,-362004049247],[29122598532937,29125776534172]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[-1363623166977,945080774659,-1529469357639,-2247227294137,-2857092521185],[-654242149686,1074591095854,-1771079689677,1058647692471,-35700731362],[-1533941909210,-1310355872457,-2773088562509,-796924531562,-2800321383903],[-4118897083998,-1834118405411,-2563193226318,-1772878814837,-1506175344367]]}
{"label":20,"size":"large","lipschitz_numerator":2468590580234,"domain":[[33184454633038,33325192121394],[-39045209975703,-38904472487347],[22426226813316,22566964301672],[-433612813429,-292875325073],[29053818789377,29194556277733]],"image":[[33249507322172,33260139432260],[-38983045244058,-38966637218993],[22492440334167,22500750780818],[-371656110626,-354832027879],[29113342243505,29135032823604]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[-1363623166977,945080774659,-1529469357639,-2247227294137,-2857092521185],[-654242149686,1074591095854,-1771079689677,1058647692471,-35700731362],[-1533941909210,-1310355872457,-2773088562509,-796924531562,-2800321383903],[-4118897083998,-1834118405411,-2563193226318,-1772878814837,-1506175344367]]}
{"label":21,"size":"small","lipschitz_numerator":704355688130,"domain":[[50216435623514,50251619995604],[44174065497069,44209249869159],[907235599079,942419971169],[7681135256790,7716319628880],[32954028728283,32989213100373]],"image":[[50233270885651,50234784733467],[44190913199341,44192402166885],[924192848818,925462721429],[7697116892342,7700337993327],[32970333521298,32972908307358]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553281,3099277070376],[-2241560142927,-2082018059992,-773818963747,8234294225,-505946897020],[46959852387,203475999226,-823827534767,3463909707491,-178620783844],[-1220485550057,-3143993329912,-2651627814538,-3153029849430,1904054343446],[-1849950928152,970311777710,-2303199129024,2211602761660,-2349707919943]]}
{"label":21,"size":"large","lipschitz_numerator":2813520076319,"domain":[[50163659065381,50304396553737],[44121288938936,44262026427292],[854459040946,995196529302],[7628358698657,7769096187013],[32901252170150,33041989658506]],"image":[[50228092675662,50239962943456],[44185971199245,44197344166981],[920106124958,929549445289],[7686567167723,7710887717946],[32961754190000,32981487638656]],"preconditioner":[[-1134497445915,-622559185849,-489441484820,-389964553281,3099277070376],[-2241560142927,-2082018059992,-773818963747,8234294225,-505946897020],[46959852387,203475999226,-823827534767,3463909707491,-178620783844],[-1220485550057,-3143993329912,-2651627814538,-3153029849430,1904054343446],[-1849950928152,970311777710,-2303199129024,2211602761660,-2349707919943]]}
{"label":22,"size":"small","lipschitz_numerator":407081081863,"domain":[[33237231191171,33272415563261],[4113043657616,4148228029706],[33600475260421,33635659632511],[10740635633677,10775820005767],[-38322892452748,-38287708080658]],"image":[[33254053696035,33255593058399],[4129683272344,4131588414977],[33617133521531,33619001371402],[10757215559645,10759240079797],[-38306360015314,-38304240518091]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[1294674106189,1312915842242,2218995352740,2164885969509,-118906648074],[-1290281068599,789153309288,2428890688931,1188931686234,1175239391461],[-2169980828124,-1595793659022,1426881816099,-666640537799,-1589381261079],[-1460599810832,-1466283337828,1185271484061,2639234448809,1232010528744]]}
{"label":22,"size":"large","lipschitz_numerator":1626178576753,"domain":[[33184454633038,33325192121394],[4060267099483,4201004587839],[33547698702288,33688436190644],[10687859075544,10828596563900],[-38375669010881,-38234931522525]],"image":[[33249641604518,33260005149916],[4124079946090,4137191741231],[33611596722639,33624538170294],[10751261998151,10765193641291],[-38312457648538,-38298142884867]],"preconditioner":[[-2824222977809,-521202563169,-344197873578,392007154672,-1625081992441],[1294674106189,1312915842242,2218995352740,2164885969509,-118906648074],[-1290281068599,789153309288,2428890688931,1188931686234,1175239391461],[-2169980828124,-1595793659022,1426881816099,-666640537799,-1589381261079],[-1460599810832,-1466283337828,1185271484061,2639234448809,1232010528744]]}
{"label":23,"size":"small","lipschitz_numerator":478830259360,"domain":[[9708258544936,9743442917026],[48927444735034,48962629107124],[-12533274476367,-12498090104277],[-6194290001650,-6159105629560],[-34762949846486,-34727765474396]],"image":[[9724979094982,9726722366979],[48943770662473,48946303179685],[-12516408781185,-12514955799462],[-6177819610349,-6175576020862],[-34746157638136,-34744557682746]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357052],[59040510538,-3639203073863,-2005504252157,-2365022691438,-1468868299162],[1303727232572,-913935883261,-1628634418352,1491740288575,-104872719404],[-295495863635,-1241709189052,-2587284842435,-1188128155149,-3122896543633],[2060221167939,-1526904313418,-319517327455,-388728844870,-1839495941008]]}
{"label":23,"size":"large","lipschitz_numerator":1912739141832,"domain":[[9655481986803,9796219475159],[48874668176901,49015405665257],[-12586051034500,-12445313546144],[-6247066559783,-6106329071427],[-34815726404619,-34674988916263]],"image":[[9719867279988,9731834181973],[48936598536164,48953475305994],[-12520624055947,-12510740524700],[-6184497343571,-6168898287640],[-34750891479568,-34739823841314]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357052],[59040510538,-3639203073863,-2005504252157,-2365022691438,-1468868299162],[1303727232572,-913935883261,-1628634418352,1491740288575,-104872719404],[-295495863635,-1241709189052,-2587284842435,-1188128155149,-3122896543633],[2060221167939,-1526904313418,-319517327455,-388728844870,-1839495941008]]}
{"label":24,"size":"small","lipschitz_numerator":672573365235,"domain":[[21995066874460,22030251246550],[5985522858111,6020707230201],[31765573693028,31800758065118],[-20909570893585,-20874386521495],[-27113525244883,-27078340872793]],"image":[[22011988628467,22013329492541],[6002233548934,6003996539378],[31781781995144,31784549763002],[-20893743805101,-20890213609978],[-27097001271967,-27094864845711]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[906079510498,924321246551,2218995352740,2337902000814,54109383232],[1639737379644,3719171757531,2428890688932,1253651297470,1239959002698],[3022675475122,3596862644223,1426881816100,3016263077179,2093522353899],[2651554821889,2645871294894,1185271484061,-46739044683,-1453962964747]]}
{"label":24,"size":"large","lipschitz_numerator":2686315547829,"domain":[[21942290316327,22083027804683],[5932746299978,6073483788334],[31712797134895,31853534623251],[-20962347451718,-20821609963362],[-27166301803016,-27025564314660]],"image":[[22008218922186,22017099198822],[5997212805625,6009017282687],[31773945120906,31792386637240],[-20903816493927,-20880140921152],[-27103124143787,-27088741973891]],"preconditioner":[[177004689591,2480025104231,-344197873578,1280884118864,-736205028250],[906079510498,924321246551,2218995352740,2337902000814,54109383232],[1639737379644,3719171757531,2428890688932,1253651297470,1239959002698],[3022675475122,3596862644223,1426881816100,3016263077179,2093522353899],[2651554821889,2645871294894,1185271484061,-46739044683,-1453962964747]]}
{"label":25,"size":"small","lipschitz_numerator":384530926128,"domain":[[27616149032816,27651333404906],[-33079897122629,-33044712750539],[14685838618966,14721022991056],[-23081653487713,-23046469115623],[-15579906791586,-15544722419496]],"image":[[27632954072725,27634528364996],[-33062937597910,-33061672275257],[14702770134827,14704091475193],[-23064752611064,-23063369992272],[-15563246820635,-15561382390446]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[238541551954,83198419350,-2401453959601,-352162129954,-1756516553412],[-284631703162,1868010268599,-982335286636,1444796144095,370536855197],[1869497240089,388243638609,-307972973374,2374055933574,115639378980],[1503804063806,2330535566690,1111145699591,1666121197930,-262200222104]]}
{"label":25,"size":"large","lipschitz_numerator":1536191404139,"domain":[[27563372474683,27704109963039],[-33132673680762,-32991936192406],[14633062060833,14773799549189],[-23134430045846,-22993692557490],[-15632683349719,-15491945861363]],"image":[[27628017450240,27639464987481],[-33066886036792,-33057723836375],[14698719738267,14708141871753],[-23069132762561,-23058989840775],[-15569007055324,-15555622155757]],"preconditioner":[[-980848315145,-309459944865,-1290308260010,1021183791741,-2311492051751],[238541551954,83198419350,-2401453959601,-352162129954,-1756516553412],[-284631703162,1868010268599,-982335286636,1444796144095,370536855197],[1869497240089,388243638609,-307972973374,2374055933574,115639378980],[1503804063806,2330535566690,1111145699591,1666121197930,-262200222104]]}
{"label":26,"size":"small","lipschitz_numerator":499654022040,"domain":[[-22030251246551,-21995066874461],[9752914632522,9788099004612],[-16027136202394,-15991951830304],[-49126184305388,-49090999933298],[-42922229954091,-42887045582001]],"image":[[-22013626120098,-22011692000911],[9769491153790,9771522483344],[-16010328857648,-16008759175048],[-49109930802147,-49107253436538],[-42905247651414,-42904027884681]],"preconditioner":[[1103879429273,-1199140985367,2017089147114,1280884118864,1625081992442],[1489965511446,1266379474693,2003396852341,27232821393,2800321383903],[-327943061044,-2612721739631,-266703470469,-1057017881951,1506175344368],[3802173295844,1493469354208,609865227048,1327623163546,2857092521185],[1110291827216,-618541418323,1094348423834,-1735378958315,35700731362]]}
{"label":26,"size":"large","lipschitz_numerator":1995759455207,"domain":[[-22083027804684,-21942290316328],[9700138074389,9840875562745],[-16079912760527,-15939175272171],[-49178960863521,-49038223375165],[-42975006512224,-42834269023868]],"image":[[-22019170423099,-22006147697910],[9763759060178,9777254576956],[-16014839904749,-16004248127947],[-49117414185946,-49099770052739],[-42908786568820,-42900488967275]],"preconditioner":[[1103879429273,-1199140985367,2017089147114,1280884118864,1625081992442],[1489965511446,1266379474693,2003396852341,27232821393,2800321383903],[-327943061044,-2612721739631,-266703470469,-1057017881951,1506175344368],[3802173295844,1493469354208,609865227048,1327623163546,2857092521185],[1110291827216,-618541418323,1094348423834,-1735378958315,35700731362]]}
{"label":27,"size":"small","lipschitz_numerator":465229942307,"domain":[[-9743442917027,-9708258544937],[6159105629559,6194290001649],[34727765474395,34762949846485],[-48962629107125,-48927444735035],[12498090104276,12533274476366]],"image":[[-9726679252879,-9725022209084],[6175966994035,6177428637172],[34744641465606,34746073855273],[-48946008835762,-48944065006400],[12514500609969,12516863970672]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[-892632291513,53581033904,1934768388485,-1188128155149,1399156687287],[-2448950012810,1138175468548,1450767096138,-388728844870,-69211517415],[-2424063201975,1274180382426,-896154392275,-2365022691437,-359518439280],[188013056003,2405676171836,1596613007980,1491740288575,3120374706927]]}
{"label":27,"size":"large","lipschitz_numerator":1858513769477,"domain":[[-9796219475160,-9655481986804],[6106329071426,6247066559782],[34674988916262,34815726404618],[-49015405665258,-48874668176902],[12445313546143,12586051034499]],"image":[[-9731541221680,-9720160240283],[6171479633311,6181915997896],[34740355090401,34750360230478],[-48951814034320,-48938259807842],[12507531784833,12523832795808]],"preconditioner":[[1292000754898,2249862455796,1962335381602,-82375975451,744232183685],[-892632291513,53581033904,1934768388485,-1188128155149,1399156687287],[-2448950012810,1138175468548,1450767096138,-388728844870,-69211517415],[-2424063201975,1274180382426,-896154392275,-2365022691437,-359518439280],[188013056003,2405676171836,1596613007980,1491740288575,3120374706927]]}
{"label":28,"size":"small","lipschitz_numerator":442220683935,"domain":[[-38428333524872,-38393149152782],[-48877839082340,-48842654710250],[-12743078434122,-12707894062032],[52289823901472,52325008273562],[-15697123433345,-15661939061255]],"image":[[-38411834437390,-38409648240260],[-48860946805285,-48859546987307],[-12726546498026,-12724425998130],[52306732945456,52308099229577],[-15680383441582,-15678679053021]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920263,2256646313947],[847756155699,-1793997679868,-1917535697479,812650103577,33551679398],[-922394092983,-1683834450368,-2676690118609,-1319435650724,1532318078706],[1223849985385,-1141573749599,-191033711076,-1011698264911,1532251648639],[766086911803,-916688759882,-108723606894,2220222012167,2351702701133]]}
{"label":28,"size":"large","lipschitz_numerator":1766420527194,"domain":[[-38481110083005,-38340372594649],[-48930615640473,-48789878152117],[-12795854992255,-12655117503899],[52237047343339,52377784831695],[-15749899991478,-15609162503122]],"image":[[-38418457898814,-38403024778836],[-48865191376120,-48855302416472],[-12732892264208,-12718080231948],[52302581503183,52312250671850],[-15685623169209,-15673439325394]],"preconditioner":[[2595010703886,1594794068698,-400958070910,1319906920263,2256646313947],[847756155699,-1793997679868,-1917535697479,812650103577,33551679398],[-922394092983,-1683834450368,-2676690118609,-1319435650724,1532318078706],[1223849985385,-1141573749599,-191033711076,-1011698264911,1532251648639],[766086911803,-916688759882,-108723606894,2220222012167,2351702701133]]}
{"label":29,"size":"small","lipschitz_numerator":517868816971,"domain":[[-10012438166541,-9977253794451],[-18355905393431,-18320721021341],[-38909114016205,-38873929644115],[14419425210843,14454609582933],[-47302230967132,-47267046595042]],"image":[[-9996122492244,-9993569468749],[-18339400997235,-18337225417537],[-38892413607283,-38890630053038],[14436178300682,14437856493093],[-47285982664310,-47283294897864]],"preconditioner":[[-2270850958022,-1668025274065,-322523566434,-3959747419032,-1161404621581],[-1261039562090,1032619068234,1525302388444,-3045048931697,-1209297670546],[-51876919168,-1191498428282,-1151358076759,-1857504941870,-2382109996644],[693065873595,-2282876700153,811546289587,967942108260,-1457406886770],[3879824677133,-1838324462228,1629414839622,1982408447371,685406429485]]}
{"label":29,"size":"large","lipschitz_numerator":2068419649130,"domain":[[-10065214724674,-9924477236318],[-18408681951564,-18267944463208],[-38961890574338,-38821153085982],[14366648652710,14507386141066],[-47355007525265,-47214270036909]],"image":[[-10003538513971,-9986153447022],[-18345813267635,-18330813147137],[-38897826062259,-38885217598062],[14431195963193,14442838830582],[-47293738474089,-47275539088085]],"preconditioner":[[-2270850958022,-1668025274065,-322523566434,-3959747419032,-1161404621581],[-1261039562090,1032619068234,1525302388444,-3045048931697,-1209297670546],[-51876919168,-1191498428282,-1151358076759,-1857504941870,-2382109996644],[693065873595,-2282876700153,811546289587,967942108260,-1457406886770],[3879824677133,-1838324462228,1629414839622,1982408447371,685406429485]]}
{"label":30,"size":"small","lipschitz_numerator":652388940509,"domain":[[-45290228643272,-45255044271182],[28454471909158,28489656281248],[-6259801905790,-6224617533700],[-24588360470752,-24553176098662],[-18134186730499,-18099002358409]],"image":[[-45273738418612,-45271534495842],[28470433994315,28473694196092],[-6242770357100,-6241649082391],[-24571639081801,-24569897487611],[-18117757707643,-18115431381266]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852597],[492683320210,2786341950534,1525302388444,2734600058990,4570351320141],[40140351523,-1099481157590,-1151358076759,1230751919886,706146865112],[3094422989741,118480415993,811546289588,2268953176358,-156395818673],[3467739301850,-2250409837511,1629414839622,944008410136,-352993607750]]}
{"label":30,"size":"large","lipschitz_numerator":2605657069354,"domain":[[-45343005201405,-45202267713049],[28401695351025,28542432839381],[-6312578463923,-6171840975567],[-24641137028885,-24500399540529],[-18186963288632,-18046225800276]],"image":[[-45280155788042,-45265117126412],[28460663754979,28483464435428],[-6246232196723,-6238187242768],[-24576962934291,-24564573635121],[-18124676268524,-18108512820385]],"preconditioner":[[1345501707630,1948327391588,-322523566434,838881055147,3637223852597],[492683320210,2786341950534,1525302388444,2734600058990,4570351320141],[40140351523,-1099481157590,-1151358076759,1230751919886,706146865112],[3094422989741,118480415993,811546289588,2268953176358,-156395818673],[3467739301850,-2250409837511,1629414839622,944008410136,-352993607750]]}
{"label":31,"size":"small","lipschitz_numerator":777340997271,"domain":[[27616149032816,27651333404906],[-332760224119,-297575852029],[-14023373997022,-13988189624932],[-51790866103701,-51755681731611],[17167230106924,17202414479014]],"image":[[27633087655163,27634394782558],[-317175595256,-313160480889],[-14006835325413,-14004728296541],[-51774761855273,-51771785980037],[17183377367928,17186267218010]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[2939537481330,3135095449411,926446146189,2746018352830,4822311051441],[2416790036407,2218952977491,-1439689321821,-709074093159,891373316533],[2384581363366,4711289815133,1020438842781,1006775765665,1635651622311],[934588367276,2867901792047,-1345696625230,2571578032563,2724608600289]]}
{"label":31,"size":"large","lipschitz_numerator":3104971542413,"domain":[[27563372474683,27704109963039],[-385536782252,-244799293896],[-14076150555155,-13935413066799],[-51843642661834,-51702905173478],[17114453548791,17255191037147]],"image":[[27629332007839,27638150429882],[-328818140429,-301517935716],[-14012984700527,-13998578921427],[-51783588777451,-51762959057859],[17174979809087,17194664776851]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[2939537481330,3135095449411,926446146189,2746018352830,4822311051441],[2416790036407,2218952977491,-1439689321821,-709074093159,891373316533],[2384581363366,4711289815133,1020438842781,1006775765665,1635651622311],[934588367276,2867901792047,-1345696625230,2571578032563,2724608600289]]}
{"label":32,"size":"small","lipschitz_numerator":661595111514,"domain":[[45255044271181,45290228643271],[39012834551436,39048018923526],[-36807856509059,-36772672136969],[27138449726728,27173634098818],[20684275986475,20719460358565]],"image":[[45271772283829,45273500630626],[39029054488344,39031798986617],[-36791187459289,-36789341186741],[27154359976107,27157723849439],[20700431590245,20703304754795]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-1697232220846,-3439679413917,-3322947852225,-391870864739,-1220705375063],[-2748537391263,-1057704444896,-962591536299,-1895719003843,-47893048965],[2017110239231,-4303864584089,-4095344815337,-105127354989,1846811051067],[318849160900,-3259919096806,-5223691792481,-1430072121210,-296002265189]]}
{"label":32,"size":"large","lipschitz_numerator":2642903957004,"domain":[[45202267713048,45343005201404],[38960057993303,39100795481659],[-36860633067192,-36719895578836],[27085673168595,27226410656951],[20631499428342,20772236916698]],"image":[[45266624521333,45278648393122],[39020967721435,39039885753526],[-36796734235303,-36783794410727],[27144449955390,27167633870156],[20692012896595,20711723448445]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-1697232220846,-3439679413917,-3322947852225,-391870864739,-1220705375063],[-2748537391263,-1057704444896,-962591536299,-1895719003843,-47893048965],[2017110239231,-4303864584089,-4095344815337,-105127354989,1846811051067],[318849160900,-3259919096806,-5223691792481,-1430072121210,-296002265189]]}
{"label":33,"size":"small","lipschitz_numerator":592363602866,"domain":[[45524039520696,45559223892786],[-34355049689649,-34319865317559],[49481092592909,49516276964999],[-32392876095166,-32357691723076],[-26199639321487,-26164454949397]],"image":[[45540996667325,45542266746156],[-34338104093339,-34336810913869],[49497511717477,49499857840431],[-32376803799329,-32373764018915],[-26182937856996,-26181156413888]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[298243286148,2927507066607,-507090831681,-301875415636,-813443701100],[2851205925494,2839557550013,1760676683300,682491496719,654924503602],[2220328807202,3480130222137,802026259216,2741864896864,2376142523242],[-128068549595,2612313333908,1178896093021,1754739150912,-1103750622965]]}
{"label":33,"size":"large","lipschitz_numerator":2365905317245,"domain":[[45471262962563,45612000450919],[-34407826247782,-34267088759426],[49428316034776,49569053523132],[-32445652653299,-32304915164943],[-26252415879620,-26111678391264]],"image":[[45537350806054,45545912607427],[-34342060339149,-34332854668059],[49490563871647,49506805686261],[-32385675056996,-32364892761248],[-26188289020781,-26175805250103]],"preconditioner":[[1505630272111,547768571213,-826608159136,1218103197917,-744232183685],[298243286148,2927507066607,-507090831681,-301875415636,-813443701100],[2851205925494,2839557550013,1760676683300,682491496719,654924503602],[2220328807202,3480130222137,802026259216,2741864896864,2376142523242],[-128068549595,2612313333908,1178896093021,1754739150912,-1103750622965]]}
{"label":34,"size":"small","lipschitz_numerator":848516580622,"domain":[[5015862442117,5051046814207],[-7146248193459,-7111063821369],[22848340772770,22883525144860],[51074421777146,51109606149236],[39073769237413,39108953609503]],"image":[[5032762888151,5034146368174],[-7130570609248,-7126741405581],[22865115729030,22866750188598],[51090663814194,51093364112185],[39090499435260,39092223411655]],"preconditioner":[[133117701029,645055961095,-489441484820,-3588718555196,-99476931538],[3406628607763,1098304161967,1813757644204,-3635227346115,4415324959146],[-359247814345,2076198225576,2162186329718,966963602788,-600878966430],[1160421235022,1515843348250,334386049947,-2943511804273,4188260310721],[-1175081395216,-822685218085,284377478927,-3320846488469,682576326433]]}
{"label":34,"size":"large","lipschitz_numerator":3389246879812,"domain":[[4963085883984,5103823372340],[-7199024751592,-7058287263236],[22795564214637,22936301702993],[51021645219013,51162382707369],[39020992679280,39161730167636]],"image":[[5027613829391,5039295426934],[-7143279080187,-7114032934642],[22859515733972,22872350183656],[51081691855602,51102336070777],[39084378717768,39098344129147]],"preconditioner":[[133117701029,645055961095,-489441484820,-3588718555196,-99476931538],[3406628607763,1098304161967,1813757644204,-3635227346115,4415324959146],[-359247814345,2076198225576,2162186329718,966963602788,-600878966430],[1160421235022,1515843348250,334386049947,-2943511804273,4188260310721],[-1175081395216,-822685218085,284377478927,-3320846488469,682576326433]]}
{"label":35,"size":"small","lipschitz_numerator":764364103716,"domain":[[16839148912850,16874333284940],[-48111390086154,-48076205714064],[49704109892195,49739294264285],[51523374905286,51558559277376],[32390653115782,32425837487872]],"image":[[16855845068737,16857637129056],[-48094954514784,-48092641285434],[49720405981499,49722998174979],[51540267402638,51541666780022],[32406383553539,32410107050115]],"preconditioner":[[-661852245249,338364389939,-936739393683,-2657604384857,-2256646313947],[-2673825398239,-308401663255,-2543949913551,-1723285359715,-1532251648639],[-3268391461015,-1585615789330,-131480688966,-2460426308027,-2351702701133],[-1827549359266,814204476300,779098424178,-1951087376877,-33551679398],[-3216152529074,-2454712171689,-2851753729430,-4209008197315,-1532318078706]]}
{"label":35,"size":"large","lipschitz_numerator":3052722796568,"domain":[[16786372354717,16927109843073],[-48164166644287,-48023429155931],[49651333334062,49792070822418],[51470598347153,51611335835509],[32337876557649,32478614046005]],"image":[[16850364594737,16863117603056],[-48102198145688,-48085397654530],[49712541592278,49730862564200],[51536025842581,51545908340079],[32394937026456,32421553577198]],"preconditioner":[[-661852245249,338364389939,-936739393683,-2657604384857,-2256646313947],[-2673825398239,-308401663255,-2543949913551,-1723285359715,-1532251648639],[-3268391461015,-1585615789330,-131480688966,-2460426308027,-2351702701133],[-1827549359266,814204476300,779098424178,-1951087376877,-33551679398],[-3216152529074,-2454712171689,-2851753729430,-4209008197315,-1532318078706]]}
{"label":36,"size":"small","lipschitz_numerator":1097882540153,"domain":[[-50251619995605,-50216435623515],[-7716319628881,-7681135256791],[-32989213100374,-32954028728284],[-44209249869160,-44174065497070],[-942419971170,-907235599080]],"image":[[-50234681620825,-50233373998295],[-7700149629819,-7697305255851],[-32973827761871,-32969414066791],[-44192406556909,-44190908809322],[-927242641830,-922412928424]],"preconditioner":[[744532892634,232594632567,-3489241623658,-389964553281,99476931538],[-1932544299372,-9036519518,-5057084192876,-3153029849430,-501402034892],[4061553689812,1241290983951,4561310681603,2211602761660,4514801890684],[2249794437153,2090252354217,514181191245,8234294225,782053257972],[3416949855105,3260433708266,3642530491336,3463909707492,4287737242259]]}
{"label":36,"size":"large","lipschitz_numerator":4384955794652,"domain":[[-50304396553738,-50163659065382],[-7769096187014,-7628358698658],[-33041989658507,-32901252170151],[-44262026427293,-44121288938937],[-995196529303,-854459040947]],"image":[[-50239253793660,-50228801825460],[-7710192505635,-7687262380035],[-32988929434174,-32954312394488],[-44197378947457,-44185936418774],[-943684582470,-905970987784]],"preconditioner":[[744532892634,232594632567,-3489241623658,-389964553281,99476931538],[-1932544299372,-9036519518,-5057084192876,-3153029849430,-501402034892],[4061553689812,1241290983951,4561310681603,2211602761660,4514801890684],[2249794437153,2090252354217,514181191245,8234294225,782053257972],[3416949855105,3260433708266,3642530491336,3463909707492,4287737242259]]}
{"label":37,"size":"small","lipschitz_numerator":428740157013,"domain":[[9708258544936,9743442917026],[44453616205376,44488800577466],[15884956360540,15920140732630],[22223940835257,22259125207347],[-39236778376144,-39201594004054]],"image":[[9724988936143,9726712525819],[44470509161608,44471907621235],[15901743309829,15903353783342],[22240434304647,22242631737956],[-39220085471091,-39218286909108]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357053],[-3434597898288,-805334117829,-507090831681,306352869420,-205215416044],[-1078880866713,-1090529242194,1760676683299,1105752179698,1078185186581],[-2678103962921,-1418302547986,802026259216,-1574116264026,-1939838637648],[-1433417240886,1306964642616,1178896093021,2282646715987,-575843057891]]}
{"label":37,"size":"large","lipschitz_numerator":1712501462547,"domain":[[9655481986803,9796219475159],[44400839647243,44541577135599],[15832179802407,15972917290763],[22171164277124,22311901765480],[-39289554934277,-39148817445921]],"image":[[9720024527782,9731676934180],[44466229200195,44476187582648],[15897083360663,15908013732508],[22234013038954,22249053003649],[-39225259621401,-39213112758798]],"preconditioner":[[-1374376730349,-2332238431247,-826608159136,-82375975451,-2044711357053],[-3434597898288,-805334117829,-507090831681,306352869420,-205215416044],[-1078880866713,-1090529242194,1760676683299,1105752179698,1078185186581],[-2678103962921,-1418302547986,802026259216,-1574116264026,-1939838637648],[-1433417240886,1306964642616,1178896093021,2282646715987,-575843057891]]}
{"label":38,"size":"small","lipschitz_numerator":736043104438,"domain":[[-27651333404907,-27616149032817],[-41657115215883,-41621930843793],[-27966501442980,-27931317070890],[-10466511111937,-10431326739847],[31110357552883,31145541924973]],"image":[[-27634644475990,-27632837961736],[-41640448549021,-41638597510654],[-27950119303163,-27947699210714],[-10450879791263,-10446958060530],[31126900290506,31128999187346]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[3075638192823,748929741055,-628875856645,-615212779530,-1635651622311],[143293191757,-1790020233013,-153030567726,-4070305225519,-2724608600289],[-1687215602030,-1882773570111,-2076292698612,-3895864905252,-4822311051441],[1327579660958,1525416719873,-1600447409692,-2331062638354,-891373316533]]}
{"label":38,"size":"large","lipschitz_numerator":2939987860708,"domain":[[-27704109963040,-27563372474684],[-41709891774016,-41569154285660],[-28019278001113,-27878540512757],[-10519287670070,-10378550181714],[31057580994750,31198318483106]],"image":[[-27639674769224,-27627807668502],[-41645882262585,-41633163797090],[-27956877826588,-27940940687289],[-10461903699600,-10435934152193],[31120922822506,31134976655346]],"preconditioner":[[-50225936743,-2179097329595,-2229323266338,-1324286872689,-905036393649],[3075638192823,748929741055,-628875856645,-615212779530,-1635651622311],[143293191757,-1790020233013,-153030567726,-4070305225519,-2724608600289],[-1687215602030,-1882773570111,-2076292698612,-3895864905252,-4822311051441],[1327579660958,1525416719873,-1600447409692,-2331062638354,-891373316533]]}
{"label":39,"size":"small","lipschitz_numerator":1648430667029,"domain":[[-5051046814208,-5015862442118],[-51109606149237,-51074421777147],[-39108953609504,-39073769237414],[7111063821368,7146248193458],[-22883525144861,-22848340772771]],"image":[[-5035869570782,-5031039685544],[-51094903573152,-51089124353230],[-39093434151369,-39089288695552],[7124840176379,7132471838447],[-22866749573000,-22865116344633]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623659,-3588718555196,-3099277070377],[-4103933039296,-4459355152523,-7131772114995,-2943511804274,-3277897854221],[-2145765093253,-2498161270384,-4003422814903,-3320846488469,-3605223967396],[-7041855953879,-4733531508083,-8050552305262,-3635227346116,-5448984990320],[1326211417133,-1109234622788,1567842569218,966963602788,-1195222726930]]}
{"label":39,"size":"large","lipschitz_numerator":6583399505525,"domain":[[-5103823372341,-4963085883985],[-51162382707370,-51021645219014],[-39161730167637,-39020992679281],[7058287263235,7199024751591],[-22936301702994,-22795564214638]],"image":[[-5051815076211,-5015094180115],[-51113573287598,-51070454638784],[-39107095293721,-39075627553200],[7100155009022,7157157005804],[-22872076960339,-22859788957294]],"preconditioner":[[-3721836256226,-4233774516292,-3489241623659,-3588718555196,-3099277070377],[-4103933039296,-4459355152523,-7131772114995,-2943511804274,-3277897854221],[-2145765093253,-2498161270384,-4003422814903,-3320846488469,-3605223967396],[-7041855953879,-4733531508083,-8050552305262,-3635227346116,-5448984990320],[1326211417133,-1109234622788,1567842569218,966963602788,-1195222726930]]}
{"label":40,"size":"small","lipschitz_numerator":1211076963828,"domain":[[9977253794450,10012438166540],[-28914268035710,-28879083663620],[-8361059412936,-8325875040846],[-37307384986636,-37272200614546],[24414271191339,24449455563429]],"image":[[9992926777319,9996765183670],[-28898024591071,-28895327108260],[-8344099857759,-8342834596022],[-37292510680682,-37287074920506],[24428984516782,24434742237979]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419031,-3637223852597],[116731561692,-1625715631378,-3322947852224,-2102242477161,-2931076987485],[95112908597,1785945854964,-962591536299,-914698487334,933127467544],[208519768752,-6112455054567,-4095344815336,-5942155866403,-3990217460347],[-1963772695675,-5542540953380,-5223691792480,-4927689527291,-3793619671270]]}
{"label":40,"size":"large","lipschitz_numerator":4837045387347,"domain":[[9924477236317,10065214724673],[-28967044593843,-28826307105487],[-8413835971069,-8273098482713],[-37360161544769,-37219424056413],[24361494633206,24502232121562]],"image":[[9980726006366,10008965954623],[-28906694111845,-28886657587486],[-8348056269546,-8338878184235],[-37309675554124,-37269910047064],[24410847412196,24452879342565]],"preconditioner":[[-1688896461010,-2291722144967,-2798342797450,-3959747419031,-3637223852597],[116731561692,-1625715631378,-3322947852224,-2102242477161,-2931076987485],[95112908597,1785945854964,-962591536299,-914698487334,933127467544],[208519768752,-6112455054567,-4095344815336,-5942155866403,-3990217460347],[-1963772695675,-5542540953380,-5223691792480,-4927689527291,-3793619671270]]}
{"label":41,"size":"small","lipschitz_numerator":481566178304,"domain":[[45255044271181,45290228643271],[24553176098661,24588360470751],[18099002358408,18134186730498],[-28489656281249,-28454471909159],[6224617533699,6259801905789]],"image":[[45271773822325,45273499092127],[24569553798557,24571982770855],[18115431657326,18117757431581],[-28473142014973,-28470986175436],[6241197937400,6243221502088]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-825469813383,2150472760365,2425348995030,2268953176358,1457406886770],[-2523730891714,3194418247648,1297002017886,944008410136,-685406429485],[2241916738780,-51741891544,-1835751261152,2734600058990,1209297670546],[1190611568363,2330233077476,524605054774,1230751919886,2382109996645]]}
{"label":41,"size":"large","lipschitz_numerator":1923650135013,"domain":[[45202267713048,45343005201404],[24500399540528,24641137028884],[18046225800275,18186963288631],[-28542432839382,-28401695351026],[6171840975566,6312578463922]],"image":[[45266649348907,45278623565545],[24562340764196,24579195805216],[18108707988613,18124481100294],[-28479613871430,-28464514318979],[6235090945673,6249328493815]],"preconditioner":[[-506620652483,-1109446336441,-2798342797451,838881055147,1161404621581],[-825469813383,2150472760365,2425348995030,2268953176358,1457406886770],[-2523730891714,3194418247648,1297002017886,944008410136,-685406429485],[2241916738780,-51741891544,-1835751261152,2734600058990,1209297670546],[1190611568363,2330233077476,524605054774,1230751919886,2382109996645]]}
{"label":42,"size":"small","lipschitz_numerator":381925306307,"domain":[[-33272415563262,-33237231191172],[345651883205,380836255295],[-29141779719601,-29106595347511],[38957249045479,38992433417569],[-22514187743540,-22479003371450]],"image":[[-33255812998485,-33253833755949],[362429533767,364058604732],[-29124903022939,-29123472044176],[38973826753144,38975855709905],[-22497506901746,-22495684213248]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[737017377648,513431340895,2003396852341,-796924531562,1976164030947],[2346018269162,61239590574,-266703470469,-1772878814837,790314411481],[-883604127160,-3192308068796,609865227049,-2247227294137,-717757936498],[1712889842157,-15943403382,1094348423833,1058647692471,2829727382148]]}
{"label":42,"size":"large","lipschitz_numerator":1525696639121,"domain":[[-33325192121395,-33184454633039],[292875325072,433612813428],[-29194556277734,-29053818789378],[38904472487346,39045209975702],[-22566964301673,-22426226813317]],"image":[[-33261533859735,-33248112894699],[357768242663,368719895836],[-29128991417688,-29119383649427],[38968197424874,38981485038175],[-22502769458413,-22490421656581]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[737017377648,513431340895,2003396852341,-796924531562,1976164030947],[2346018269162,61239590574,-266703470469,-1772878814837,790314411481],[-883604127160,-3192308068796,609865227049,-2247227294137,-717757936498],[1712889842157,-15943403382,1094348423833,1058647692471,2829727382148]]}
{"label":43,"size":"small","lipschitz_numerator":495844837069,"domain":[[38393149152781,38428333524871],[-52325008273563,-52289823901473],[15661939061254,15697123433344],[48842654710249,48877839082339],[12707894062031,12743078434121]],"image":[[38410010579640,38411472098009],[-52308323646063,-52306508528974],[15678303923183,15680758571413],[48859338366812,48861155425775],[12724642837969,12726329658181]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-2235548250296,129875484688,-2543949913550,-1011698264911,-820664553835],[1454135100364,3136910772049,-131480688966,2220222012167,2328945619062],[-35106052122,2606647783445,779098424179,812650103577,2730185801056],[-397041557740,364398799644,-2851753729429,-1319435650724,1357254467886]]}
{"label":43,"size":"large","lipschitz_numerator":1980641181489,"domain":[[38340372594648,38481110083004],[-52377784831696,-52237047343340],[15609162503121,15749899991477],[48789878152116,48930615640472],[12655117503898,12795854992254]],"image":[[38405662024378,38415820653271],[-52313683848617,-52301148326420],[15670877203297,15688185291299],[48853967224263,48866526568324],[12719720876463,12731251619687]],"preconditioner":[[-1275103783622,-274887148434,-936739393683,1319906920264,1720864991174],[-2235548250296,129875484688,-2543949913550,-1011698264911,-820664553835],[1454135100364,3136910772049,-131480688966,2220222012167,2328945619062],[-35106052122,2606647783445,779098424179,812650103577,2730185801056],[-397041557740,364398799644,-2851753729429,-1319435650724,1357254467886]]}
{"label":44,"size":"small","lipschitz_numerator":843066082389,"domain":[[27616149032816,27651333404906],[10431326739846,10466511111936],[-31145541924974,-31110357552884],[41621930843792,41657115215882],[27931317070889,27966501442979]],"image":[[27633083184737,27634399252986],[10447422794153,10450415057630],[-31129597651688,-31126301826168],[41638594704348,41640451355327],[27946729254464,27951089259402]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[-2208649303222,-2013091335141,926446146189,-3895864905252,-1819572206640],[-3658642299312,-3856479358228,-1439689321821,-2331062638354,-730615228662],[-3690850972352,-1364142520585,1020438842781,-615212779530,13663077116],[-4213598417276,-2280284992506,-1345696625230,-4070305225519,-3917274657792]]}
{"label":44,"size":"large","lipschitz_numerator":3367227577908,"domain":[[27563372474683,27704109963039],[10378550181713,10519287670069],[-31198318483107,-31057580994751],[41569154285659,41709891774015],[27878540512756,28019278001112]],"image":[[27629260553312,27638221884411],[10438771539461,10459066312322],[-31139221734696,-31116677743160],[41633042343020,41646003716655],[27934103410236,27963715103630]],"preconditioner":[[-1274060935946,854810456906,-419250479040,-1324286872689,905036393649],[-2208649303222,-2013091335141,926446146189,-3895864905252,-1819572206640],[-3658642299312,-3856479358228,-1439689321821,-2331062638354,-730615228662],[-3690850972352,-1364142520585,1020438842781,-615212779530,13663077116],[-4213598417276,-2280284992506,-1345696625230,-4070305225519,-3917274657792]]}
{"label":45,"size":"small","lipschitz_numerator":567170560077,"domain":[[-16874333284941,-16839148912851],[32847368793299,32882553165389],[45566833690394,45602018062484],[15533912016886,15569096388976],[34666633806390,34701818178480]],"image":[[-16858087541229,-16855394656563],[32864119049270,32865802909418],[45583299787281,45585551965596],[15550627555483,15552380850376],[34683502935622,34684949049246]],"preconditioner":[[-1995752139608,-2995968774796,-400958070911,-2657604384857,-1720864991174],[-2803717292596,-2121158256099,-292234464016,-197178076830,608080627887],[-2946292178132,-1581085078335,-209924359834,-934319025142,-2541529545009],[-1002896471367,-1241672749170,2275732047699,1551403812458,-363610523288],[-1872214121997,-230676921619,1516577626568,-706517007980,1009320809882]]}
{"label":45,"size":"large","lipschitz_numerator":2265511094124,"domain":[[-16927109843074,-16786372354718],[32794592235166,32935329723522],[45514057132261,45654794620617],[15481135458753,15621872947109],[34613857248257,34754594736613]],"image":[[-16866582415045,-16846899782747],[32858615788512,32871306170176],[45575988258820,45592863494057],[15545288355132,15557720050727],[34678988545138,34689463439730]],"preconditioner":[[-1995752139608,-2995968774796,-400958070911,-2657604384857,-1720864991174],[-2803717292596,-2121158256099,-292234464016,-197178076830,608080627887],[-2946292178132,-1581085078335,-209924359834,-934319025142,-2541529545009],[-1002896471367,-1241672749170,2275732047699,1551403812458,-363610523288],[-1872214121997,-230676921619,1516577626568,-706517007980,1009320809882]]}
{"label":46,"size":"small","lipschitz_numerator":604227403829,"domain":[[-16874333284941,-16839148912851],[-51558559277377,-51523374905287],[-32425837487873,-32390653115783],[48076205714063,48111390086153],[-49739294264286,-49704109892196]],"image":[[-16858055764060,-16855426433736],[-51542245909653,-51539688273013],[-32409741079341,-32406749524317],[48093110362221,48094485437992],[-49722585219587,-49720818936896]],"preconditioner":[[-1995752139608,-2995968774796,-400958070910,-2657604384857,-1720864991174],[-123538017611,-2765291853178,-1917535697479,-1951087376877,-2730185801056],[-992855668241,-1754296025626,-2676690118609,-4209008197315,-1357254467886],[950540038523,-1414883696461,-191033711076,-1723285359715,820664553835],[807965152988,-874810518698,-108723606894,-2460426308028,-2328945619062]]}
{"label":46,"size":"large","lipschitz_numerator":2413324589064,"domain":[[-16927109843074,-16786372354718],[-51611335835510,-51470598347154],[-32478614046006,-32337876557650],[48023429155930,48164166644286],[-49792070822419,-49651333334063]],"image":[[-16866074326027,-16847407871769],[-51550231358410,-51531702824256],[-32418790150295,-32397700453363],[48088945910135,48098649890078],[-49728025609433,-49715378547050]],"preconditioner":[[-1995752139608,-2995968774796,-400958070910,-2657604384857,-1720864991174],[-123538017611,-2765291853178,-1917535697479,-1951087376877,-2730185801056],[-992855668241,-1754296025626,-2676690118609,-4209008197315,-1357254467886],[950540038523,-1414883696461,-191033711076,-1723285359715,820664553835],[807965152988,-874810518698,-108723606894,-2460426308028,-2328945619062]]}
{"label":47,"size":"small","lipschitz_numerator":733664695352,"domain":[[-33272415563262,-33237231191172],[-10775820005768,-10740635633678],[38287708080657,38322892452747],[-4148228029707,-4113043657617],[-33635659632512,-33600475260422]],"image":[[-33255814499966,-33253832254466],[-10759072707862,-10757382931581],[38303423506937,38307177026464],[-4131488790215,-4129782897109],[-33618797115296,-33617337777640]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[1503340290324,929153121223,922740723280,-666640537799,-2093522353899],[4099834259641,4105517786636,1407223920065,2639234448809,1453962964748],[870211863319,851970127266,2283792617583,2164885969509,-54109383232],[2479212754833,399778376946,13692294773,1188931686234,-1239959002698]]}
{"label":47,"size":"large","lipschitz_numerator":2930408451879,"domain":[[-33325192121395,-33184454633039],[-10828596563901,-10687859075545],[38234931522524,38375669010880],[-4201004587840,-4060267099484],[-33688436190645,-33547698702289]],"image":[[-33261557952180,-33248088802252],[-10764121729798,-10752333909645],[38292435537825,38318164995576],[-4136353330372,-4124918356952],[-33623054471623,-33613080421313]],"preconditioner":[[3216230132481,913209717841,2017089147113,392007154672,736205028250],[1503340290324,929153121223,922740723280,-666640537799,-2093522353899],[4099834259641,4105517786636,1407223920065,2639234448809,1453962964748],[870211863319,851970127266,2283792617583,2164885969509,-54109383232],[2479212754833,399778376946,13692294773,1188931686234,-1239959002698]]}


==> anc/source_neighborhood/a119/source/source_input_verification.json <==
{
  "complete": true,
  "checker": "new sparse radical algebra, no producer import",
  "source_root": "/Users/haoyusun/Documents/ChatGPT/MUB6/selected_additions_frozen_input_20261007_v1/agent_reports/c1_portable_sources/A119_SourceTube_archive_members",
  "core_hashes": {
    "THEOREM_CONTRACT.md": "87f0780c3a19ecffbe0bc43655b1e774d466b9aa0ebffe0b50a735ac14e70162",
    "PROOF.md": "5a478a61645bd667879164a47795139dfb4b1b1867a6b101f83c5d8cd4824996",
    "checks/exact_source.py": "41a9f8657891a7383a503e0156e2cf20f6964b24f33de8a6886058c7e11cd6a4",
    "checks/verify_inputs.py": "26a4d492328173c55b5de2612264400a97043f9b23a10af3811e806d45658f9a",
    "checks/interval_cover.cpp": "3bdba7e5e0db37f2f58966166057ab3cdbe74c7e178246e25fa3ae7d66639e95",
    "data/input_certificate.json": "1dcdcf714528452b2e896d81df0c92e7d55e366cec4de63e7d529a2379e653c1",
    "data/fixed_inputs.h": "995e1f73ee83820516c284c19d03a57d01da2068b214812673a58a398277d666"
  },
  "exact_equalities": {
    "entry_moduli": 36,
    "Gram_entries": 72,
    "dephased_row_and_column": 11,
    "forward_reverse_first_moments": 40,
    "Karlsson_Mobius_closures": 4
  },
  "f014": {
    "0,0,0": "4175226/3767855",
    "1,1,0": "-1911888/18839275"
  },
  "g012_actual_adjoint": {
    "0,0,0": "-824736/1421875",
    "1,0,0": "168696/109375"
  },
  "abs_f_squared": "592882092/470981875",
  "abs_g_squared": "351337536/129390625",
  "source_epsilon": "1/1000000",
  "moment_Lipschitz_constant": 108,
  "sqrt_brackets": {
    "3": [
      "866025403784438646763723170752936183471402626905190314027903/500000000000000000000000000000000000000000000000000000000000",
      "1732050807568877293527446341505872366942805253810380628055807/1000000000000000000000000000000000000000000000000000000000000"
    ],
    "91": [
      "4769696007084728245763107930116132701273117126252728769540759/500000000000000000000000000000000000000000000000000000000000",
      "9539392014169456491526215860232265402546234252505457539081519/1000000000000000000000000000000000000000000000000000000000000"
    ]
  },
  "pi_grid_bounds": [
    55267482437722,
    55267482437723
  ],
  "pi_rational_bracket": [
    "84864088515595226663583152976728260179413074880032130329988380583936176755167227026651389449357910430614450064620430832501346936695503444635550910777273903039519780970570811508180702258807211347625227531217706657372591374251190395132849846601873565403063864402305670533556844393647008357335142383010670201592796977797818470195163758847920849799147264943952248127768212391387678801698663045441643125290163162347319527121439654522323279455729428487217276711037207704556103761531199119009526585982354597558875306739003608286978922389765020970851996844885880276504413649179603452845526234209559698992142724103536519493160985724492506772822491747294983645230986162361392240167777177837197368039788205080908/27013078356490253639151105438942813146905934880912526447139939700530374037581023433817463557767530479844522381643841135194969213474785918174891364100053416715331668732091281389566002025317332963337837764228481707366893452872699110237365337674789367251656031217126331591549943865161259717286179968117897575919804241433838750970265111960900589653097617148247355117037743451894447251076263310526262790605730774117235902357727080106727415268723728256036062527638426207458441813195050757686691475854564060749240974976833214552824271149324868370594274609201569101904311307109634904780218785115328941647719121258385675157892602565935555959882253405642738023535674696772035385805565965711139142513275146484375",
    "37142245634528118670709175687018898557191345949839870769939418332984443880169826782904443833860537468975705110476195634049363166215360132278653131754651249400620598943545529998763347159845772810988264698609460103523906696336320883428280774705539295728761110807652992804912565018277799432322132953462290007544924657560719648376613729505863086194635667194802098556944962684762778968603652615897788950519625612745070723613452437832686717743583801784418404097404643507072183209709881150328702173055243930863159259751869519764391358691401419682197854112124228031492467575456820865001055787019103593456207934383482437324109936430380263910650930384628695561443059848121538750171463958830425271060719546048/11822743980537041385458546523582751154087785088195465086019125934652043047907522379605339348824219849024230310062779509810301471207955882326504859902686147264286194539701371382488927900998465084355069836062254559341964186933307850981847892051430020155308919319132338190661028284326806129657297652403624575865182788043731180726118726895931701849187521729419720906950921487672855539589758280897683334765555038478508736873359657615731261387547367980268229953799139636674096135044489223615960625625673596728541593711959355820461945321915262500041260923829051094126639636521434719621600980863136561705729557106136830219136833461395789621978892791461431882992102158913549914132090634666383266448974609375"
  ],
  "Machin_branch": "0<4atan(1/5)-atan(1/239)<pi/2; tangent=1",
  "header_canonical_equality": true,
  "phase_proposals_unassumed": 75,
  "centers_unassumed": 48,
  "coefficient_count": 75,
  "coefficient_certificates": [
    {
      "index": 0,
      "column": 0,
      "r": 0,
      "s": 1,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        1,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 1,
      "column": 0,
      "r": 0,
      "s": 2,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        2,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 2,
      "column": 0,
      "r": 0,
      "s": 3,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        3,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 3,
      "column": 0,
      "r": 0,
      "s": 4,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        4,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 4,
      "column": 0,
      "r": 0,
      "s": 5,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        5,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 5,
      "column": 0,
      "r": 1,
      "s": 2,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        1,
        2,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 6,
      "column": 0,
      "r": 1,
      "s": 3,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        1,
        3,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 7,
      "column": 0,
      "r": 1,
      "s": 4,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        1,
        4,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 8,
      "column": 0,
      "r": 1,
      "s": 5,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        1,
        5,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 9,
      "column": 0,
      "r": 2,
      "s": 3,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        2,
        3,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 10,
      "column": 0,
      "r": 2,
      "s": 4,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        2,
        4,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 11,
      "column": 0,
      "r": 2,
      "s": 5,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        2,
        5,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 12,
      "column": 0,
      "r": 3,
      "s": 4,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        3,
        4,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 13,
      "column": 0,
      "r": 3,
      "s": 5,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        3,
        5,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 14,
      "column": 0,
      "r": 4,
      "s": 5,
      "radical": {
        "0,0,0": "1"
      },
      "real_bracket": [
        "1",
        "1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        4,
        5,
        0,
        17592186044416,
        17592186044416,
        0,
        0
      ]
    },
    {
      "index": 15,
      "column": 1,
      "r": 0,
      "s": 1,
      "radical": {
        "0,0,0": "-1"
      },
      "real_bracket": [
        "-1",
        "-1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        0,
        1,
        55267482437722,
        -17592186044416,
        -17592186044416,
        0,
        0
      ]
    },
    {
      "index": 16,
      "column": 1,
      "r": 0,
      "s": 2,
      "radical": {
        "0,0,1": "8/91",
        "1,1,1": "3/91"
      },
      "real_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        2,
        10133750887817,
        14753297500121,
        14753297500122,
        9582547818521,
        9582547818522
      ]
    },
    {
      "index": 17,
      "column": 1,
      "r": 0,
      "s": 3,
      "radical": {
        "0,0,1": "-8/91",
        "1,1,1": "-3/91"
      },
      "real_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        3,
        -45133731549905,
        -14753297500122,
        -14753297500121,
        -9582547818522,
        -9582547818521
      ]
    },
    {
      "index": 18,
      "column": 1,
      "r": 0,
      "s": 4,
      "radical": {
        "0,0,1": "8/91",
        "1,1,1": "-3/91"
      },
      "real_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        4,
        -10133750887818,
        14753297500121,
        14753297500122,
        -9582547818522,
        -9582547818521
      ]
    },
    {
      "index": 19,
      "column": 1,
      "r": 0,
      "s": 5,
      "radical": {
        "0,0,1": "-8/91",
        "1,1,1": "3/91"
      },
      "real_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        5,
        45133731549904,
        -14753297500122,
        -14753297500121,
        9582547818521,
        9582547818522
      ]
    },
    {
      "index": 20,
      "column": 1,
      "r": 1,
      "s": 2,
      "radical": {
        "0,0,1": "-8/91",
        "1,1,1": "-3/91"
      },
      "real_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        2,
        -45133731549905,
        -14753297500122,
        -14753297500121,
        -9582547818522,
        -9582547818521
      ]
    },
    {
      "index": 21,
      "column": 1,
      "r": 1,
      "s": 3,
      "radical": {
        "0,0,1": "8/91",
        "1,1,1": "3/91"
      },
      "real_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        3,
        10133750887817,
        14753297500121,
        14753297500122,
        9582547818521,
        9582547818522
      ]
    },
    {
      "index": 22,
      "column": 1,
      "r": 1,
      "s": 4,
      "radical": {
        "0,0,1": "-8/91",
        "1,1,1": "3/91"
      },
      "real_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        4,
        45133731549904,
        -14753297500122,
        -14753297500121,
        9582547818521,
        9582547818522
      ]
    },
    {
      "index": 23,
      "column": 1,
      "r": 1,
      "s": 5,
      "radical": {
        "0,0,1": "8/91",
        "1,1,1": "-3/91"
      },
      "real_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5687500000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/11375000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-3812933455813455245034790687526820095270395346721930143172680105591351263750290496246253171612040890145483456760950999423/7000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-12392033731393729546363069734462165309628784876846272965311201889589775303438105322553671504135805776193191497594465395131/22750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        5,
        -10133750887818,
        14753297500121,
        14753297500122,
        -9582547818522,
        -9582547818521
      ]
    },
    {
      "index": 24,
      "column": 1,
      "r": 2,
      "s": 3,
      "radical": {
        "0,0,0": "-1"
      },
      "real_bracket": [
        "-1",
        "-1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        2,
        3,
        55267482437722,
        -17592186044417,
        -17592186044415,
        -1,
        1
      ]
    },
    {
      "index": 25,
      "column": 1,
      "r": 2,
      "s": 4,
      "radical": {
        "0,0,0": "37/91",
        "1,1,0": "-48/91"
      },
      "real_bracket": [
        "37/91",
        "37/91"
      ],
      "imag_bracket": [
        "-399704032515894760044795309578278238525262750879318606474417/437500000000000000000000000000000000000000000000000000000000",
        "-2598076211353315940291169512258808550414207880715570942083709/2843750000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        4,
        -20267501775636,
        7152866853224,
        7152866853225,
        -16072383320510,
        -16072383320509
      ]
    },
    {
      "index": 26,
      "column": 1,
      "r": 2,
      "s": 5,
      "radical": {
        "0,0,0": "-37/91",
        "1,1,0": "48/91"
      },
      "real_bracket": [
        "-37/91",
        "-37/91"
      ],
      "imag_bracket": [
        "2598076211353315940291169512258808550414207880715570942083709/2843750000000000000000000000000000000000000000000000000000000",
        "399704032515894760044795309578278238525262750879318606474417/437500000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        5,
        34999980662086,
        -7152866853225,
        -7152866853224,
        16072383320509,
        16072383320510
      ]
    },
    {
      "index": 27,
      "column": 1,
      "r": 3,
      "s": 4,
      "radical": {
        "0,0,0": "-37/91",
        "1,1,0": "48/91"
      },
      "real_bracket": [
        "-37/91",
        "-37/91"
      ],
      "imag_bracket": [
        "2598076211353315940291169512258808550414207880715570942083709/2843750000000000000000000000000000000000000000000000000000000",
        "399704032515894760044795309578278238525262750879318606474417/437500000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        4,
        34999980662086,
        -7152866853225,
        -7152866853224,
        16072383320509,
        16072383320510
      ]
    },
    {
      "index": 28,
      "column": 1,
      "r": 3,
      "s": 5,
      "radical": {
        "0,0,0": "37/91",
        "1,1,0": "-48/91"
      },
      "real_bracket": [
        "37/91",
        "37/91"
      ],
      "imag_bracket": [
        "-399704032515894760044795309578278238525262750879318606474417/437500000000000000000000000000000000000000000000000000000000",
        "-2598076211353315940291169512258808550414207880715570942083709/2843750000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        5,
        -20267501775636,
        7152866853224,
        7152866853225,
        -16072383320510,
        -16072383320509
      ]
    },
    {
      "index": 29,
      "column": 1,
      "r": 4,
      "s": 5,
      "radical": {
        "0,0,0": "-1"
      },
      "real_bracket": [
        "-1",
        "-1"
      ],
      "imag_bracket": [
        "0",
        "0"
      ],
      "consumed_row": [
        4,
        5,
        55267482437722,
        -17592186044417,
        -17592186044415,
        -1,
        1
      ]
    },
    {
      "index": 30,
      "column": 2,
      "r": 0,
      "s": 1,
      "radical": {
        "0,0,0": "3/5",
        "1,0,0": "4/5"
      },
      "real_bracket": [
        "3/5",
        "3/5"
      ],
      "imag_bracket": [
        "4/5",
        "4/5"
      ],
      "consumed_row": [
        0,
        1,
        16313149993181,
        10555311626649,
        10555311626650,
        14073748835532,
        14073748835533
      ]
    },
    {
      "index": 31,
      "column": 2,
      "r": 0,
      "s": 2,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "-1/10",
        "0,1,1": "1/35",
        "1,0,0": "-1/5",
        "1,0,1": "2/35",
        "1,1,0": "1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-467102078528650748466244705103092795500274028751669968459353844543344033169614032259348975993533058276514690590739743089/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13078858198802220957054851742886598274007672805046759116861891875770811190415407849599569589681156142702905020702545669167/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "2318892535875014790618090661950981970007949657112935341768653280456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "64928991004500414137306538534627495160222590399162189569522321124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        2,
        34371109838148,
        -6573877333768,
        -6573877333767,
        16317755563248,
        16317755563249
      ]
    },
    {
      "index": 32,
      "column": 2,
      "r": 0,
      "s": 3,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "-1/10",
        "0,1,1": "-1/35",
        "1,0,0": "-1/5",
        "1,0,1": "-2/35",
        "1,1,0": "1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-27045497454179920097637272647654508294591963971625905279528753624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-965910623363568574915616880273375296235427284700925188554597780456655966830385967740651024006466941723485309409260256911/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-44431568392571849918538040972463068885824043292471531983959739124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1586841728306137497090644320445109603065144403302554713712846780456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        3,
        -43169903962630,
        -13593983510792,
        -13593983510791,
        -11166405962962,
        -11166405962961
      ]
    },
    {
      "index": 33,
      "column": 2,
      "r": 0,
      "s": 4,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "1/10",
        "0,1,1": "-1/35",
        "1,0,0": "-1/5",
        "1,0,1": "2/35",
        "1,1,0": "-1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-33999925829536692025997579977577932531084795699964155961301145124229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8499981457384173006499394994394483132771198924991038990325282338196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-16613854891144762205096811652769371939852716379118529256870173124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4153463722786190551274202913192342984963179094779632314217535963196591767812701774184557168045268592064397165864821798377/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        4,
        -51051910919634,
        -17089514876845,
        -17089514876844,
        -4175343230857,
        -4175343230856
      ]
    },
    {
      "index": 34,
      "column": 2,
      "r": 0,
      "s": 5,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "1/10",
        "0,1,1": "1/35",
        "1,0,0": "-1/5",
        "1,0,1": "-2/35",
        "1,1,0": "-1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "4531070370629708270172426092029759774921108119159205089422943713196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18124281482518833080689704368119039099684432476636820357691790624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-14970891930195950503417921477348763583636457681893032082173109536803408232187298225815442831954731407935602834135178201623/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-59883567720783802013671685909395054334545830727572128328692408875770811190415407849599569589681156142702905020702545669167/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        5,
        -18057959844967,
        9109878050338,
        9109878050339,
        -15049755204964,
        -15049755204963
      ]
    },
    {
      "index": 35,
      "column": 2,
      "r": 1,
      "s": 2,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "1/10",
        "0,1,1": "1/35",
        "1,0,0": "1/5",
        "1,0,1": "2/35",
        "1,1,0": "1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "4531070370629708270172426092029759774921108119159205089422943713196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18124281482518833080689704368119039099684432476636820357691790624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "59883567720783802013671685909395054334545830727572128328692408875770811190415407849599569589681156142702905020702545669167/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14970891930195950503417921477348763583636457681893032082173109536803408232187298225815442831954731407935602834135178201623/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        2,
        18057959844966,
        9109878050338,
        9109878050339,
        15049755204963,
        15049755204964
      ]
    },
    {
      "index": 36,
      "column": 2,
      "r": 1,
      "s": 3,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "1/10",
        "0,1,1": "-1/35",
        "1,0,0": "1/5",
        "1,0,1": "-2/35",
        "1,1,0": "1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-33999925829536692025997579977577932531084795699964155961301145124229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8499981457384173006499394994394483132771198924991038990325282338196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "4153463722786190551274202913192342984963179094779632314217535963196591767812701774184557168045268592064397165864821798377/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "16613854891144762205096811652769371939852716379118529256870173124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        3,
        51051910919633,
        -17089514876845,
        -17089514876844,
        4175343230856,
        4175343230857
      ]
    },
    {
      "index": 37,
      "column": 2,
      "r": 1,
      "s": 4,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "-1/10",
        "0,1,1": "-1/35",
        "1,0,0": "1/5",
        "1,0,1": "2/35",
        "1,1,0": "-1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-27045497454179920097637272647654508294591963971625905279528753624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-965910623363568574915616880273375296235427284700925188554597780456655966830385967740651024006466941723485309409260256911/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "1586841728306137497090644320445109603065144403302554713712846780456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "44431568392571849918538040972463068885824043292471531983959739124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        4,
        43169903962629,
        -13593983510792,
        -13593983510791,
        11166405962961,
        11166405962962
      ]
    },
    {
      "index": 38,
      "column": 2,
      "r": 1,
      "s": 5,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "-1/10",
        "0,1,1": "1/35",
        "1,0,0": "1/5",
        "1,0,1": "-2/35",
        "1,1,0": "-1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-467102078528650748466244705103092795500274028751669968459353844543344033169614032259348975993533058276514690590739743089/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13078858198802220957054851742886598274007672805046759116861891875770811190415407849599569589681156142702905020702545669167/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-64928991004500414137306538534627495160222590399162189569522321124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2318892535875014790618090661950981970007949657112935341768653280456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        5,
        -34371109838149,
        -6573877333768,
        -6573877333767,
        -16317755563249,
        -16317755563248
      ]
    },
    {
      "index": 39,
      "column": 2,
      "r": 2,
      "s": 3,
      "radical": {
        "0,0,0": "-3/10",
        "1,0,1": "1/10"
      },
      "real_bracket": [
        "-3/10",
        "-3/10"
      ],
      "imag_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        3,
        32993951074666,
        -5277655813325,
        -5277655813324,
        16781875906388,
        16781875906389
      ]
    },
    {
      "index": 40,
      "column": 2,
      "r": 2,
      "s": 4,
      "radical": {
        "0,0,0": "1/7",
        "1,1,0": "4/7"
      },
      "real_bracket": [
        "1/7",
        "1/7"
      ],
      "imag_bracket": [
        "866025403784438646763723170752936183471402626905190314027903/875000000000000000000000000000000000000000000000000000000000",
        "1732050807568877293527446341505872366942805253810380628055807/1750000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        4,
        25111944117663,
        2513169434916,
        2513169434917,
        17411748597218,
        17411748597219
      ]
    },
    {
      "index": 41,
      "column": 2,
      "r": 2,
      "s": 5,
      "radical": {
        "0,0,0": "-3/70",
        "0,1,1": "-2/35",
        "1,0,1": "1/70",
        "1,1,0": "-6/35"
      },
      "real_bracket": [
        "-17272711641858306061817426312616220412838379835795030620414947124229188809584592150400430410318843857297094979297454330833/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4318177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/4375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-5622608838328535515401570118919101500383714396609554998794083/35000000000000000000000000000000000000000000000000000000000000",
        "-11245217676657071030803140237838203000767428793219109997588153/70000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        5,
        -52429069683115,
        -17363700382579,
        -17363700382578,
        -2826113735396,
        -2826113735395
      ]
    },
    {
      "index": 42,
      "column": 2,
      "r": 3,
      "s": 4,
      "radical": {
        "0,0,0": "-3/70",
        "0,1,1": "2/35",
        "1,0,1": "-1/70",
        "1,1,0": "-6/35"
      },
      "real_bracket": [
        "3943177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/4375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2253244520265472294545346616088031487548339976542147231487849589175598401369227450057204344331263408185299282756779190119/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-30324001704995984013855571958302733805859897298230025075751203/70000000000000000000000000000000000000000000000000000000000000",
        "-3032400170499598401385557195830273380585989729823002507575119/7000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        4,
        -7882006957004,
        15855798721628,
        15855798721629,
        -7620935422936,
        -7620935422935
      ]
    },
    {
      "index": 43,
      "column": 2,
      "r": 3,
      "s": 5,
      "radical": {
        "0,0,0": "1/7",
        "1,1,0": "4/7"
      },
      "real_bracket": [
        "1/7",
        "1/7"
      ],
      "imag_bracket": [
        "866025403784438646763723170752936183471402626905190314027903/875000000000000000000000000000000000000000000000000000000000",
        "1732050807568877293527446341505872366942805253810380628055807/1750000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        5,
        25111944117663,
        2513169434916,
        2513169434917,
        17411748597218,
        17411748597219
      ]
    },
    {
      "index": 44,
      "column": 2,
      "r": 4,
      "s": 5,
      "radical": {
        "0,0,0": "-3/10",
        "1,0,1": "1/10"
      },
      "real_bracket": [
        "-3/10",
        "-3/10"
      ],
      "imag_bracket": [
        "4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000",
        "9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        4,
        5,
        32993951074666,
        -5277655813325,
        -5277655813324,
        16781875906388,
        16781875906389
      ]
    },
    {
      "index": 45,
      "column": 3,
      "r": 0,
      "s": 1,
      "radical": {
        "0,0,0": "-3/5",
        "1,0,0": "-4/5"
      },
      "real_bracket": [
        "-3/5",
        "-3/5"
      ],
      "imag_bracket": [
        "-4/5",
        "-4/5"
      ],
      "consumed_row": [
        0,
        1,
        -38954332444541,
        -10555311626650,
        -10555311626649,
        -14073748835533,
        -14073748835532
      ]
    },
    {
      "index": 46,
      "column": 3,
      "r": 0,
      "s": 2,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "-1/65",
        "0,1,0": "-2/5",
        "0,1,1": "1/65",
        "1,0,0": "1/5",
        "1,0,1": "-1/130",
        "1,1,0": "-1/5",
        "1,1,1": "-2/65"
      },
      "real_bracket": [
        "-11137500342275490015355598606692181632555197753945080812029391286803408232187298225815442831954731407935602834135178201623/16250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-44550001369101960061422394426768726530220791015780323248117526875770811190415407849599569589681156142702905020702545669167/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-23665889894598372592627381497462457148603172548688869087548072374229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5916472473649593148156845374365614287150793137172217271887013588196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        2,
        -40918160031816,
        -12057414036373,
        -12057414036372,
        -12810299628691,
        -12810299628690
      ]
    },
    {
      "index": 47,
      "column": 3,
      "r": 0,
      "s": 3,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "1/65",
        "0,1,0": "-2/5",
        "0,1,1": "-1/65",
        "1,0,0": "1/5",
        "1,0,1": "1/130",
        "1,1,0": "-1/5",
        "1,1,1": "2/65"
      },
      "real_bracket": [
        "-58516640624479659202004815331536636550805082182359469410784411124229188809584592150400430410318843857297094979297454330833/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14629160156119914800501203832884159137701270545589867352696093213196591767812701774184557168045268592064397165864821798377/16250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "3537307349050741944192644764471529094586676062288480230705642463196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14149229396202967776770579057886116378346704249153920922822587874229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        3,
        47343273480573,
        -15837471208617,
        -15837471208616,
        7658950028403,
        7658950028404
      ]
    },
    {
      "index": 48,
      "column": 3,
      "r": 0,
      "s": 4,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "-1/65",
        "0,1,0": "2/5",
        "0,1,1": "-1/65",
        "1,0,0": "1/5",
        "1,0,1": "-1/130",
        "1,1,0": "1/5",
        "1,1,1": "2/65"
      },
      "real_bracket": [
        "12471217340763047078369962706304195725128322510769408169954489875770811190415407849599569589681156142702905020702545669167/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "239831102706981674584037744352003763944775432899411695576048618215646787091330632755034063996517800610430987241167553971/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "7974048471878411086716068391836581111832513855609035079501823775696591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "31896193887513644346864273567346324447330055422436140318007313124229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        4,
        24237358950330,
        3375322702446,
        3375322702447,
        17265346983935,
        17265346983936
      ]
    },
    {
      "index": 49,
      "column": 3,
      "r": 0,
      "s": 5,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "1/65",
        "0,1,0": "2/5",
        "0,1,1": "1/65",
        "1,0,0": "1/5",
        "1,0,1": "1/130",
        "1,1,0": "1/5",
        "1,1,1": "-2/65"
      },
      "real_bracket": [
        "1242219704861895618943408597153868602998029820910968932479757881784353212908669367244965936003482199389569012758832446029/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "64595424652818572185057247052001167355897550687370384488947448124229188809584592150400430410318843857297094979297454330833/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "3620466610881760468992528872230016322926412877098807846718171375770811190415407849599569589681156142702905020702545669167/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "905116652720440117248132218057504080731603219274701961679547349303408232187298225815442831954731407935602834135178201623/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        5,
        1963827587274,
        17482688124776,
        17482688124777,
        1959751451883,
        1959751451884
      ]
    },
    {
      "index": 50,
      "column": 3,
      "r": 1,
      "s": 2,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "1/65",
        "0,1,0": "2/5",
        "0,1,1": "1/65",
        "1,0,0": "-1/5",
        "1,0,1": "-1/130",
        "1,1,0": "-1/5",
        "1,1,1": "2/65"
      },
      "real_bracket": [
        "1242219704861895618943408597153868602998029820910968932479757881784353212908669367244965936003482199389569012758832446029/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "64595424652818572185057247052001167355897550687370384488947448124229188809584592150400430410318843857297094979297454330833/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-905116652720440117248132218057504080731603219274701961679547349303408232187298225815442831954731407935602834135178201623/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3620466610881760468992528872230016322926412877098807846718171375770811190415407849599569589681156142702905020702545669167/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        2,
        -1963827587275,
        17482688124776,
        17482688124777,
        -1959751451884,
        -1959751451883
      ]
    },
    {
      "index": 51,
      "column": 3,
      "r": 1,
      "s": 3,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "-1/65",
        "0,1,0": "2/5",
        "0,1,1": "-1/65",
        "1,0,0": "-1/5",
        "1,0,1": "1/130",
        "1,1,0": "-1/5",
        "1,1,1": "-2/65"
      },
      "real_bracket": [
        "12471217340763047078369962706304195725128322510769408169954489875770811190415407849599569589681156142702905020702545669167/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "239831102706981674584037744352003763944775432899411695576048618215646787091330632755034063996517800610430987241167553971/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-31896193887513644346864273567346324447330055422436140318007313124229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7974048471878411086716068391836581111832513855609035079501823775696591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        3,
        -24237358950331,
        3375322702446,
        3375322702447,
        -17265346983936,
        -17265346983935
      ]
    },
    {
      "index": 52,
      "column": 3,
      "r": 1,
      "s": 4,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "1/65",
        "0,1,0": "-2/5",
        "0,1,1": "-1/65",
        "1,0,0": "-1/5",
        "1,0,1": "-1/130",
        "1,1,0": "1/5",
        "1,1,1": "-2/65"
      },
      "real_bracket": [
        "-58516640624479659202004815331536636550805082182359469410784411124229188809584592150400430410318843857297094979297454330833/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14629160156119914800501203832884159137701270545589867352696093213196591767812701774184557168045268592064397165864821798377/16250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-14149229396202967776770579057886116378346704249153920922822587874229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3537307349050741944192644764471529094586676062288480230705642463196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        4,
        -47343273480574,
        -15837471208617,
        -15837471208616,
        -7658950028404,
        -7658950028403
      ]
    },
    {
      "index": 53,
      "column": 3,
      "r": 1,
      "s": 5,
      "radical": {
        "0,0,0": "-1/10",
        "0,0,1": "-1/65",
        "0,1,0": "-2/5",
        "0,1,1": "1/65",
        "1,0,0": "-1/5",
        "1,0,1": "1/130",
        "1,1,0": "1/5",
        "1,1,1": "2/65"
      },
      "real_bracket": [
        "-11137500342275490015355598606692181632555197753945080812029391286803408232187298225815442831954731407935602834135178201623/16250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-44550001369101960061422394426768726530220791015780323248117526875770811190415407849599569589681156142702905020702545669167/65000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "5916472473649593148156845374365614287150793137172217271887013588196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "23665889894598372592627381497462457148603172548688869087548072374229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        5,
        40918160031815,
        -12057414036373,
        -12057414036372,
        12810299628690,
        12810299628691
      ]
    },
    {
      "index": 54,
      "column": 3,
      "r": 2,
      "s": 3,
      "radical": {
        "0,0,0": "3/10",
        "1,0,1": "-1/10"
      },
      "real_bracket": [
        "3/10",
        "3/10"
      ],
      "imag_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        3,
        -22273531363056,
        5277655813324,
        5277655813325,
        -16781875906389,
        -16781875906388
      ]
    },
    {
      "index": 55,
      "column": 3,
      "r": 2,
      "s": 4,
      "radical": {
        "0,0,0": "-11/13",
        "1,1,0": "-4/13"
      },
      "real_bracket": [
        "-11/13",
        "-11/13"
      ],
      "imag_bracket": [
        "-133234677505298253348265103192759412841754250293106202158139/250000000000000000000000000000000000000000000000000000000000",
        "-866025403784438646763723170752936183471402626905190314027903/1625000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        4,
        -45379445893299,
        -14885695883737,
        -14885695883736,
        -9375556936964,
        -9375556936963
      ]
    },
    {
      "index": 56,
      "column": 3,
      "r": 2,
      "s": 5,
      "radical": {
        "0,0,0": "-33/130",
        "0,1,1": "-2/65",
        "1,0,1": "11/130",
        "1,1,0": "-6/65"
      },
      "real_bracket": [
        "-24772711641858306061817426312616220412838379835795030620414947124229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6193177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "42074351232518746942229509182242225512347456865917732696613507/65000000000000000000000000000000000000000000000000000000000000",
        "84148702465037493884459018364484451024694913731835465393227037/130000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        5,
        42881987619090,
        -13409420062408,
        -13409420062407,
        11387381762778,
        11387381762779
      ]
    },
    {
      "index": 57,
      "column": 3,
      "r": 3,
      "s": 4,
      "radical": {
        "0,0,0": "-33/130",
        "0,1,1": "2/65",
        "1,0,1": "-11/130",
        "1,1,0": "-6/65"
      },
      "real_bracket": [
        "2068177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/8125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8272711641858306061817426312616220412838379835795030620414947124229188809584592150400430410318843857297094979297454330833/32500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-125717921846690548929117730560625387831322239823284600466566393/130000000000000000000000000000000000000000000000000000000000000",
        "-12571792184669054892911773056062538783132223982328460046656637/13000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        4,
        -23105914530244,
        4478002532165,
        4478002532166,
        -17012715924957,
        -17012715924956
      ]
    },
    {
      "index": 58,
      "column": 3,
      "r": 3,
      "s": 5,
      "radical": {
        "0,0,0": "-11/13",
        "1,1,0": "-4/13"
      },
      "real_bracket": [
        "-11/13",
        "-11/13"
      ],
      "imag_bracket": [
        "-133234677505298253348265103192759412841754250293106202158139/250000000000000000000000000000000000000000000000000000000000",
        "-866025403784438646763723170752936183471402626905190314027903/1625000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        5,
        -45379445893299,
        -14885695883737,
        -14885695883736,
        -9375556936964,
        -9375556936963
      ]
    },
    {
      "index": 59,
      "column": 3,
      "r": 4,
      "s": 5,
      "radical": {
        "0,0,0": "3/10",
        "1,0,1": "-1/10"
      },
      "real_bracket": [
        "3/10",
        "3/10"
      ],
      "imag_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        4,
        5,
        -22273531363056,
        5277655813324,
        5277655813325,
        -16781875906389,
        -16781875906388
      ]
    },
    {
      "index": 60,
      "column": 4,
      "r": 0,
      "s": 1,
      "radical": {
        "0,0,0": "3/5",
        "1,0,0": "-4/5"
      },
      "real_bracket": [
        "3/5",
        "3/5"
      ],
      "imag_bracket": [
        "-4/5",
        "-4/5"
      ],
      "consumed_row": [
        0,
        1,
        -16313149993182,
        10555311626649,
        10555311626650,
        -14073748835533,
        -14073748835532
      ]
    },
    {
      "index": 61,
      "column": 4,
      "r": 0,
      "s": 2,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "1/10",
        "0,1,1": "-1/35",
        "1,0,0": "1/5",
        "1,0,1": "-2/35",
        "1,1,0": "1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-33999925829536692025997579977577932531084795699964155961301145124229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8499981457384173006499394994394483132771198924991038990325282338196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "4153463722786190551274202913192342984963179094779632314217535963196591767812701774184557168045268592064397165864821798377/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "16613854891144762205096811652769371939852716379118529256870173124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        2,
        51051910919633,
        -17089514876845,
        -17089514876844,
        4175343230856,
        4175343230857
      ]
    },
    {
      "index": 62,
      "column": 4,
      "r": 0,
      "s": 3,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "1/10",
        "0,1,1": "1/35",
        "1,0,0": "1/5",
        "1,0,1": "2/35",
        "1,1,0": "1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "4531070370629708270172426092029759774921108119159205089422943713196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18124281482518833080689704368119039099684432476636820357691790624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "59883567720783802013671685909395054334545830727572128328692408875770811190415407849599569589681156142702905020702545669167/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14970891930195950503417921477348763583636457681893032082173109536803408232187298225815442831954731407935602834135178201623/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        3,
        18057959844966,
        9109878050338,
        9109878050339,
        15049755204963,
        15049755204964
      ]
    },
    {
      "index": 63,
      "column": 4,
      "r": 0,
      "s": 4,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "-1/10",
        "0,1,1": "1/35",
        "1,0,0": "1/5",
        "1,0,1": "-2/35",
        "1,1,0": "-1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-467102078528650748466244705103092795500274028751669968459353844543344033169614032259348975993533058276514690590739743089/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13078858198802220957054851742886598274007672805046759116861891875770811190415407849599569589681156142702905020702545669167/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-64928991004500414137306538534627495160222590399162189569522321124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2318892535875014790618090661950981970007949657112935341768653280456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        4,
        -34371109838149,
        -6573877333768,
        -6573877333767,
        -16317755563249,
        -16317755563248
      ]
    },
    {
      "index": 64,
      "column": 4,
      "r": 0,
      "s": 5,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "-1/10",
        "0,1,1": "-1/35",
        "1,0,0": "1/5",
        "1,0,1": "2/35",
        "1,1,0": "-1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-27045497454179920097637272647654508294591963971625905279528753624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-965910623363568574915616880273375296235427284700925188554597780456655966830385967740651024006466941723485309409260256911/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "1586841728306137497090644320445109603065144403302554713712846780456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "44431568392571849918538040972463068885824043292471531983959739124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        0,
        5,
        43169903962629,
        -13593983510792,
        -13593983510791,
        11166405962961,
        11166405962962
      ]
    },
    {
      "index": 65,
      "column": 4,
      "r": 1,
      "s": 2,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "-1/10",
        "0,1,1": "-1/35",
        "1,0,0": "-1/5",
        "1,0,1": "-2/35",
        "1,1,0": "1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-27045497454179920097637272647654508294591963971625905279528753624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-965910623363568574915616880273375296235427284700925188554597780456655966830385967740651024006466941723485309409260256911/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-44431568392571849918538040972463068885824043292471531983959739124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1586841728306137497090644320445109603065144403302554713712846780456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        2,
        -43169903962630,
        -13593983510792,
        -13593983510791,
        -11166405962962,
        -11166405962961
      ]
    },
    {
      "index": 66,
      "column": 4,
      "r": 1,
      "s": 3,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "-1/10",
        "0,1,1": "1/35",
        "1,0,0": "-1/5",
        "1,0,1": "2/35",
        "1,1,0": "1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "-467102078528650748466244705103092795500274028751669968459353844543344033169614032259348975993533058276514690590739743089/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13078858198802220957054851742886598274007672805046759116861891875770811190415407849599569589681156142702905020702545669167/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "2318892535875014790618090661950981970007949657112935341768653280456655966830385967740651024006466941723485309409260256911/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "64928991004500414137306538534627495160222590399162189569522321124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        3,
        34371109838148,
        -6573877333768,
        -6573877333767,
        16317755563248,
        16317755563249
      ]
    },
    {
      "index": 67,
      "column": 4,
      "r": 1,
      "s": 4,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "1/35",
        "0,1,0": "1/10",
        "0,1,1": "1/35",
        "1,0,0": "-1/5",
        "1,0,1": "-2/35",
        "1,1,0": "-1/5",
        "1,1,1": "1/70"
      },
      "real_bracket": [
        "4531070370629708270172426092029759774921108119159205089422943713196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18124281482518833080689704368119039099684432476636820357691790624229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-14970891930195950503417921477348763583636457681893032082173109536803408232187298225815442831954731407935602834135178201623/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-59883567720783802013671685909395054334545830727572128328692408875770811190415407849599569589681156142702905020702545669167/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        4,
        -18057959844967,
        9109878050338,
        9109878050339,
        -15049755204964,
        -15049755204963
      ]
    },
    {
      "index": 68,
      "column": 4,
      "r": 1,
      "s": 5,
      "radical": {
        "0,0,0": "-2/5",
        "0,0,1": "-1/35",
        "0,1,0": "1/10",
        "0,1,1": "-1/35",
        "1,0,0": "-1/5",
        "1,0,1": "2/35",
        "1,1,0": "-1/5",
        "1,1,1": "-1/70"
      },
      "real_bracket": [
        "-33999925829536692025997579977577932531084795699964155961301145124229188809584592150400430410318843857297094979297454330833/35000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8499981457384173006499394994394483132771198924991038990325282338196591767812701774184557168045268592064397165864821798377/8750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-16613854891144762205096811652769371939852716379118529256870173124229188809584592150400430410318843857297094979297454330833/70000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4153463722786190551274202913192342984963179094779632314217535963196591767812701774184557168045268592064397165864821798377/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        1,
        5,
        -51051910919634,
        -17089514876845,
        -17089514876844,
        -4175343230857,
        -4175343230856
      ]
    },
    {
      "index": 69,
      "column": 4,
      "r": 2,
      "s": 3,
      "radical": {
        "0,0,0": "-3/10",
        "1,0,1": "-1/10"
      },
      "real_bracket": [
        "-3/10",
        "-3/10"
      ],
      "imag_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        3,
        -32993951074667,
        -5277655813325,
        -5277655813324,
        -16781875906389,
        -16781875906388
      ]
    },
    {
      "index": 70,
      "column": 4,
      "r": 2,
      "s": 4,
      "radical": {
        "0,0,0": "1/7",
        "1,1,0": "4/7"
      },
      "real_bracket": [
        "1/7",
        "1/7"
      ],
      "imag_bracket": [
        "866025403784438646763723170752936183471402626905190314027903/875000000000000000000000000000000000000000000000000000000000",
        "1732050807568877293527446341505872366942805253810380628055807/1750000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        4,
        25111944117663,
        2513169434916,
        2513169434917,
        17411748597218,
        17411748597219
      ]
    },
    {
      "index": 71,
      "column": 4,
      "r": 2,
      "s": 5,
      "radical": {
        "0,0,0": "-3/70",
        "0,1,1": "2/35",
        "1,0,1": "-1/70",
        "1,1,0": "-6/35"
      },
      "real_bracket": [
        "3943177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/4375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2253244520265472294545346616088031487548339976542147231487849589175598401369227450057204344331263408185299282756779190119/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-30324001704995984013855571958302733805859897298230025075751203/70000000000000000000000000000000000000000000000000000000000000",
        "-3032400170499598401385557195830273380585989729823002507575119/7000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        2,
        5,
        -7882006957004,
        15855798721628,
        15855798721629,
        -7620935422936,
        -7620935422935
      ]
    },
    {
      "index": 72,
      "column": 4,
      "r": 3,
      "s": 4,
      "radical": {
        "0,0,0": "-3/70",
        "0,1,1": "-2/35",
        "1,0,1": "1/70",
        "1,1,0": "-6/35"
      },
      "real_bracket": [
        "-17272711641858306061817426312616220412838379835795030620414947124229188809584592150400430410318843857297094979297454330833/17500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4318177910464576515454356578154055103209594958948757655103733963196591767812701774184557168045268592064397165864821798377/4375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "imag_bracket": [
        "-5622608838328535515401570118919101500383714396609554998794083/35000000000000000000000000000000000000000000000000000000000000",
        "-11245217676657071030803140237838203000767428793219109997588153/70000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        4,
        -52429069683115,
        -17363700382579,
        -17363700382578,
        -2826113735396,
        -2826113735395
      ]
    },
    {
      "index": 73,
      "column": 4,
      "r": 3,
      "s": 5,
      "radical": {
        "0,0,0": "1/7",
        "1,1,0": "4/7"
      },
      "real_bracket": [
        "1/7",
        "1/7"
      ],
      "imag_bracket": [
        "866025403784438646763723170752936183471402626905190314027903/875000000000000000000000000000000000000000000000000000000000",
        "1732050807568877293527446341505872366942805253810380628055807/1750000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        3,
        5,
        25111944117663,
        2513169434916,
        2513169434917,
        17411748597218,
        17411748597219
      ]
    },
    {
      "index": 74,
      "column": 4,
      "r": 4,
      "s": 5,
      "radical": {
        "0,0,0": "-3/10",
        "1,0,1": "-1/10"
      },
      "real_bracket": [
        "-3/10",
        "-3/10"
      ],
      "imag_bracket": [
        "-9539392014169456491526215860232265402546234252505457539081519/10000000000000000000000000000000000000000000000000000000000000",
        "-4769696007084728245763107930116132701273117126252728769540759/5000000000000000000000000000000000000000000000000000000000000"
      ],
      "consumed_row": [
        4,
        5,
        -32993951074667,
        -5277655813325,
        -5277655813324,
        -16781875906389,
        -16781875906388
      ]
    }
  ],
  "Taylor_proof_budget": 28,
  "Taylor_program_padding": 1024
}


==> anc/source_neighborhood/a119_certificate_audit.py <==
"""Inspect every stored root/pair predicate and full-run accounting exactly.

This checks certificate predicates and bindings, not the mathematical truth of
discarded coverage leaves. V4 authority is the independently reconstructed,
inspected exact algorithm and its complete fresh execution, together with the
root-preservation proof in the mathematical review.
"""
from pathlib import Path
from fractions import Fraction
from itertools import combinations
import hashlib, json

root=Path(__file__).resolve().parent
grid=2**44
run=root/'a119/full_checked'
roots=[json.loads(s) for s in (run/'independent_roots.jsonl').read_text().splitlines()]
assert len(roots)==96
bykey={(r['label'],r['size']):r for r in roots}; assert len(bykey)==96
for label in range(48):
    for size in ['small','large']:
        r=bykey[label,size]; assert 0<=r['lipschitz_numerator']<grid
        assert len(r['domain'])==len(r['image'])==5
        assert all(a<c<=d<b for (a,b),(c,d) in zip(r['domain'],r['image']))
        assert len(r['preconditioner'])==5 and all(len(row)==5 for row in r['preconditioner'])
    small=bykey[label,'small']['domain']; large=bykey[label,'large']['domain']
    assert all(a<=c<=d<=b for (a,b),(c,d) in zip(large,small))
    assert all(-55267482437722<a<=b<55267482437722 for a,b in large)
for a,b in combinations(range(48),2):
    assert any(d<e or f<c for (c,d),(e,f) in zip(bykey[a,'large']['domain'],bykey[b,'large']['domain']))
pairs=[json.loads(s) for s in (run/'independent_pairs.jsonl').read_text().splitlines()]
assert len(pairs)==1128
expected=set(combinations(range(48),2)); assert {(r['a'],r['b']) for r in pairs}==expected
edges=set(); gaps=[]
def separation(interval):
    lo,hi=interval; assert lo<=hi
    return 0 if lo<=0<=hi else min(abs(lo),abs(hi))
for r in pairs:
    gap=max(separation(r['real']),separation(r['imag']))
    assert gap==r['coordinate_gap'] and r['possible_edge']==(gap==0)
    if r['possible_edge']: edges.add((r['a'],r['b']))
    else: assert 20*gap>grid; gaps.append(gap)
assert len(edges)==36 and len(gaps)==1092
assert all(not ({(a,b),(a,c),(b,c)}<=edges) for a,b,c in combinations(range(48),3))
neighbors={v:set() for v in range(48)}
for a,b in edges: neighbors[a].add(b); neighbors[b].add(a)
remaining=set(range(48)); components=[]
while remaining:
    reached={min(remaining)}; stack=list(reached)
    while stack:
        v=stack.pop()
        for w in neighbors[v]-reached: reached.add(w); stack.append(w)
    remaining-=reached; components.append(sorted(reached))
assert sorted(map(len,components))==[2]*20+[8]
eight=next(c for c in components if len(c)==8)
side_a=neighbors[eight[0]]; side_b=set(eight)-side_a
assert len(side_a)==len(side_b)==4
assert all(neighbors[v]==side_b for v in side_a) and all(neighbors[v]==side_a for v in side_b)
graph_lines=(run/'independent_graph.txt').read_text().splitlines()
assert graph_lines[0]=='48 36' and {tuple(map(int,line.split())) for line in graph_lines[1:]}==edges
for basename in ['independent_roots.jsonl','independent_pairs.jsonl','independent_graph.txt']:
    assert (run/basename).read_bytes()==(root/'a119/smoke'/basename).read_bytes()
coverage=json.loads((run/'independent_coverage.json').read_text())
assert coverage['fresh_root'] and not coverage['producer_checkpoint_read'] and coverage['complete']
assert coverage['nodes']==2*coverage['splits']+1
assert coverage['range_exclusions']+coverage['krawczyk_exclusions']+coverage['known_domain_leaves']==coverage['splits']+1
assert 'CAS_GUARD_EXIT status=0' in (run/'guard.stderr').read_text()
assert 'COMPLETE_INDEPENDENT_FRESH_COVER' in (run/'stdout.txt').read_text()
source=json.loads((root/'a119/source/source_input_verification.json').read_text())
assert source['complete'] and source['coefficient_count']==75 and source['header_canonical_equality']
assert Fraction(36*2*6,120**2)==Fraction(3,100)
out={'complete_stored_predicate_audit':True,'root_certificates':96,'large_domains_disjoint':True,'open_fundamental_domain':True,'small_large_identity':True,'all_unordered_pairs':1128,'possible_edges':36,'nonedges':1092,'triangles':0,'component_sizes':sorted(map(len,components)),'graph_structure':'K4,4 plus20K2','minimum_coordinate_gap':min(gaps),'grid':grid,'unnormalized_gap_strict':'1/20','normalized_gap_strict':'1/120','repeated_labels':'overlap modulus1; position graph remains triangle-free','six_position_max_edges':9,'separated_unordered_pairs_at_least':6,'strict_squared_Gram_gap':'3/100','fresh_full_coverage_accounting':coverage,'scope_limit':'Stored counts are consistency checks; V4 proof also requires inspected root-preserving algorithm and its actual complete fresh execution.'}
(root/'a119/certificate_audit.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ['fresh_full_coverage_accounting','component_sizes']},indent=2))


==> anc/source_neighborhood/a119_independent.cpp <==
// Independently authored verification of A119 V2–V5, fresh full exhaustion.
// Grid endpoints are bounded int64; every potentially overflowing enclosure
// intermediate uses boost::multiprecision::cpp_int (default) or the checked
// fixed128 backend (A119_CHECKED_128), with checked narrowing in both routes.
// No producer search/checkpoint is read. Shared elementary Taylor/Krawczyk
// mechanism and reused candidate centers are declared in a119-run-scope.md.
#include <boost/multiprecision/cpp_int.hpp>
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <string>
#include <vector>
#include "fixed_inputs.h"
#ifdef A119_CHECKED_128
using Big=boost::multiprecision::checked_int128_t;
constexpr const char* backend="checked_signed_magnitude_128";
#else
using Big=boost::multiprecision::cpp_int;
constexpr const char* backend="arbitrary_precision";
#endif
using Z=int64_t;
constexpr Z Q=Z(1)<<44, PAD=1024;
Z endpoint_max=0;
void require(bool b,const char* why){if(!b)throw std::runtime_error(why);}
Z checked(const Big& n){
    static const Big top=std::numeric_limits<Z>::max();
    require(n>=-top && n<=top,"endpoint exceeds checked storage");
    Z z=n.convert_to<Z>();endpoint_max=std::max(endpoint_max,z<0?-z:z);return z;
}
Big floorq(const Big& n,const Big& d){
    require(d>0,"nonpositive divisor");Big z=n/d;
    if(n<0 && n%d!=0)--z;return z;
}
Z down(const Big& n){return checked(floorq(n,Big(Q)));}
Z up(const Big& n){return checked(-floorq(-n,Big(Q)));}
Z idown(const Big& n,Z d){return checked(floorq(n,Big(d)));}
Z iup(const Big& n,Z d){return checked(-floorq(-n,Big(d)));}
struct Interval {
    Z lo=0,hi=0;
    Interval()=default;
    explicit Interval(Z a):lo(a),hi(a){}
    Interval(Z a,Z b):lo(a),hi(b){require(a<=b,"reversed interval");}
};
Interval add(Interval a,Interval b){return {checked(Big(a.lo)+b.lo),checked(Big(a.hi)+b.hi)};}
Interval neg(Interval a){return {checked(-Big(a.hi)),checked(-Big(a.lo))};}
Interval sub(Interval a,Interval b){return add(a,neg(b));}
Interval mul(Interval a,Interval b){
    std::array<Big,4> p={Big(a.lo)*b.lo,Big(a.lo)*b.hi,Big(a.hi)*b.lo,Big(a.hi)*b.hi};
    auto mm=std::minmax_element(p.begin(),p.end());return {down(*mm.first),up(*mm.second)};
}
Interval integer_scale(Z n,Interval a){
    if(n>=0)return {checked(Big(n)*a.lo),checked(Big(n)*a.hi)};
    return {checked(Big(n)*a.hi),checked(Big(n)*a.lo)};
}
Z magnitude(Interval a){return checked(std::max(Big(a.lo<0?-Big(a.lo):Big(a.lo)),Big(a.hi<0?-Big(a.hi):Big(a.hi))));}
Z midpoint(Interval a){return checked(Big(a.lo)+floorq(Big(a.hi)-a.lo,Big(2)));}
bool zero_possible(Interval a){return a.lo<=0 && a.hi>=0;}
Z distance_from_zero(Interval a){return zero_possible(a)?0:std::min(magnitude(Interval(a.lo)),magnitude(Interval(a.hi)));}

std::array<Z,10> cosine_coeff{},sine_coeff{};
void taylor_init(){
    Big factorial=1;
    for(int degree=0;degree<=19;degree++){
        if(degree)factorial*=degree;
        Z c=checked(Big(Q)/factorial);int j=degree/2;if(j%2)c=-c;
        (degree%2?sine_coeff:cosine_coeff)[j]=c;
    }
}
std::array<Z,2> point_trig(Z x){
    require(Big(x)>=-Big(32)*Q && Big(x)<=Big(32)*Q,"trig point outside proved range");
    // Nearest quarter turn, with exact floor at signed boundaries.
    Z k=idown(Big(2)*x+PI_LO/2,PI_LO);
    Z r=checked(Big(x)-idown(Big(k)*PI_LO,2));
    require(Big(r<0?-Big(r):Big(r))*1000<Big(786)*Q,"quarter-turn remainder outside proof");
    Z rr=down(Big(r)*r),c=cosine_coeff[9],s=sine_coeff[9];
    for(int j=8;j>=0;j--){c=checked(Big(cosine_coeff[j])+down(Big(c)*rr));s=checked(Big(sine_coeff[j])+down(Big(s)*rr));}
    s=down(Big(s)*r);
    switch((k%4+4)%4){case 0:return {s,c};case 1:return {c,-s};case 2:return {-s,-c};default:return {-c,s};}
}
Interval quarter_point(Z k){
    return k>=0?Interval(idown(Big(k)*PI_LO,2),iup(Big(k)*PI_HI,2)):
                Interval(idown(Big(k)*PI_HI,2),iup(Big(k)*PI_LO,2));
}
std::array<Interval,2> trig(Interval x){
    if(Big(x.hi)-x.lo>=Big(2)*PI_LO)return {Interval(-Q,Q),Interval(-Q,Q)};
    auto a=point_trig(x.lo),b=point_trig(x.hi);
    Interval s(std::max(-Q,std::min(a[0],b[0])-PAD),std::min(Q,std::max(a[0],b[0])+PAD));
    Interval c(std::max(-Q,std::min(a[1],b[1])-PAD),std::min(Q,std::max(a[1],b[1])+PAD));
    // Different index bounds from the producer: both signed pi endpoints,
    // with an extra integer either side, encompass every exact k*pi/2.
    Z first=std::min(idown(Big(2)*x.lo,PI_LO),idown(Big(2)*x.lo,PI_HI))-1;
    Z last=std::max(iup(Big(2)*x.hi,PI_LO),iup(Big(2)*x.hi,PI_HI))+1;
    require(first>=-65 && last<=65,"critical index outside proved finite range");
    for(Z k=first;k<=last;k++){
        auto t=quarter_point(k);if(t.hi<x.lo || t.lo>x.hi)continue;
        switch((k%4+4)%4){case 0:c.hi=Q;break;case 1:s.hi=Q;break;case 2:c.lo=-Q;break;default:s.lo=-Q;}
    }
    return {s,c};
}
std::array<Interval,75> coefficients;
void coefficient_init(){
    const Z source_radius=iup(Big(Q),1000000);
    for(int k=0;k<75;k++){
        const auto& a=fixed_coefficients[k];auto t=point_trig(a.gamma);
        auto re=sub(Interval(a.relo,a.rehi),Interval(t[1]-PAD,t[1]+PAD));
        auto im=sub(Interval(a.imlo,a.imhi),Interval(t[0]-PAD,t[0]+PAD));
        Z uncertainty=checked(Big(2)*(magnitude(re)+Big(magnitude(im)))+Big(4)*source_radius);
        require(uncertainty<Q/10000,"coefficient phase uncertainty too wide");
        coefficients[k]={checked(Big(a.gamma)-uncertainty),checked(Big(a.gamma)+uncertainty)};
    }
}
struct Box {std::array<Interval,5> x{};unsigned depth=0;};
using Vector=std::array<Interval,5>;
using Matrix=std::array<std::array<Interval,5>,5>;
using Preconditioner=std::array<std::array<Z,5>,5>;
void residual(const Box& b,Vector& f,Matrix& jac){
    f={};jac={};
    for(int k=0;k<75;k++){
        const auto& a=fixed_coefficients[k];int row=k/15;
        auto angle=add(sub(a.r?b.x[a.r-1]:Interval(),a.s?b.x[a.s-1]:Interval()),coefficients[k]);
        auto sc=trig(angle);f[row]=add(f[row],integer_scale(2,sc[1]));
        if(a.r)jac[row][a.r-1]=sub(jac[row][a.r-1],integer_scale(2,sc[0]));
        if(a.s)jac[row][a.s-1]=add(jac[row][a.s-1],integer_scale(2,sc[0]));
    }
}
bool choose_matrix(const Matrix& j,Preconditioner& a){
    double aug[5][10];
    for(int r=0;r<5;r++)for(int c=0;c<10;c++)aug[r][c]=c<5?double(midpoint(j[r][c]))/double(Q):double(c==r+5);
    for(int c=0;c<5;c++){
        int pivot=c;for(int r=c+1;r<5;r++)if(std::abs(aug[r][c])>std::abs(aug[pivot][c]))pivot=r;
        if(!std::isfinite(aug[pivot][c]) || std::abs(aug[pivot][c])<1e-12)return false;
        for(int col=0;col<10;col++)std::swap(aug[pivot][col],aug[c][col]);
        double divisor=aug[c][c];for(double& v:aug[c])v/=divisor;
        for(int r=0;r<5;r++)if(r!=c){double factor=aug[r][c];for(int col=0;col<10;col++)aug[r][col]-=factor*aug[c][col];}
    }
    for(int r=0;r<5;r++)for(int c=0;c<5;c++){
        double v=aug[r][c+5];if(!std::isfinite(v) || std::abs(v)>100)return false;
        a[r][c]=std::llround(v*double(Q));
    }
    return true;
}
bool enclosure(const Box& b,Box& image,Z& lipschitz,Preconditioner* returned=nullptr){
    Box center;std::array<Z,5> radius;
    for(int i=0;i<5;i++){
        Z m=midpoint(b.x[i]);center.x[i]=Interval(m);
        radius[i]=checked(std::max(Big(m)-b.x[i].lo,Big(b.x[i].hi)-m));
    }
    Vector f,fc;Matrix j,jc;residual(b,f,j);residual(center,fc,jc);
    Preconditioner a;if(!choose_matrix(jc,a))return false;if(returned)*returned=a;
    lipschitz=0;
    for(int row=0;row<5;row++){
        Interval translated=center.x[row];
        for(int k=0;k<5;k++)translated=sub(translated,mul(Interval(a[row][k]),fc[k]));
        Big spread=0,row_sum=0;
        for(int col=0;col<5;col++){
            Interval error(row==col?Q:0);
            for(int k=0;k<5;k++)error=sub(error,mul(Interval(a[row][k]),j[k][col]));
            Z bound=magnitude(error);spread+=up(Big(bound)*radius[col]);row_sum+=bound;
        }
        Z rad=checked(spread);image.x[row]=add(translated,Interval(-rad,rad));
        lipschitz=std::max(lipschitz,checked(row_sum));
    }
    return true;
}
bool inside(const Box& a,const Box& b,bool open=false){
    for(int i=0;i<5;i++)if(open?(a.x[i].lo<=b.x[i].lo || a.x[i].hi>=b.x[i].hi):(a.x[i].lo<b.x[i].lo || a.x[i].hi>b.x[i].hi))return false;
    return true;
}
bool apart(const Box& a,const Box& b){for(int i=0;i<5;i++)if(a.x[i].lo>b.x[i].hi || b.x[i].lo>a.x[i].hi)return true;return false;}
std::array<Box,48> large,small;
int known_domain(const Box& b){for(int i=0;i<48;i++)if(inside(b,large[i]))return i;return -1;}
void root_and_pair_certificates(){
    std::ofstream roots("independent_roots.jsonl"),pairs("independent_pairs.jsonl"),graph("independent_graph.txt");
    require(roots.good() && pairs.good() && graph.good(),"certificate output unavailable");
    Z max_lip=0;int certificates=0;
    for(int label=0;label<48;label++){
        for(int size=0;size<2;size++){
            Box b,k;Preconditioner a;Z radius=iup(Big(Q),size?250:1000),q;
            for(int coord=0;coord<5;coord++)b.x[coord]={checked(Big(fixed_centers[label][coord])-radius),checked(Big(fixed_centers[label][coord])+radius)};
            require(enclosure(b,k,q,&a),"root preconditioner unavailable");
            require(q<Q && inside(k,b,true),"uniform contraction certificate fails");
            if(size){large[label]=b;max_lip=std::max(max_lip,q);for(auto z:b.x)require(z.lo>-PI_LO && z.hi<PI_LO,"root domain meets torus boundary");}
            else small[label]=b;
            roots<<"{\"label\":"<<label<<",\"size\":\""<<(size?"large":"small")<<"\",\"lipschitz_numerator\":"<<q<<",\"domain\":[";
            for(int coord=0;coord<5;coord++){if(coord)roots<<',';roots<<'['<<b.x[coord].lo<<','<<b.x[coord].hi<<']';}
            roots<<"],\"image\":[";
            for(int coord=0;coord<5;coord++){if(coord)roots<<',';roots<<'['<<k.x[coord].lo<<','<<k.x[coord].hi<<']';}
            roots<<"],\"preconditioner\":[";
            for(int row=0;row<5;row++){if(row)roots<<',';roots<<'[';for(int col=0;col<5;col++){if(col)roots<<',';roots<<a[row][col];}roots<<']';}
            roots<<"]}\n";certificates++;
        }
        require(inside(small[label],large[label]),"small/large root identification fails");
        for(int previous=0;previous<label;previous++)require(apart(large[label],large[previous]),"large root domains overlap");
    }
    bool edge[48][48]{};int edges=0,count=0,triangles=0;Z gap=Q;
    for(int a=0;a<48;a++)for(int b=a+1;b<48;b++){
        Interval real(Q),imag;
        for(int i=0;i<5;i++){auto sc=trig(sub(small[b].x[i],small[a].x[i]));real=add(real,sc[1]);imag=add(imag,sc[0]);}
        bool possible=zero_possible(real)&&zero_possible(imag);edge[a][b]=edge[b][a]=possible;
        Z separated=std::max(distance_from_zero(real),distance_from_zero(imag));
        if(possible)edges++;else{require(Big(20)*separated>Q,"nonedge separation not strict");gap=std::min(gap,separated);}
        pairs<<"{\"a\":"<<a<<",\"b\":"<<b<<",\"real\":["<<real.lo<<','<<real.hi<<"],\"imag\":["<<imag.lo<<','<<imag.hi<<"],\"possible_edge\":"<<(possible?"true":"false")<<",\"coordinate_gap\":"<<separated<<"}\n";count++;
    }
    for(int a=0;a<48;a++)for(int b=a+1;b<48;b++)for(int c=b+1;c<48;c++)if(edge[a][b]&&edge[b][c]&&edge[a][c])triangles++;
    require(certificates==96 && count==1128 && triangles==0,"root/graph count or triangle predicate fails");
    graph<<48<<' '<<edges<<'\n';for(int a=0;a<48;a++)for(int b=a+1;b<48;b++)if(edge[a][b])graph<<a<<' '<<b<<'\n';
    std::cout<<"UNIFORM_ROOTS certificates="<<certificates<<" distinct=48 max_lipschitz_numerator="<<max_lip<<" denominator="<<Q<<'\n';
    std::cout<<"PAIR_CERTIFICATES count="<<count<<" edges="<<edges<<" triangles="<<triangles<<" min_nonedge_coordinate="<<gap<<" denominator="<<Q<<std::endl;
}
void smoke(){
#ifdef A119_CHECKED_128
    bool overflow_detected=false;
    try{Big a=Big(1)<<100;Big impossible=a*a;(void)impossible;}
    catch(const std::overflow_error&){overflow_detected=true;}
    require(overflow_detected,"fixed backend did not throw on overflow");
#endif
    require(idown(Big(-7),3)==-3 && iup(Big(-7),3)==-2,"signed integer division");
    auto p=mul(Interval(-Q,Q),Interval(2*Q,3*Q));require(p.lo==-3*Q && p.hi==3*Q,"signed interval product");
    auto zero=trig(Interval(0));require(zero[0].lo<=0 && zero[0].hi>=0 && zero[1].hi==Q,"zero trigonometry");
    auto pi=trig(Interval(PI_LO,PI_HI));require(pi[0].lo<=0 && pi[0].hi>=0 && pi[1].lo==-Q,"pi critical interval");
    auto all=trig(Interval(-PI_HI,PI_HI));require(all[0].lo==-Q && all[0].hi==Q && all[1].lo==-Q && all[1].hi==Q,"full circle");
    std::cout<<"ARITHMETIC_SMOKE_PASS backend="<<backend<<" checked_endpoints"<<std::endl;
}
void fresh_cover(){
    Box start;for(auto& a:start.x)a=Interval(-PI_HI,PI_HI);
    std::vector<Box> pending{start};uint64_t nodes=0,ranges=0,kraws=0,known=0,splits=0,contractions=0;unsigned depth=0;size_t max_pending=1;
    auto begun=std::chrono::steady_clock::now();
    while(!pending.empty()){
        Box b=pending.back();pending.pop_back();nodes++;depth=std::max(depth,b.depth);
        if(known_domain(b)>=0){known++;continue;}
        Vector values;Matrix jac;residual(b,values,jac);bool excluded=false;
        for(auto a:values)if(!zero_possible(a)){excluded=true;break;}
        if(excluded){ranges++;continue;}
        Box k;Z q;
        if(enclosure(b,k,q)){
            if(apart(b,k)){kraws++;continue;}
            if(known_domain(k)>=0){known++;continue;}
            Box intersect=b;long double relative_volume=1;
            for(int i=0;i<5;i++){
                intersect.x[i]={std::max(b.x[i].lo,k.x[i].lo),std::min(b.x[i].hi,k.x[i].hi)};
                Z width=checked(Big(b.x[i].hi)-b.x[i].lo);require(width>0,"unsplittable search box");
                relative_volume*=static_cast<long double>(intersect.x[i].hi-intersect.x[i].lo)/width;
            }
            // This floating choice selects efficiency only; the intersection
            // itself is an exact outward root-preserving operation.
            if(relative_volume<0.4L){b=intersect;contractions++;}
            require(!(q<Q && inside(k,b,true)),"uncatalogued contraction root");
        }
        int coord=0;for(int i=1;i<5;i++)if(Big(b.x[i].hi)-b.x[i].lo>Big(b.x[coord].hi)-b.x[coord].lo)coord=i;
        require(Big(b.x[coord].hi)-b.x[coord].lo>=iup(Big(Q),1000000000),"unresolved small box");
        Z cut=midpoint(b.x[coord]);require(cut>b.x[coord].lo && cut<b.x[coord].hi,"split does not decrease box");
        Box left=b,right=b;left.x[coord].hi=cut;right.x[coord].lo=cut;left.depth=right.depth=b.depth+1;
        require(left.x[coord].hi==right.x[coord].lo,"shared boundary lost");pending.push_back(right);pending.push_back(left);splits++;max_pending=std::max(max_pending,pending.size());
        if(nodes%50000==0)std::cout<<"PROGRESS nodes="<<nodes<<" pending="<<pending.size()<<" seconds="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-begun).count()<<std::endl;
    }
    require(nodes==2*splits+1 && ranges+kraws+known==splits+1,"tree exhaustiveness count mismatch");
    std::ofstream out("independent_coverage.json");require(out.good(),"coverage output unavailable");
    out<<"{\"fresh_root\":true,\"producer_checkpoint_read\":false,\"nodes\":"<<nodes<<",\"range_exclusions\":"<<ranges<<",\"krawczyk_exclusions\":"<<kraws<<",\"known_domain_leaves\":"<<known<<",\"splits\":"<<splits<<",\"contractions\":"<<contractions<<",\"max_depth\":"<<depth<<",\"max_pending\":"<<max_pending<<",\"max_checked_endpoint\":"<<endpoint_max<<",\"complete\":true,\"seconds\":"<<std::chrono::duration<double>(std::chrono::steady_clock::now()-begun).count()<<"}\n";
    std::cout<<"COMPLETE_INDEPENDENT_FRESH_COVER nodes="<<nodes<<" range="<<ranges<<" kraw="<<kraws<<" known="<<known<<" splits="<<splits<<" contractions="<<contractions<<" depth="<<depth<<" max_pending="<<max_pending<<std::endl;
}
int main(int argc,char**argv){
    try{taylor_init();smoke();coefficient_init();root_and_pair_certificates();
        if(argc>1 && std::string(argv[1])=="--roots-only")return 0;
        fresh_cover();return 0;
    }catch(const std::exception& e){std::cerr<<"VERIFICATION_INCOMPLETE "<<e.what()<<std::endl;return 2;}
}


==> anc/source_neighborhood/a119_source_independent.py <==
"""Independent literal-source/input validation; no producer module is imported.

Sparse monomials (i exponent, sqrt3 exponent, sqrt91 exponent) and exact
Fraction intervals reconstruct the seven consumed-input interfaces. The source
formulas and proposed centers were exposed; this is new implementation, not a
route-blind discovery. Run only on the copied selected input directory.
"""
from fractions import Fraction as F
from itertools import combinations
from math import isqrt, factorial
from pathlib import Path
import hashlib, json, sys

class Radical:
    def __init__(self, value=0):
        self.terms = {k:F(v) for k,v in value.items() if v} if isinstance(value,dict) else ({(0,0,0):F(value)} if value else {})
    def __add__(self, other):
        other=cast(other); d=self.terms.copy()
        for k,v in other.terms.items(): d[k]=d.get(k,F(0))+v
        return Radical(d)
    __radd__=__add__
    def __neg__(self): return Radical({k:-v for k,v in self.terms.items()})
    def __sub__(self,other): return self+-cast(other)
    def __rsub__(self,other): return cast(other)+-self
    def __mul__(self,other):
        other=cast(other); d={}
        for a,x in self.terms.items():
            for b,y in other.terms.items():
                powers=tuple(a[t]+b[t] for t in range(3))
                scalar=(-1)**(powers[0]//2)*3**(powers[1]//2)*91**(powers[2]//2)
                k=tuple(t%2 for t in powers)
                d[k]=d.get(k,F(0))+x*y*scalar
        return Radical(d)
    __rmul__=__mul__
    def __truediv__(self,n): return self*F(1,n)
    def __pow__(self,n):
        if n<0: raise ValueError('negative exponent')
        result=Radical(1)
        for _ in range(n): result=result*self
        return result
    def star(self): return Radical({k:v*(-1 if k[0] else 1) for k,v in self.terms.items()})
    def __eq__(self,other): return self.terms==cast(other).terms
    def serial(self): return {','.join(map(str,k)):str(v) for k,v in sorted(self.terms.items())}

def cast(x): return x if isinstance(x,Radical) else Radical(x)
ii=Radical({(1,0,0):1}); s3=Radical({(0,1,0):1}); s91=Radical({(0,0,1):1})
def adj(m): return [[m[c][r].star() for c in range(len(m))] for r in range(len(m[0]))]
def product(a,b): return [[sum((a[r][k]*b[k][c] for k in range(len(b))),Radical()) for c in range(len(b[0]))] for r in range(len(a))]
def scale(a,k): return [[v*k for v in row] for row in a]
def plus(a,b): return [[x+y for x,y in zip(ar,br)] for ar,br in zip(a,b)]
def identity(n,k=1): return [[Radical(k if r==c else 0) for c in range(n)] for r in range(n)]
def conjugate(a): return [[v.star() for v in row] for row in a]

def literal_source():
    f2=[[Radical(1),Radical(1)],[Radical(1),Radical(-1)]]
    y=[[Radical(),-ii],[ii,Radical()]]
    a=scale(product(f2,plus(scale(identity(2),-1),scale(y,ii*s3))),F(1,2))
    b=plus(scale(f2,-1),scale(a,-1))
    z=(3+4*ii)/5; q=(8+3*ii*s3)*s91/91
    z1=[[Radical(1),Radical(1)],[z,-z]]; z2=conjugate(z1)
    z3=[[Radical(1),q],[Radical(1),-q]]; z4=conjugate(z3)
    blocks=[[f2,z1,z2],[z3,scale(product(product(z3,a),z1),F(1,2)),scale(product(product(z3,b),z2),F(1,2))],[z4,scale(product(product(z4,b),z1),F(1,2)),scale(product(product(z4,a),z2),F(1,2))]]
    h=[[blocks[r//2][c//2][r%2][c%2] for c in range(6)] for r in range(6)]
    return h,z,q

def mark(h,chosen,power):
    total=Radical()
    for column in range(6):
        term=Radical(1)
        for row in range(6): term=term*(h[row][column] if row in chosen else h[row][column].star())
        total=total+term**power
    return total

def interval_add(x,y): return x[0]+y[0],x[1]+y[1]
def interval_mul(x,y):
    v=[a*b for a in x for b in y]; return min(v),max(v)
def sqrt_bracket(n):
    denominator=10**60; numerator=isqrt(n*denominator**2)
    assert numerator**2<n*denominator**2<(numerator+1)**2
    return F(numerator,denominator),F(numerator+1,denominator)
def evaluate(x,brackets):
    components=[(F(0),F(0)),(F(0),F(0))]
    for k,v in x.terms.items():
        term=(v,v)
        for index in [1,2]:
            if k[index]: term=interval_mul(term,brackets[index])
        components[k[0]]=interval_add(components[k[0]],term)
    return components
def arctangent_bracket(x,count):
    summation=sum(((-1)**k*x**(2*k+1)/F(2*k+1) for k in range(count)),F(0))
    next_term=x**(2*count+1)/F(2*count+1)
    return (summation,summation+next_term) if count%2==0 else (summation-next_term,summation)
def tangent_add(a,b): return (a+b)/(1-a*b)

def main():
    source=Path(sys.argv[1]).resolve(); output=Path(sys.argv[2])
    h,z,q=literal_source(); ht=adj(h)
    assert all(v*v.star()==1 for row in h for v in row)
    assert product(h,ht)==identity(6,6) and product(ht,h)==identity(6,6)
    assert all(h[0][k]==1 and h[k][0]==1 for k in range(6))
    assert all(mark(m,indices,1)==0 for m in [h,ht] for indices in combinations(range(6),3))
    f=mark(h,(0,1,4),3); g=mark(ht,(0,1,2),3)
    assert f==F(4175226,3767855)-F(1911888,18839275)*ii*s3
    assert g==-F(824736,1421875)+F(168696,109375)*ii
    ff=f*f.star(); gg=g*g.star()
    assert ff==F(592882092,470981875) and gg==F(351337536,129390625)
    assert ff.terms[(0,0,0)]>1 and gg.terms[(0,0,0)]>2
    # Exact Karlsson Mobius closure, without introducing division in the field.
    alpha=(2-s3)/2; beta=(2+s3)/2; t=z**2; w=q**2
    assert t==(-7+24*ii)/25 and w==(37+48*ii*s3)/91
    assert alpha*t-beta==w*(beta*t-alpha)
    assert beta*t-alpha==w.star()*(alpha*t-beta)
    # The two closures conjugate to the other two; A and B swap canonically
    # under Lambda -> -Lambda and exchanging the lower two row blocks.
    mobius=[(alpha*t-beta,w*(beta*t-alpha)),(beta*t-alpha,w.star()*(alpha*t-beta))]
    assert all(a.star()==b.star() for a,b in mobius)
    data=json.loads((source/'data/input_certificate.json').read_text()); grid=2**44
    assert data['scale_power']==44 and len(data['root_proposals'])==48
    assert all(len(row)==5 and all(type(x) is int for x in row) for row in data['root_proposals'])
    assert len(data['phase_proposals'])==len(data['coefficient_enclosures'])==75
    brackets={1:sqrt_bracket(3),2:sqrt_bracket(91)}
    rows=[]; n=0
    for column in range(5):
        for r,s in combinations(range(6),2):
            row=data['coefficient_enclosures'][n]; phase=data['phase_proposals'][n]; n+=1
            assert len(row)==7 and all(type(x) is int for x in row)
            assert row[:2]==[r,s] and row[2]==phase and abs(phase)<32*grid
            coefficient=h[r][column].star()*h[s][column]
            assert coefficient*coefficient.star()==1
            re,im=evaluate(coefficient,brackets)
            assert F(row[3],grid)<=re[0]<=re[1]<=F(row[4],grid)
            assert F(row[5],grid)<=im[0]<=im[1]<=F(row[6],grid)
            rows.append({'index':n-1,'column':column,'r':r,'s':s,'radical':coefficient.serial(),'real_bracket':list(map(str,re)),'imag_bracket':list(map(str,im)),'consumed_row':row})
    atan5=arctangent_bracket(F(1,5),100); atan239=arctangent_bracket(F(1,239),100)
    pi=(16*atan5[0]-4*atan239[1],16*atan5[1]-4*atan239[0])
    tangent=F(1,5)
    for _ in range(2): tangent=tangent_add(tangent,tangent)
    assert tangent_add(tangent,-F(1,239))==1
    assert 4*(F(1,5)-F(1,5)**3/3)-F(1,239)>0 and 4*F(1,5)<F(3,2)
    pi_lo,pi_hi=data['pi_bounds']
    assert pi_hi-pi_lo==1 and 3*grid<pi_lo
    assert F(pi_lo,grid)<=pi[0]<pi[1]<=F(pi_hi,grid)
    # Recreate the exact canonical header consumed by both programs.
    header=['// Exact rational outward enclosures. Scale=2^44.',f'const long long PI_LO={pi_lo}LL, PI_HI={pi_hi}LL;','struct FC {int r,s; long long gamma,relo,rehi,imlo,imhi;};','const FC fixed_coefficients[75]={']
    for row in data['coefficient_enclosures']: header.append('{'+','.join(str(v)+('LL' if c>=2 else '') for c,v in enumerate(row))+'},')
    header.extend(['};','const long long fixed_centers[48][5]={'])
    for row in data['root_proposals']: header.append('{'+','.join(str(v)+'LL' for v in row)+'},')
    header.append('};'); canonical='\n'.join(header)+'\n'
    assert canonical==(source/'data/fixed_inputs.h').read_text()
    assert F(786,1000)**2<F(5,8)
    assert 1/(1-F(5,8))<3 and 1/(1-F(5,8))**2<8
    assert F(4,5)**20/factorial(20)<F(1,grid) and F(4,5)**21/factorial(21)<F(1,grid)
    assert 3+3+8+1+1+12==28<1024
    seven=['data/input_certificate.json','data/fixed_inputs.h']
    result={'complete':True,'checker':'new sparse radical algebra, no producer import','source_root':str(source),'core_hashes':{p:hashlib.sha256((source/p).read_bytes()).hexdigest() for p in seven},'exact_equalities':{'entry_moduli':36,'Gram_entries':72,'dephased_row_and_column':11,'forward_reverse_first_moments':40,'Karlsson_Mobius_closures':4},'f014':f.serial(),'g012_actual_adjoint':g.serial(),'abs_f_squared':str(ff.terms[(0,0,0)]),'abs_g_squared':str(gg.terms[(0,0,0)]),'source_epsilon':'1/1000000','moment_Lipschitz_constant':108,'sqrt_brackets':{str(n):list(map(str,brackets[k])) for k,n in [(1,3),(2,91)]},'pi_grid_bounds':[pi_lo,pi_hi],'pi_rational_bracket':list(map(str,pi)),'Machin_branch':'0<4atan(1/5)-atan(1/239)<pi/2; tangent=1','header_canonical_equality':True,'phase_proposals_unassumed':75,'centers_unassumed':48,'coefficient_count':75,'coefficient_certificates':rows,'Taylor_proof_budget':28,'Taylor_program_padding':1024}
    output.write_text(json.dumps(result,indent=2)+'\n')
    print('EXACT_SOURCE_INPUT_PASS 36 moduli 72 Gram 40 first moments 4 Mobius closures 75 coefficients canonical header pi marks')

if __name__=='__main__': main()


==> anc/source_neighborhood/fixed_inputs.h <==
// Exact rational outward enclosures. Scale=2^44.
const long long PI_LO=55267482437722LL, PI_HI=55267482437723LL;
struct FC {int r,s; long long gamma,relo,rehi,imlo,imhi;};
const FC fixed_coefficients[75]={
{0,1,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,2,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,2,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{3,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{3,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{4,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,1,55267482437722LL,-17592186044416LL,-17592186044416LL,0LL,0LL},
{0,2,10133750887817LL,14753297500121LL,14753297500122LL,9582547818521LL,9582547818522LL},
{0,3,-45133731549905LL,-14753297500122LL,-14753297500121LL,-9582547818522LL,-9582547818521LL},
{0,4,-10133750887818LL,14753297500121LL,14753297500122LL,-9582547818522LL,-9582547818521LL},
{0,5,45133731549904LL,-14753297500122LL,-14753297500121LL,9582547818521LL,9582547818522LL},
{1,2,-45133731549905LL,-14753297500122LL,-14753297500121LL,-9582547818522LL,-9582547818521LL},
{1,3,10133750887817LL,14753297500121LL,14753297500122LL,9582547818521LL,9582547818522LL},
{1,4,45133731549904LL,-14753297500122LL,-14753297500121LL,9582547818521LL,9582547818522LL},
{1,5,-10133750887818LL,14753297500121LL,14753297500122LL,-9582547818522LL,-9582547818521LL},
{2,3,55267482437722LL,-17592186044417LL,-17592186044415LL,-1LL,1LL},
{2,4,-20267501775636LL,7152866853224LL,7152866853225LL,-16072383320510LL,-16072383320509LL},
{2,5,34999980662086LL,-7152866853225LL,-7152866853224LL,16072383320509LL,16072383320510LL},
{3,4,34999980662086LL,-7152866853225LL,-7152866853224LL,16072383320509LL,16072383320510LL},
{3,5,-20267501775636LL,7152866853224LL,7152866853225LL,-16072383320510LL,-16072383320509LL},
{4,5,55267482437722LL,-17592186044417LL,-17592186044415LL,-1LL,1LL},
{0,1,16313149993181LL,10555311626649LL,10555311626650LL,14073748835532LL,14073748835533LL},
{0,2,34371109838148LL,-6573877333768LL,-6573877333767LL,16317755563248LL,16317755563249LL},
{0,3,-43169903962630LL,-13593983510792LL,-13593983510791LL,-11166405962962LL,-11166405962961LL},
{0,4,-51051910919634LL,-17089514876845LL,-17089514876844LL,-4175343230857LL,-4175343230856LL},
{0,5,-18057959844967LL,9109878050338LL,9109878050339LL,-15049755204964LL,-15049755204963LL},
{1,2,18057959844966LL,9109878050338LL,9109878050339LL,15049755204963LL,15049755204964LL},
{1,3,51051910919633LL,-17089514876845LL,-17089514876844LL,4175343230856LL,4175343230857LL},
{1,4,43169903962629LL,-13593983510792LL,-13593983510791LL,11166405962961LL,11166405962962LL},
{1,5,-34371109838149LL,-6573877333768LL,-6573877333767LL,-16317755563249LL,-16317755563248LL},
{2,3,32993951074666LL,-5277655813325LL,-5277655813324LL,16781875906388LL,16781875906389LL},
{2,4,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{2,5,-52429069683115LL,-17363700382579LL,-17363700382578LL,-2826113735396LL,-2826113735395LL},
{3,4,-7882006957004LL,15855798721628LL,15855798721629LL,-7620935422936LL,-7620935422935LL},
{3,5,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{4,5,32993951074666LL,-5277655813325LL,-5277655813324LL,16781875906388LL,16781875906389LL},
{0,1,-38954332444541LL,-10555311626650LL,-10555311626649LL,-14073748835533LL,-14073748835532LL},
{0,2,-40918160031816LL,-12057414036373LL,-12057414036372LL,-12810299628691LL,-12810299628690LL},
{0,3,47343273480573LL,-15837471208617LL,-15837471208616LL,7658950028403LL,7658950028404LL},
{0,4,24237358950330LL,3375322702446LL,3375322702447LL,17265346983935LL,17265346983936LL},
{0,5,1963827587274LL,17482688124776LL,17482688124777LL,1959751451883LL,1959751451884LL},
{1,2,-1963827587275LL,17482688124776LL,17482688124777LL,-1959751451884LL,-1959751451883LL},
{1,3,-24237358950331LL,3375322702446LL,3375322702447LL,-17265346983936LL,-17265346983935LL},
{1,4,-47343273480574LL,-15837471208617LL,-15837471208616LL,-7658950028404LL,-7658950028403LL},
{1,5,40918160031815LL,-12057414036373LL,-12057414036372LL,12810299628690LL,12810299628691LL},
{2,3,-22273531363056LL,5277655813324LL,5277655813325LL,-16781875906389LL,-16781875906388LL},
{2,4,-45379445893299LL,-14885695883737LL,-14885695883736LL,-9375556936964LL,-9375556936963LL},
{2,5,42881987619090LL,-13409420062408LL,-13409420062407LL,11387381762778LL,11387381762779LL},
{3,4,-23105914530244LL,4478002532165LL,4478002532166LL,-17012715924957LL,-17012715924956LL},
{3,5,-45379445893299LL,-14885695883737LL,-14885695883736LL,-9375556936964LL,-9375556936963LL},
{4,5,-22273531363056LL,5277655813324LL,5277655813325LL,-16781875906389LL,-16781875906388LL},
{0,1,-16313149993182LL,10555311626649LL,10555311626650LL,-14073748835533LL,-14073748835532LL},
{0,2,51051910919633LL,-17089514876845LL,-17089514876844LL,4175343230856LL,4175343230857LL},
{0,3,18057959844966LL,9109878050338LL,9109878050339LL,15049755204963LL,15049755204964LL},
{0,4,-34371109838149LL,-6573877333768LL,-6573877333767LL,-16317755563249LL,-16317755563248LL},
{0,5,43169903962629LL,-13593983510792LL,-13593983510791LL,11166405962961LL,11166405962962LL},
{1,2,-43169903962630LL,-13593983510792LL,-13593983510791LL,-11166405962962LL,-11166405962961LL},
{1,3,34371109838148LL,-6573877333768LL,-6573877333767LL,16317755563248LL,16317755563249LL},
{1,4,-18057959844967LL,9109878050338LL,9109878050339LL,-15049755204964LL,-15049755204963LL},
{1,5,-51051910919634LL,-17089514876845LL,-17089514876844LL,-4175343230857LL,-4175343230856LL},
{2,3,-32993951074667LL,-5277655813325LL,-5277655813324LL,-16781875906389LL,-16781875906388LL},
{2,4,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{2,5,-7882006957004LL,15855798721628LL,15855798721629LL,-7620935422936LL,-7620935422935LL},
{3,4,-52429069683115LL,-17363700382579LL,-17363700382578LL,-2826113735396LL,-2826113735395LL},
{3,5,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{4,5,-32993951074667LL,-5277655813325LL,-5277655813324LL,-16781875906389LL,-16781875906388LL},
};
const long long fixed_centers[48][5]={
{-45541631706742LL,32375283909120LL,26182047135441LL,34337457503603LL,-49498684778955LL},
{-9994845980496LL,37289792800590LL,-24431863377385LL,28896675849664LL,8343467226890LL},
{27633741218861LL,43196055824401LL,50697802520528LL,12930310413849LL,-49838918720000LL},
{-45272636457227LL,-27156041912774LL,-20701868172521LL,-39030426737483LL,36790264323014LL},
{5033454628162LL,-34057906795297LL,-46058559335029LL,-17832478330654LL,12162110635575LL},
{22012659060505LL,49108592119342LL,42904637768045LL,-9770506818568LL,16009544016348LL},
{-27633741218862LL,23064061301667LL,15562314605540LL,33062304936583LL,-14703430805012LL},
{-50234027809560LL,-49309200024435LL,-6042370126446LL,-17262406895232LL,-42535300366725LL},
{-38410741338827LL,-22731210091527LL,19816807449100LL,-25685255090750LL,10449505557468LL},
{-27633741218862LL,51773273917655LL,-17184822292970LL,315168038073LL,14005781810976LL},
{-9725850730982LL,-22241533021303LL,39219186190098LL,-44471208391422LL,-15902548546586LL},
{-27633741218862LL,-12930310413850LL,49838918719999LL,-43196055824402LL,-50697802520529LL},
{50234027809559LL,17262406895231LL,42535300366724LL,49309200024434LL,6042370126445LL},
{38410741338826LL,25685255090749LL,-10449505557469LL,22731210091526LL,-19816807449101LL},
{9994845980495LL,-14437017396889LL,47284638781086LL,18338313207385LL,38891521830159LL},
{-22012659060506LL,20891978707539LL,27095933058837LL,-6003115044157LL,-31783165879074LL},
{-45541631706742LL,3957053072213LL,30655875665099LL,38811286033261LL,32618049259582LL},
{16856741098895LL,-15551504202932LL,-34684225992436LL,-32864960979345LL,-45584425876440LL},
{-5033454628163LL,17832478330653LL,-12162110635576LL,34057906795296LL,46058559335028LL},
{45541631706741LL,-38811286033262LL,-32618049259583LL,-3957053072214LL,-30655875665100LL},
{33254823377216LL,-38974841231525LL,22496595557494LL,-363244069251LL,29124187533555LL},
{50234027809559LL,44191657683114LL,924827785124LL,7698727442835LL,32971620914328LL},
{33254823377216LL,4130635843661LL,33618067446466LL,10758227819722LL,-38305300266703LL},
{9725850730981LL,48945036921079LL,-12515682290322LL,-6176697815605LL,-34745357660441LL},
{22012659060505LL,6003115044156LL,31783165879073LL,-20891978707540LL,-27095933058838LL},
{27633741218861LL,-33062304936584LL,14703430805011LL,-23064061301668LL,-15562314605541LL},
{-22012659060506LL,9770506818567LL,-16009544016349LL,-49108592119343LL,-42904637768046LL},
{-9725850730982LL,6176697815604LL,34745357660440LL,-48945036921080LL,12515682290321LL},
{-38410741338827LL,-48860246896295LL,-12725486248077LL,52307416087517LL,-15679531247300LL},
{-9994845980496LL,-18338313207386LL,-38891521830160LL,14437017396888LL,-47284638781087LL},
{-45272636457227LL,28472064095203LL,-6242209719745LL,-24570768284707LL,-18116594544454LL},
{27633741218861LL,-315168038074LL,-14005781810977LL,-51773273917656LL,17184822292969LL},
{45272636457226LL,39030426737481LL,-36790264323014LL,27156041912773LL,20701868172520LL},
{45541631706741LL,-34337457503604LL,49498684778954LL,-32375283909121LL,-26182047135442LL},
{5033454628162LL,-7128656007414LL,22865932958815LL,51092013963191LL,39091361423458LL},
{16856741098895LL,-48093797900109LL,49721702078240LL,51540967091331LL,32408245301827LL},
{-50234027809560LL,-7698727442836LL,-32971620914329LL,-44191657683115LL,-924827785125LL},
{9725850730981LL,44471208391421LL,15902548546585LL,22241533021302LL,-39219186190099LL},
{-27633741218862LL,-41639523029838LL,-27948909256935LL,-10448918925892LL,31127949738928LL},
{-5033454628163LL,-51092013963192LL,-39091361423459LL,7128656007413LL,-22865932958816LL},
{9994845980495LL,-28896675849665LL,-8343467226891LL,-37289792800591LL,24431863377384LL},
{45272636457226LL,24570768284706LL,18116594544453LL,-28472064095204LL,6242209719744LL},
{-33254823377217LL,363244069250LL,-29124187533556LL,38974841231524LL,-22496595557495LL},
{38410741338826LL,-52307416087518LL,15679531247299LL,48860246896294LL,12725486248076LL},
{27633741218861LL,10448918925891LL,-31127949738929LL,41639523029837LL,27948909256934LL},
{-16856741098896LL,32864960979344LL,45584425876439LL,15551504202931LL,34684225992435LL},
{-16856741098896LL,-51540967091332LL,-32408245301828LL,48093797900108LL,-49721702078241LL},
{-33254823377217LL,-10758227819723LL,38305300266702LL,-4130635843662LL,-33618067446467LL},
};


==> anc/source_neighborhood/inputs/data/fixed_inputs.h <==
// Exact rational outward enclosures. Scale=2^44.
const long long PI_LO=55267482437722LL, PI_HI=55267482437723LL;
struct FC {int r,s; long long gamma,relo,rehi,imlo,imhi;};
const FC fixed_coefficients[75]={
{0,1,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,2,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,2,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{1,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,3,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{2,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{3,4,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{3,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{4,5,0LL,17592186044416LL,17592186044416LL,0LL,0LL},
{0,1,55267482437722LL,-17592186044416LL,-17592186044416LL,0LL,0LL},
{0,2,10133750887817LL,14753297500121LL,14753297500122LL,9582547818521LL,9582547818522LL},
{0,3,-45133731549905LL,-14753297500122LL,-14753297500121LL,-9582547818522LL,-9582547818521LL},
{0,4,-10133750887818LL,14753297500121LL,14753297500122LL,-9582547818522LL,-9582547818521LL},
{0,5,45133731549904LL,-14753297500122LL,-14753297500121LL,9582547818521LL,9582547818522LL},
{1,2,-45133731549905LL,-14753297500122LL,-14753297500121LL,-9582547818522LL,-9582547818521LL},
{1,3,10133750887817LL,14753297500121LL,14753297500122LL,9582547818521LL,9582547818522LL},
{1,4,45133731549904LL,-14753297500122LL,-14753297500121LL,9582547818521LL,9582547818522LL},
{1,5,-10133750887818LL,14753297500121LL,14753297500122LL,-9582547818522LL,-9582547818521LL},
{2,3,55267482437722LL,-17592186044417LL,-17592186044415LL,-1LL,1LL},
{2,4,-20267501775636LL,7152866853224LL,7152866853225LL,-16072383320510LL,-16072383320509LL},
{2,5,34999980662086LL,-7152866853225LL,-7152866853224LL,16072383320509LL,16072383320510LL},
{3,4,34999980662086LL,-7152866853225LL,-7152866853224LL,16072383320509LL,16072383320510LL},
{3,5,-20267501775636LL,7152866853224LL,7152866853225LL,-16072383320510LL,-16072383320509LL},
{4,5,55267482437722LL,-17592186044417LL,-17592186044415LL,-1LL,1LL},
{0,1,16313149993181LL,10555311626649LL,10555311626650LL,14073748835532LL,14073748835533LL},
{0,2,34371109838148LL,-6573877333768LL,-6573877333767LL,16317755563248LL,16317755563249LL},
{0,3,-43169903962630LL,-13593983510792LL,-13593983510791LL,-11166405962962LL,-11166405962961LL},
{0,4,-51051910919634LL,-17089514876845LL,-17089514876844LL,-4175343230857LL,-4175343230856LL},
{0,5,-18057959844967LL,9109878050338LL,9109878050339LL,-15049755204964LL,-15049755204963LL},
{1,2,18057959844966LL,9109878050338LL,9109878050339LL,15049755204963LL,15049755204964LL},
{1,3,51051910919633LL,-17089514876845LL,-17089514876844LL,4175343230856LL,4175343230857LL},
{1,4,43169903962629LL,-13593983510792LL,-13593983510791LL,11166405962961LL,11166405962962LL},
{1,5,-34371109838149LL,-6573877333768LL,-6573877333767LL,-16317755563249LL,-16317755563248LL},
{2,3,32993951074666LL,-5277655813325LL,-5277655813324LL,16781875906388LL,16781875906389LL},
{2,4,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{2,5,-52429069683115LL,-17363700382579LL,-17363700382578LL,-2826113735396LL,-2826113735395LL},
{3,4,-7882006957004LL,15855798721628LL,15855798721629LL,-7620935422936LL,-7620935422935LL},
{3,5,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{4,5,32993951074666LL,-5277655813325LL,-5277655813324LL,16781875906388LL,16781875906389LL},
{0,1,-38954332444541LL,-10555311626650LL,-10555311626649LL,-14073748835533LL,-14073748835532LL},
{0,2,-40918160031816LL,-12057414036373LL,-12057414036372LL,-12810299628691LL,-12810299628690LL},
{0,3,47343273480573LL,-15837471208617LL,-15837471208616LL,7658950028403LL,7658950028404LL},
{0,4,24237358950330LL,3375322702446LL,3375322702447LL,17265346983935LL,17265346983936LL},
{0,5,1963827587274LL,17482688124776LL,17482688124777LL,1959751451883LL,1959751451884LL},
{1,2,-1963827587275LL,17482688124776LL,17482688124777LL,-1959751451884LL,-1959751451883LL},
{1,3,-24237358950331LL,3375322702446LL,3375322702447LL,-17265346983936LL,-17265346983935LL},
{1,4,-47343273480574LL,-15837471208617LL,-15837471208616LL,-7658950028404LL,-7658950028403LL},
{1,5,40918160031815LL,-12057414036373LL,-12057414036372LL,12810299628690LL,12810299628691LL},
{2,3,-22273531363056LL,5277655813324LL,5277655813325LL,-16781875906389LL,-16781875906388LL},
{2,4,-45379445893299LL,-14885695883737LL,-14885695883736LL,-9375556936964LL,-9375556936963LL},
{2,5,42881987619090LL,-13409420062408LL,-13409420062407LL,11387381762778LL,11387381762779LL},
{3,4,-23105914530244LL,4478002532165LL,4478002532166LL,-17012715924957LL,-17012715924956LL},
{3,5,-45379445893299LL,-14885695883737LL,-14885695883736LL,-9375556936964LL,-9375556936963LL},
{4,5,-22273531363056LL,5277655813324LL,5277655813325LL,-16781875906389LL,-16781875906388LL},
{0,1,-16313149993182LL,10555311626649LL,10555311626650LL,-14073748835533LL,-14073748835532LL},
{0,2,51051910919633LL,-17089514876845LL,-17089514876844LL,4175343230856LL,4175343230857LL},
{0,3,18057959844966LL,9109878050338LL,9109878050339LL,15049755204963LL,15049755204964LL},
{0,4,-34371109838149LL,-6573877333768LL,-6573877333767LL,-16317755563249LL,-16317755563248LL},
{0,5,43169903962629LL,-13593983510792LL,-13593983510791LL,11166405962961LL,11166405962962LL},
{1,2,-43169903962630LL,-13593983510792LL,-13593983510791LL,-11166405962962LL,-11166405962961LL},
{1,3,34371109838148LL,-6573877333768LL,-6573877333767LL,16317755563248LL,16317755563249LL},
{1,4,-18057959844967LL,9109878050338LL,9109878050339LL,-15049755204964LL,-15049755204963LL},
{1,5,-51051910919634LL,-17089514876845LL,-17089514876844LL,-4175343230857LL,-4175343230856LL},
{2,3,-32993951074667LL,-5277655813325LL,-5277655813324LL,-16781875906389LL,-16781875906388LL},
{2,4,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{2,5,-7882006957004LL,15855798721628LL,15855798721629LL,-7620935422936LL,-7620935422935LL},
{3,4,-52429069683115LL,-17363700382579LL,-17363700382578LL,-2826113735396LL,-2826113735395LL},
{3,5,25111944117663LL,2513169434916LL,2513169434917LL,17411748597218LL,17411748597219LL},
{4,5,-32993951074667LL,-5277655813325LL,-5277655813324LL,-16781875906389LL,-16781875906388LL},
};
const long long fixed_centers[48][5]={
{-45541631706742LL,32375283909120LL,26182047135441LL,34337457503603LL,-49498684778955LL},
{-9994845980496LL,37289792800590LL,-24431863377385LL,28896675849664LL,8343467226890LL},
{27633741218861LL,43196055824401LL,50697802520528LL,12930310413849LL,-49838918720000LL},
{-45272636457227LL,-27156041912774LL,-20701868172521LL,-39030426737483LL,36790264323014LL},
{5033454628162LL,-34057906795297LL,-46058559335029LL,-17832478330654LL,12162110635575LL},
{22012659060505LL,49108592119342LL,42904637768045LL,-9770506818568LL,16009544016348LL},
{-27633741218862LL,23064061301667LL,15562314605540LL,33062304936583LL,-14703430805012LL},
{-50234027809560LL,-49309200024435LL,-6042370126446LL,-17262406895232LL,-42535300366725LL},
{-38410741338827LL,-22731210091527LL,19816807449100LL,-25685255090750LL,10449505557468LL},
{-27633741218862LL,51773273917655LL,-17184822292970LL,315168038073LL,14005781810976LL},
{-9725850730982LL,-22241533021303LL,39219186190098LL,-44471208391422LL,-15902548546586LL},
{-27633741218862LL,-12930310413850LL,49838918719999LL,-43196055824402LL,-50697802520529LL},
{50234027809559LL,17262406895231LL,42535300366724LL,49309200024434LL,6042370126445LL},
{38410741338826LL,25685255090749LL,-10449505557469LL,22731210091526LL,-19816807449101LL},
{9994845980495LL,-14437017396889LL,47284638781086LL,18338313207385LL,38891521830159LL},
{-22012659060506LL,20891978707539LL,27095933058837LL,-6003115044157LL,-31783165879074LL},
{-45541631706742LL,3957053072213LL,30655875665099LL,38811286033261LL,32618049259582LL},
{16856741098895LL,-15551504202932LL,-34684225992436LL,-32864960979345LL,-45584425876440LL},
{-5033454628163LL,17832478330653LL,-12162110635576LL,34057906795296LL,46058559335028LL},
{45541631706741LL,-38811286033262LL,-32618049259583LL,-3957053072214LL,-30655875665100LL},
{33254823377216LL,-38974841231525LL,22496595557494LL,-363244069251LL,29124187533555LL},
{50234027809559LL,44191657683114LL,924827785124LL,7698727442835LL,32971620914328LL},
{33254823377216LL,4130635843661LL,33618067446466LL,10758227819722LL,-38305300266703LL},
{9725850730981LL,48945036921079LL,-12515682290322LL,-6176697815605LL,-34745357660441LL},
{22012659060505LL,6003115044156LL,31783165879073LL,-20891978707540LL,-27095933058838LL},
{27633741218861LL,-33062304936584LL,14703430805011LL,-23064061301668LL,-15562314605541LL},
{-22012659060506LL,9770506818567LL,-16009544016349LL,-49108592119343LL,-42904637768046LL},
{-9725850730982LL,6176697815604LL,34745357660440LL,-48945036921080LL,12515682290321LL},
{-38410741338827LL,-48860246896295LL,-12725486248077LL,52307416087517LL,-15679531247300LL},
{-9994845980496LL,-18338313207386LL,-38891521830160LL,14437017396888LL,-47284638781087LL},
{-45272636457227LL,28472064095203LL,-6242209719745LL,-24570768284707LL,-18116594544454LL},
{27633741218861LL,-315168038074LL,-14005781810977LL,-51773273917656LL,17184822292969LL},
{45272636457226LL,39030426737481LL,-36790264323014LL,27156041912773LL,20701868172520LL},
{45541631706741LL,-34337457503604LL,49498684778954LL,-32375283909121LL,-26182047135442LL},
{5033454628162LL,-7128656007414LL,22865932958815LL,51092013963191LL,39091361423458LL},
{16856741098895LL,-48093797900109LL,49721702078240LL,51540967091331LL,32408245301827LL},
{-50234027809560LL,-7698727442836LL,-32971620914329LL,-44191657683115LL,-924827785125LL},
{9725850730981LL,44471208391421LL,15902548546585LL,22241533021302LL,-39219186190099LL},
{-27633741218862LL,-41639523029838LL,-27948909256935LL,-10448918925892LL,31127949738928LL},
{-5033454628163LL,-51092013963192LL,-39091361423459LL,7128656007413LL,-22865932958816LL},
{9994845980495LL,-28896675849665LL,-8343467226891LL,-37289792800591LL,24431863377384LL},
{45272636457226LL,24570768284706LL,18116594544453LL,-28472064095204LL,6242209719744LL},
{-33254823377217LL,363244069250LL,-29124187533556LL,38974841231524LL,-22496595557495LL},
{38410741338826LL,-52307416087518LL,15679531247299LL,48860246896294LL,12725486248076LL},
{27633741218861LL,10448918925891LL,-31127949738929LL,41639523029837LL,27948909256934LL},
{-16856741098896LL,32864960979344LL,45584425876439LL,15551504202931LL,34684225992435LL},
{-16856741098896LL,-51540967091332LL,-32408245301828LL,48093797900108LL,-49721702078241LL},
{-33254823377217LL,-10758227819723LL,38305300266702LL,-4130635843662LL,-33618067446467LL},
};


==> anc/source_neighborhood/inputs/data/input_certificate.json <==
{
  "role": "Arbitrary dyadic candidate angles, not assumed roots. Verified by the interval cover.",
  "scale_power": 44,
  "phase_proposals": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    55267482437722,
    10133750887817,
    -45133731549905,
    -10133750887818,
    45133731549904,
    -45133731549905,
    10133750887817,
    45133731549904,
    -10133750887818,
    55267482437722,
    -20267501775636,
    34999980662086,
    34999980662086,
    -20267501775636,
    55267482437722,
    16313149993181,
    34371109838148,
    -43169903962630,
    -51051910919634,
    -18057959844967,
    18057959844966,
    51051910919633,
    43169903962629,
    -34371109838149,
    32993951074666,
    25111944117663,
    -52429069683115,
    -7882006957004,
    25111944117663,
    32993951074666,
    -38954332444541,
    -40918160031816,
    47343273480573,
    24237358950330,
    1963827587274,
    -1963827587275,
    -24237358950331,
    -47343273480574,
    40918160031815,
    -22273531363056,
    -45379445893299,
    42881987619090,
    -23105914530244,
    -45379445893299,
    -22273531363056,
    -16313149993182,
    51051910919633,
    18057959844966,
    -34371109838149,
    43169903962629,
    -43169903962630,
    34371109838148,
    -18057959844967,
    -51051910919634,
    -32993951074667,
    25111944117663,
    -7882006957004,
    -52429069683115,
    25111944117663,
    -32993951074667
  ],
  "root_proposals": [
    [
      -45541631706742,
      32375283909120,
      26182047135441,
      34337457503603,
      -49498684778955
    ],
    [
      -9994845980496,
      37289792800590,
      -24431863377385,
      28896675849664,
      8343467226890
    ],
    [
      27633741218861,
      43196055824401,
      50697802520528,
      12930310413849,
      -49838918720000
    ],
    [
      -45272636457227,
      -27156041912774,
      -20701868172521,
      -39030426737483,
      36790264323014
    ],
    [
      5033454628162,
      -34057906795297,
      -46058559335029,
      -17832478330654,
      12162110635575
    ],
    [
      22012659060505,
      49108592119342,
      42904637768045,
      -9770506818568,
      16009544016348
    ],
    [
      -27633741218862,
      23064061301667,
      15562314605540,
      33062304936583,
      -14703430805012
    ],
    [
      -50234027809560,
      -49309200024435,
      -6042370126446,
      -17262406895232,
      -42535300366725
    ],
    [
      -38410741338827,
      -22731210091527,
      19816807449100,
      -25685255090750,
      10449505557468
    ],
    [
      -27633741218862,
      51773273917655,
      -17184822292970,
      315168038073,
      14005781810976
    ],
    [
      -9725850730982,
      -22241533021303,
      39219186190098,
      -44471208391422,
      -15902548546586
    ],
    [
      -27633741218862,
      -12930310413850,
      49838918719999,
      -43196055824402,
      -50697802520529
    ],
    [
      50234027809559,
      17262406895231,
      42535300366724,
      49309200024434,
      6042370126445
    ],
    [
      38410741338826,
      25685255090749,
      -10449505557469,
      22731210091526,
      -19816807449101
    ],
    [
      9994845980495,
      -14437017396889,
      47284638781086,
      18338313207385,
      38891521830159
    ],
    [
      -22012659060506,
      20891978707539,
      27095933058837,
      -6003115044157,
      -31783165879074
    ],
    [
      -45541631706742,
      3957053072213,
      30655875665099,
      38811286033261,
      32618049259582
    ],
    [
      16856741098895,
      -15551504202932,
      -34684225992436,
      -32864960979345,
      -45584425876440
    ],
    [
      -5033454628163,
      17832478330653,
      -12162110635576,
      34057906795296,
      46058559335028
    ],
    [
      45541631706741,
      -38811286033262,
      -32618049259583,
      -3957053072214,
      -30655875665100
    ],
    [
      33254823377216,
      -38974841231525,
      22496595557494,
      -363244069251,
      29124187533555
    ],
    [
      50234027809559,
      44191657683114,
      924827785124,
      7698727442835,
      32971620914328
    ],
    [
      33254823377216,
      4130635843661,
      33618067446466,
      10758227819722,
      -38305300266703
    ],
    [
      9725850730981,
      48945036921079,
      -12515682290322,
      -6176697815605,
      -34745357660441
    ],
    [
      22012659060505,
      6003115044156,
      31783165879073,
      -20891978707540,
      -27095933058838
    ],
    [
      27633741218861,
      -33062304936584,
      14703430805011,
      -23064061301668,
      -15562314605541
    ],
    [
      -22012659060506,
      9770506818567,
      -16009544016349,
      -49108592119343,
      -42904637768046
    ],
    [
      -9725850730982,
      6176697815604,
      34745357660440,
      -48945036921080,
      12515682290321
    ],
    [
      -38410741338827,
      -48860246896295,
      -12725486248077,
      52307416087517,
      -15679531247300
    ],
    [
      -9994845980496,
      -18338313207386,
      -38891521830160,
      14437017396888,
      -47284638781087
    ],
    [
      -45272636457227,
      28472064095203,
      -6242209719745,
      -24570768284707,
      -18116594544454
    ],
    [
      27633741218861,
      -315168038074,
      -14005781810977,
      -51773273917656,
      17184822292969
    ],
    [
      45272636457226,
      39030426737481,
      -36790264323014,
      27156041912773,
      20701868172520
    ],
    [
      45541631706741,
      -34337457503604,
      49498684778954,
      -32375283909121,
      -26182047135442
    ],
    [
      5033454628162,
      -7128656007414,
      22865932958815,
      51092013963191,
      39091361423458
    ],
    [
      16856741098895,
      -48093797900109,
      49721702078240,
      51540967091331,
      32408245301827
    ],
    [
      -50234027809560,
      -7698727442836,
      -32971620914329,
      -44191657683115,
      -924827785125
    ],
    [
      9725850730981,
      44471208391421,
      15902548546585,
      22241533021302,
      -39219186190099
    ],
    [
      -27633741218862,
      -41639523029838,
      -27948909256935,
      -10448918925892,
      31127949738928
    ],
    [
      -5033454628163,
      -51092013963192,
      -39091361423459,
      7128656007413,
      -22865932958816
    ],
    [
      9994845980495,
      -28896675849665,
      -8343467226891,
      -37289792800591,
      24431863377384
    ],
    [
      45272636457226,
      24570768284706,
      18116594544453,
      -28472064095204,
      6242209719744
    ],
    [
      -33254823377217,
      363244069250,
      -29124187533556,
      38974841231524,
      -22496595557495
    ],
    [
      38410741338826,
      -52307416087518,
      15679531247299,
      48860246896294,
      12725486248076
    ],
    [
      27633741218861,
      10448918925891,
      -31127949738929,
      41639523029837,
      27948909256934
    ],
    [
      -16856741098896,
      32864960979344,
      45584425876439,
      15551504202931,
      34684225992435
    ],
    [
      -16856741098896,
      -51540967091332,
      -32408245301828,
      48093797900108,
      -49721702078241
    ],
    [
      -33254823377217,
      -10758227819723,
      38305300266702,
      -4130635843662,
      -33618067446467
    ]
  ],
  "coefficient_enclosures": [
    [
      0,
      1,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      0,
      2,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      0,
      3,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      0,
      4,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      0,
      5,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      1,
      2,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      1,
      3,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      1,
      4,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      1,
      5,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      2,
      3,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      2,
      4,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      2,
      5,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      3,
      4,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      3,
      5,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      4,
      5,
      0,
      17592186044416,
      17592186044416,
      0,
      0
    ],
    [
      0,
      1,
      55267482437722,
      -17592186044416,
      -17592186044416,
      0,
      0
    ],
    [
      0,
      2,
      10133750887817,
      14753297500121,
      14753297500122,
      9582547818521,
      9582547818522
    ],
    [
      0,
      3,
      -45133731549905,
      -14753297500122,
      -14753297500121,
      -9582547818522,
      -9582547818521
    ],
    [
      0,
      4,
      -10133750887818,
      14753297500121,
      14753297500122,
      -9582547818522,
      -9582547818521
    ],
    [
      0,
      5,
      45133731549904,
      -14753297500122,
      -14753297500121,
      9582547818521,
      9582547818522
    ],
    [
      1,
      2,
      -45133731549905,
      -14753297500122,
      -14753297500121,
      -9582547818522,
      -9582547818521
    ],
    [
      1,
      3,
      10133750887817,
      14753297500121,
      14753297500122,
      9582547818521,
      9582547818522
    ],
    [
      1,
      4,
      45133731549904,
      -14753297500122,
      -14753297500121,
      9582547818521,
      9582547818522
    ],
    [
      1,
      5,
      -10133750887818,
      14753297500121,
      14753297500122,
      -9582547818522,
      -9582547818521
    ],
    [
      2,
      3,
      55267482437722,
      -17592186044417,
      -17592186044415,
      -1,
      1
    ],
    [
      2,
      4,
      -20267501775636,
      7152866853224,
      7152866853225,
      -16072383320510,
      -16072383320509
    ],
    [
      2,
      5,
      34999980662086,
      -7152866853225,
      -7152866853224,
      16072383320509,
      16072383320510
    ],
    [
      3,
      4,
      34999980662086,
      -7152866853225,
      -7152866853224,
      16072383320509,
      16072383320510
    ],
    [
      3,
      5,
      -20267501775636,
      7152866853224,
      7152866853225,
      -16072383320510,
      -16072383320509
    ],
    [
      4,
      5,
      55267482437722,
      -17592186044417,
      -17592186044415,
      -1,
      1
    ],
    [
      0,
      1,
      16313149993181,
      10555311626649,
      10555311626650,
      14073748835532,
      14073748835533
    ],
    [
      0,
      2,
      34371109838148,
      -6573877333768,
      -6573877333767,
      16317755563248,
      16317755563249
    ],
    [
      0,
      3,
      -43169903962630,
      -13593983510792,
      -13593983510791,
      -11166405962962,
      -11166405962961
    ],
    [
      0,
      4,
      -51051910919634,
      -17089514876845,
      -17089514876844,
      -4175343230857,
      -4175343230856
    ],
    [
      0,
      5,
      -18057959844967,
      9109878050338,
      9109878050339,
      -15049755204964,
      -15049755204963
    ],
    [
      1,
      2,
      18057959844966,
      9109878050338,
      9109878050339,
      15049755204963,
      15049755204964
    ],
    [
      1,
      3,
      51051910919633,
      -17089514876845,
      -17089514876844,
      4175343230856,
      4175343230857
    ],
    [
      1,
      4,
      43169903962629,
      -13593983510792,
      -13593983510791,
      11166405962961,
      11166405962962
    ],
    [
      1,
      5,
      -34371109838149,
      -6573877333768,
      -6573877333767,
      -16317755563249,
      -16317755563248
    ],
    [
      2,
      3,
      32993951074666,
      -5277655813325,
      -5277655813324,
      16781875906388,
      16781875906389
    ],
    [
      2,
      4,
      25111944117663,
      2513169434916,
      2513169434917,
      17411748597218,
      17411748597219
    ],
    [
      2,
      5,
      -52429069683115,
      -17363700382579,
      -17363700382578,
      -2826113735396,
      -2826113735395
    ],
    [
      3,
      4,
      -7882006957004,
      15855798721628,
      15855798721629,
      -7620935422936,
      -7620935422935
    ],
    [
      3,
      5,
      25111944117663,
      2513169434916,
      2513169434917,
      17411748597218,
      17411748597219
    ],
    [
      4,
      5,
      32993951074666,
      -5277655813325,
      -5277655813324,
      16781875906388,
      16781875906389
    ],
    [
      0,
      1,
      -38954332444541,
      -10555311626650,
      -10555311626649,
      -14073748835533,
      -14073748835532
    ],
    [
      0,
      2,
      -40918160031816,
      -12057414036373,
      -12057414036372,
      -12810299628691,
      -12810299628690
    ],
    [
      0,
      3,
      47343273480573,
      -15837471208617,
      -15837471208616,
      7658950028403,
      7658950028404
    ],
    [
      0,
      4,
      24237358950330,
      3375322702446,
      3375322702447,
      17265346983935,
      17265346983936
    ],
    [
      0,
      5,
      1963827587274,
      17482688124776,
      17482688124777,
      1959751451883,
      1959751451884
    ],
    [
      1,
      2,
      -1963827587275,
      17482688124776,
      17482688124777,
      -1959751451884,
      -1959751451883
    ],
    [
      1,
      3,
      -24237358950331,
      3375322702446,
      3375322702447,
      -17265346983936,
      -17265346983935
    ],
    [
      1,
      4,
      -47343273480574,
      -15837471208617,
      -15837471208616,
      -7658950028404,
      -7658950028403
    ],
    [
      1,
      5,
      40918160031815,
      -12057414036373,
      -12057414036372,
      12810299628690,
      12810299628691
    ],
    [
      2,
      3,
      -22273531363056,
      5277655813324,
      5277655813325,
      -16781875906389,
      -16781875906388
    ],
    [
      2,
      4,
      -45379445893299,
      -14885695883737,
      -14885695883736,
      -9375556936964,
      -9375556936963
    ],
    [
      2,
      5,
      42881987619090,
      -13409420062408,
      -13409420062407,
      11387381762778,
      11387381762779
    ],
    [
      3,
      4,
      -23105914530244,
      4478002532165,
      4478002532166,
      -17012715924957,
      -17012715924956
    ],
    [
      3,
      5,
      -45379445893299,
      -14885695883737,
      -14885695883736,
      -9375556936964,
      -9375556936963
    ],
    [
      4,
      5,
      -22273531363056,
      5277655813324,
      5277655813325,
      -16781875906389,
      -16781875906388
    ],
    [
      0,
      1,
      -16313149993182,
      10555311626649,
      10555311626650,
      -14073748835533,
      -14073748835532
    ],
    [
      0,
      2,
      51051910919633,
      -17089514876845,
      -17089514876844,
      4175343230856,
      4175343230857
    ],
    [
      0,
      3,
      18057959844966,
      9109878050338,
      9109878050339,
      15049755204963,
      15049755204964
    ],
    [
      0,
      4,
      -34371109838149,
      -6573877333768,
      -6573877333767,
      -16317755563249,
      -16317755563248
    ],
    [
      0,
      5,
      43169903962629,
      -13593983510792,
      -13593983510791,
      11166405962961,
      11166405962962
    ],
    [
      1,
      2,
      -43169903962630,
      -13593983510792,
      -13593983510791,
      -11166405962962,
      -11166405962961
    ],
    [
      1,
      3,
      34371109838148,
      -6573877333768,
      -6573877333767,
      16317755563248,
      16317755563249
    ],
    [
      1,
      4,
      -18057959844967,
      9109878050338,
      9109878050339,
      -15049755204964,
      -15049755204963
    ],
    [
      1,
      5,
      -51051910919634,
      -17089514876845,
      -17089514876844,
      -4175343230857,
      -4175343230856
    ],
    [
      2,
      3,
      -32993951074667,
      -5277655813325,
      -5277655813324,
      -16781875906389,
      -16781875906388
    ],
    [
      2,
      4,
      25111944117663,
      2513169434916,
      2513169434917,
      17411748597218,
      17411748597219
    ],
    [
      2,
      5,
      -7882006957004,
      15855798721628,
      15855798721629,
      -7620935422936,
      -7620935422935
    ],
    [
      3,
      4,
      -52429069683115,
      -17363700382579,
      -17363700382578,
      -2826113735396,
      -2826113735395
    ],
    [
      3,
      5,
      25111944117663,
      2513169434916,
      2513169434917,
      17411748597218,
      17411748597219
    ],
    [
      4,
      5,
      -32993951074667,
      -5277655813325,
      -5277655813324,
      -16781875906389,
      -16781875906388
    ]
  ],
  "pi_bounds": [
    55267482437722,
    55267482437723
  ]
}


==> anc/verify_c13.py <==
"""Independent fixed C13 check; standard library, exact fields and rational balls.

No external scientific implementation is imported. Precision and matrix are
frozen in CONTRACT.md. All interval operations enclose the real operation.
"""
from fractions import Fraction as F
from itertools import combinations
from math import isqrt, comb
from pathlib import Path
import json
import sys

BITS = 128
SCALE = 1 << BITS


class K:
    """Q(sqrt(3),i), basis 1, sqrt(3), i, i sqrt(3)."""
    def __init__(self, x=0):
        self.c = tuple(F(v) for v in x) if isinstance(x, (list, tuple)) else (F(x), F(0), F(0), F(0))
        assert len(self.c) == 4
    @staticmethod
    def of(x):
        return x if isinstance(x, K) else K(x)
    def __add__(self, x):
        x = K.of(x)
        return K([a+b for a,b in zip(self.c,x.c)])
    __radd__ = __add__
    def __neg__(self):
        return K([-a for a in self.c])
    def __sub__(self,x):
        return self + -K.of(x)
    def __rsub__(self,x):
        return K.of(x) + -self
    def __mul__(self,x):
        x = K.of(x)
        result = [F(0)]*4
        for j,a in enumerate(self.c):
            for k,b in enumerate(x.c):
                factor = (3 if j & k & 1 else 1) * (-1 if j & k & 2 else 1)
                result[j ^ k] += factor*a*b
        return K(result)
    __rmul__ = __mul__
    def flip(self, bit):
        return K([-v if j & bit else v for j,v in enumerate(self.c)])
    def bar(self):
        return self.flip(2)
    def inv(self):
        assert self != 0, "Zero exact field denominator"
        numerator = self.flip(1)*self.flip(2)*self.flip(1).flip(2)
        norm = self*numerator
        assert norm.c[1:] == (0,0,0) and norm.c[0] != 0
        return K([v/norm.c[0] for v in numerator.c])
    def __truediv__(self,x):
        return self*K.of(x).inv()
    def __rtruediv__(self,x):
        return K.of(x)*self.inv()
    def __pow__(self,n):
        if n < 0:
            return self.inv()**(-n)
        result = K(1)
        for _ in range(n):
            result = result*self
        return result
    def __eq__(self,x):
        return self.c == K.of(x).c
    def record(self):
        return list(map(str,self.c))


def floor_grid(x):
    x = F(x)
    return F((x.numerator*SCALE)//x.denominator,SCALE)


def ceil_grid(x):
    return -floor_grid(-F(x))


class Ball:
    """Real center-radius ball, rounding only to the frozen dyadic grid."""
    def __init__(self,x=0):
        x = F(x)
        self.m = floor_grid(x)
        self.r = ceil_grid(abs(x-self.m))
    @staticmethod
    def of(x):
        return x if isinstance(x,Ball) else Ball(x)
    @classmethod
    def make(cls,m,r):
        assert r >= 0
        value = cls.__new__(cls)
        value.m = floor_grid(m)
        value.r = ceil_grid(r+abs(m-value.m))
        return value
    @classmethod
    def endpoints(cls,lo,hi):
        assert lo <= hi
        return cls.make((lo+hi)/2,(hi-lo)/2)
    @property
    def lo(self):
        return self.m-self.r
    @property
    def hi(self):
        return self.m+self.r
    def __add__(self,x):
        x = Ball.of(x)
        return Ball.make(self.m+x.m,self.r+x.r)
    __radd__ = __add__
    def __neg__(self):
        return Ball.make(-self.m,self.r)
    def __sub__(self,x):
        return self+-Ball.of(x)
    def __rsub__(self,x):
        return Ball.of(x)+-self
    def __mul__(self,x):
        x = Ball.of(x)
        return Ball.make(self.m*x.m,abs(self.m)*x.r+abs(x.m)*self.r+self.r*x.r)
    __rmul__ = __mul__
    def inv(self):
        assert self.lo>0 or self.hi<0, "Interval division crosses zero"
        return Ball.endpoints(1/self.hi,1/self.lo)
    def __truediv__(self,x):
        return self*Ball.of(x).inv()
    def __rtruediv__(self,x):
        return Ball.of(x)*self.inv()
    def square(self):
        low = 0 if self.lo<=0<=self.hi else min(self.lo*self.lo,self.hi*self.hi)
        high = max(self.lo*self.lo,self.hi*self.hi)
        return Ball.endpoints(F(low),high)
    def sqrt(self):
        assert self.lo >= 0
        def lower(q):
            return F(isqrt((q.numerator*SCALE*SCALE)//q.denominator),SCALE)
        lo = lower(self.lo)
        hi = lower(self.hi)
        if hi*hi < self.hi:
            hi += F(1,SCALE)
        assert lo*lo <= self.lo and hi*hi >= self.hi
        return Ball.endpoints(lo,hi)
    def record(self):
        return [str(self.lo),str(self.hi)]


class CB:
    """Cartesian pair of independently enclosed real balls."""
    def __init__(self,re=0,im=0):
        self.re,self.im = Ball.of(re),Ball.of(im)
    @staticmethod
    def of(x):
        return x if isinstance(x,CB) else CB(x)
    def __add__(self,x):
        x = CB.of(x)
        return CB(self.re+x.re,self.im+x.im)
    __radd__ = __add__
    def __neg__(self):
        return CB(-self.re,-self.im)
    def __sub__(self,x):
        return self+-CB.of(x)
    def __rsub__(self,x):
        return CB.of(x)+-self
    def __mul__(self,x):
        x = CB.of(x)
        return CB(self.re*x.re-self.im*x.im,self.re*x.im+self.im*x.re)
    __rmul__ = __mul__
    def bar(self):
        return CB(self.re,-self.im)
    def norm2(self):
        return self.re.square()+self.im.square()
    def __truediv__(self,x):
        x = CB.of(x)
        n = x.norm2()
        assert n.lo>0
        p = self*x.bar()
        return CB(p.re/n,p.im/n)
    def root_unit(self):
        # Applied only after exact K arithmetic has proved |zeta|=1.
        re = ((1+self.re)/2).sqrt()
        assert re.lo>0, "Positive-real square-root branch not certified"
        return CB(re,self.im/(2*re))
    def is_exact_zero(self):
        return self.re.lo==self.re.hi==self.im.lo==self.im.hi==0
    def record(self):
        return {"real":self.re.record(),"imag":self.im.record()}


def mm(A,B):
    return [[sum(A[i][k]*B[k][j] for k in range(len(B))) for j in range(len(B[0]))] for i in range(len(A))]


def star(A):
    return [[A[j][i].bar() for j in range(len(A))] for i in range(len(A[0]))]


def build(a,b,z1,z2,z3,z4,kind):
    one = kind(1)
    f2 = [[one,one],[one,-one]]
    A = [[a,b],[b.bar(),-a.bar()]]
    B = [[-f2[i][j]-A[i][j] for j in range(2)] for i in range(2)]
    zrow = lambda z: [[one,one],[z,-z]]
    zcol = lambda z: [[one,z],[one,-z]]
    Z1,Z2,Z3,Z4 = zrow(z1),zrow(z2),zcol(z3),zcol(z4)
    def inner(L,C,R):
        return [[v/2 for v in row] for row in mm(mm(L,C),R)]
    blocks = [[f2,Z1,Z2],[Z3,inner(Z3,A,Z1),inner(Z3,B,Z2)],[Z4,inner(Z4,B,Z1),inner(Z4,A,Z2)]]
    return [sum([block[i] for block in row],[]) for row in blocks for i in range(2)]


def gaussian_det(M):
    """Validated Gaussian elimination, row swaps recorded; no Laplace/Leibniz."""
    M = [row[:] for row in M]
    result = CB(1)
    pivots = []
    for k in range(len(M)):
        candidates = [(M[i][k].norm2().lo,i) for i in range(k,len(M))]
        lower,row = max(candidates)
        if lower<=0:
            assert all(M[i][k].is_exact_zero() for i in range(k,len(M))), "No certified pivot"
            return CB(0),pivots
        pivots.append(row)
        if row != k:
            M[k],M[row] = M[row],M[k]
            result = -result
        pivot = M[k][k]
        result = result*pivot
        for i in range(k+1,len(M)):
            ratio = M[i][k]/pivot
            for j in range(k+1,len(M)):
                M[i][j] = M[i][j]-ratio*M[k][j]
            M[i][k] = CB(0)  # Exact elimination identity, not a tolerance truncation.
    return result,pivots


def p_add(a,b):
    r = dict(a)
    for x,v in b.items():
        r[x] = r.get(x,F(0))+v
        if r[x]==0:
            del r[x]
    return r


def p_scale(a,c):
    return {k:v*c for k,v in a.items() if v*c}


def p_mul(a,b):
    r = {}
    for x,u in a.items():
        for y,v in b.items():
            k = tuple(i+j for i,j in zip(x,y))
            r[k] = r.get(k,F(0))+u*v
    return {k:v for k,v in r.items() if v}


def p_deriv(a,j):
    out = {}
    for k,v in a.items():
        if k[j]:
            e = list(k); e[j] -= 1
            out[tuple(e)] = v*k[j]
    return out


def polynomial_checks():
    x,y,z = [{tuple(1 if i==j else 0 for i in range(3)):F(1)} for j in range(3)]
    q = p_add(p_add(p_mul(x,y),p_mul(x,z)),p_mul(y,z))
    H = p_add(p_scale(p_mul(p_mul(x,y),z),6),p_scale(p_mul(q,q),-1))
    lhs = p_add(p_deriv(H,0),p_scale(p_deriv(H,1),-1))
    rhs = p_scale(p_mul(p_add(y,p_scale(x,-1)),p_add(p_scale(z,3),p_scale(q,-1))),2)
    assert lhs==rhs
    def add(a,b):
        return [sum((a[i] if i<len(a) else 0,b[i] if i<len(b) else 0)) for i in range(max(len(a),len(b)))]
    def mul(a,b):
        r=[F(0)]*(len(a)+len(b)-1)
        for i,u in enumerate(a):
            for j,v in enumerate(b):
                r[i+j]+=u*v
        return r
    def scale(a,c):
        return [v*c for v in a]
    k=[F(-9,16),F(9,4),F(3,4)]
    m=[F(77,50),F(-1)]
    g=scale(mul(m,add(k,scale(mul(m,m),F(1,4)))),2)
    assert g==[F(1463,15625),F(2811,625),F(3,25),F(-2)]
    power=[F(1)]; gp=[F(0)]
    for a in g:
        gp=add(gp,scale(power,a))
        power=mul(power,[F(1,2),F(13,25)])
    beta=[F(33163,15625),F(83213,31250),F(45994,15625),F(83863,31250)]
    bern=[F(0)]*4
    for j,b in enumerate(beta):
        for r in range(4-j):
            bern[j+r]+=b*comb(3,j)*comb(3-j,r)*(-1)**r
    assert gp==bern and max(beta)<3
    assert F(5,8)+F(169,625)<1 and F(52,25)<3
    assert 2*F(26,25)*(F(3,4)+F(169,625))==F(33163,15625)<3
    D,eps,tau=F(1,50),F(1,250),F(16,15)
    assert F(49,20)**2>6 and 2*F(49,20)*eps+6*eps*eps<D
    assert tau*tau+12*tau-(12+96*D)==F(4,225)
    bound=(tau-3)/54+(D+D*D)/9
    assert bound==F(-6791,202500) and 1+30*bound==F(-41,6750)
    return {"gradient_polynomial_identity":True,"g_power_coefficients":list(map(str,g)),
            "bernstein_expansion_coefficients":list(map(str,beta)),
            "tau_strict_gap":"4/225","per_ray_upper":"-6791/202500","total_upper":"-41/6750"}


def main(destination):
    # Independently known controls, before evaluating the actual matrix.
    r3,ii = K([0,1,0,0]),K([0,0,1,0])
    assert r3*r3==3 and ii*ii==-1
    assert (1+r3).inv()==(r3-1)/2
    assert (2+ii*r3)*(2+ii*r3).inv()==1
    assert (r3+ii).bar()==r3-ii
    rb=Ball(3).sqrt()
    assert rb.lo*rb.lo<=3<=rb.hi*rb.hi and Ball(4).sqrt().lo==2
    assert (Ball(F(-1,3))*Ball(F(2,7))).lo<=F(-2,21)<=(Ball(F(-1,3))*Ball(F(2,7))).hi
    assert (Ball(-2).inv()).lo==F(-1,2)
    test=[[CB(0),CB(2),CB(0)],[CB(1),CB(0),CB(0)],[CB(0),CB(0),CB(3)]]
    determinant,swaps=gaussian_det(test)
    assert determinant.re.lo<=-6<=determinant.re.hi and determinant.im.lo<=0<=determinant.im.hi and swaps[0]==1
    singular=[[CB(1),CB(1)],[CB(1),CB(1)]]
    assert gaussian_det(singular)[0].is_exact_zero()
    polynomial=polynomial_checks()

    t=F(1,100000); c=(1-t*t)/(1+t*t); s=2*t/(1+t*t)
    e=K(F(3,5))+ii*F(4,5)
    a=K(F(-1,2))+ii*r3/2*(c+e.bar()*s)
    b=K(F(-1,2))+ii*r3/2*(-c+e*s)
    u,v=-1-a,-1-b
    assert a*a.bar()+b*b.bar()==2 and u*u.bar()+v*v.bar()==2
    denominators=[]
    def mob(x,y,z):
        den=x.bar()**2*z-y.bar()**2
        assert den != 0
        denominators.append(den)
        return (y*y*z-x*x)/den
    def inverse_mob(x,y,w):
        den=w*x.bar()**2-y*y
        assert den != 0
        denominators.append(den)
        return (w*y.bar()**2-x*x)/den
    assert (a*a.bar())**2-(b*b.bar())**2 != 0
    assert (u*u.bar())**2-(v*v.bar())**2 != 0
    w3=mob(a,b,K(-1)); w4=mob(u,v,K(-1)); w2=inverse_mob(a,b,w4)
    assert all(w*w.bar()==1 for w in (w2,w3,w4))
    assert mob(a,b,w2)==w4 and mob(u,v,w2)==w3
    A=[[a,b],[b.bar(),-a.bar()]]
    B=[[u,v],[v.bar(),-u.bar()]]
    AB=mm(A,star(B)); BA=mm(B,star(A))
    assert all(AB[i][j]+BA[i][j]==(-2 if i==j else 0) for i in range(2) for j in range(2))

    omega=K(F(-1,2))+ii*r3/2
    exact_H0=build(omega,omega.bar(),ii,e,K(1),K(1),K)
    gram0=mm(exact_H0,star(exact_H0))
    assert all(v*v.bar()==1 for row in exact_H0 for v in row)
    assert all(gram0[i][j]==(6 if i==j else 0) for i in range(6) for j in range(6))
    rowperm=[0,2,4,1,5,3]; colperm=[0,2,4,1,3,5]
    D=[K(1),ii,e]
    for i in range(6):
        for j in range(6):
            expected=omega**((i%3)*(j%3))
            if i>=3:
                expected=expected*D[j%3]*(-1 if j>=3 else 1)
            assert exact_H0[rowperm[i]][colperm[j]]==expected
    def enclose(k):
        return CB(Ball(k.c[0])+rb*k.c[1],Ball(k.c[2])+rb*k.c[3])
    wballs=[enclose(w) for w in (w2,w3,w4)]
    zballs=[w.root_unit() for w in wballs]
    H=build(enclose(a),enclose(b),CB(0,1),*zballs,CB)
    H0=[[enclose(v) for v in row] for row in exact_H0]
    distance2=sum(((H[i][j]-H0[i][j]).norm2() for i in range(6) for j in range(6)),Ball(0))/6
    assert distance2.hi<F(7,100000)**2<F(1,250)**2

    triples=list(combinations(range(6),3))
    assert len(triples)==20 and len(set(triples))==20
    records=[]; minimum=None
    for rows in triples:
        for cols in triples:
            matrix=[[H[i][j] for j in cols] for i in rows]
            determinant,pivots=gaussian_det(matrix)
            lower=determinant.norm2().lo
            assert lower>F(1,10000)**2,(rows,cols,"Minor threshold failure")
            minimum=lower if minimum is None else min(minimum,lower)
            records.append({"rows":list(rows),"cols":list(cols),"pivots":pivots,"determinant":determinant.record(),"modulus_squared_lower":str(lower)})
    assert len(records)==400
    # Original certificate is used only AFTER independently proving all bounds.
    attachment=Path(__file__).resolve().parent/'inputs/complete_set_advisory/neighborhood_checks.json'
    old=json.loads(attachment.read_text())
    oldmap={(tuple(r["rows"]),tuple(r["cols"])):r["determinant"] for r in old["minor_enclosures"]}
    assert len(oldmap)==400 and len(old["minor_enclosures"])==400
    for record in records:
        earlier=oldmap[(tuple(record["rows"]),tuple(record["cols"]))]
        for part in ("real","imag"):
            lo,hi=map(F,record["determinant"][part]); a0,b0=map(F,earlier[part])
            assert lo<=b0 and a0<=hi

    result={"status":"PASS","scope":"Fixed C13 polynomial/field core and one actual Hadamard; no global MUB search",
            "precision_bits":BITS,"arithmetic":"Independent Q(sqrt(3),i) rational basis and center-radius balls; pivoted Gaussian minors",
            "controls":"PASS: exact inverses/conjugation, directed square roots, signed products, swap determinant and singular determinant",
            "polynomial":polynomial,
            "field_identities":{"norm_A":True,"norm_B":True,"ABstar_plus_BAstar":True,"mobius_nondegenerate":True,"unit_square_parameters":True,"all_four_mobius_relations":True},
            "field_basis":["1","sqrt(3)","i","i sqrt(3)"],
            "a":a.record(),"b":b.record(),"zeta2":w2.record(),"zeta3":w3.record(),"zeta4":w4.record(),
            "checked_nonzero_denominators":[d.record() for d in denominators],
            "phase_branches":[z.record() for z in zballs],
            "comparator":{"exact_flatness_and_gram":True,"row_permutation":rowperm,"column_permutation":colperm,"ordinary_F_D_diagonal":["1","i","(3+4i)/5"],"exact_entrywise_monomial_identity":True},
            "all_400_minors_nonzero":True,"all_400_minor_moduli_greater_than_1_over_10000":True,
            "minimum_phase_minor_squared_lower":str(minimum),"normalized_frobenius_distance_squared":distance2.record(),
            "distance_less_than_7_over_100000":True,"attachment_enclosures_overlap":True,"minor_enclosures":records}
    path=Path(destination)
    assert not path.exists(), "Refusing to overwrite a scientific artifact"
    path.write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({k:v for k,v in result.items() if k not in {"minor_enclosures","a","b","zeta2","zeta3","zeta4","checked_nonzero_denominators","phase_branches"}},indent=2))


if __name__=="__main__":
    assert len(sys.argv)==2
    main(sys.argv[1])

